AutoPrep: Natural Language Question-Aware Data Preparation with a Multi-Agent Framework

Answering natural language (NL) questions about tables, known as Tabular Question Answering (TQA), is crucial because it allows users to quickly and efficiently extract meaningful insights from structured data, effectively bridging the gap between human language and machine-readable formats. Many of these tables are derived from web sources or real-world scenarios, which require meticulous data preparation (or data prep) to ensure accurate responses. However, preparing such tables for NL questions introduces new requirements that extend beyond traditional data preparation. This question-ware data preparation involves specific tasks such as column derivation and filtering tailored to particular questions, as well as question-aware value normalization or conversion, highlighting the need for a more nuanced approach in this context. Because each of the above tasks is unique, a single model (or agent) may not perform effectively across all scenarios. In this paper, we propose AutoPrep, a large language model (LLM)-based multiagent framework that leverages the strengths of multiple agents, each specialized in a certain type of data prep, ensuring more accurate and contextually relevant responses. Given an NL question over a table, AutoPrep performs data prep through three key components. Planner: Determines a logical plan, outlining a sequence of high-level operations. Programmer: Translates this logical plan into a physical plan by generating the corresponding low-level code. Executor: Executes the generated code to process the table. To support this multi-agent framework, we design a novel Chain-ofClauses reasoning mechanism for high-level operation suggestion, and a tool-augmented method for low-level code generation.

==> draw/_draw.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>away team</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Empty DataFrame\n",
       "Columns: [away team]\n",
       "Index: []"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import sqlite3\n",
    "\n",
    "# save as df\n",
    "s = \"\"\"row_id | home team | home team score | away team | away team score | venue | crowd | date\n",
    "---|---|---|---|---|---|---|---\n",
    "1 | hawthorn | 13.10 (88) | south melbourne | 7.14 (56) | glenferrie oval | 15000 | 21 august 1943\n",
    "2 | collingwood | 16.17 (113) | fitzroy | 9.9 (63) | victoria park | 6500 | 21 august 1943\n",
    "3 | carlton | 15.23 (113) | north melbourne | 7.5 (47) | princes park | 8000 | 21 august 1943\n",
    "4 | richmond | 15.19 (109) | melbourne | 12.13 (85) | punt road oval | 9000 | 21 august 1943\n",
    "5 | footscray | 9.10 (64) | essendon | 6.15 (51) | western oval | 6000 | 21 august 1943\"\"\"\n",
    "cols = s.split('\\n')[0].split(' | ')\n",
    "data = {col:[] for col in cols}\n",
    "for r in s.split('\\n')[2:]:\n",
    "    for i, val in enumerate(r.split(' | ')):\n",
    "        data[cols[i]].append(val)\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "sql = 'SELECT `away team` FROM w WHERE `venue` = \"punt road oval\" and `home team` = \"melbourne\"'\n",
    "\n",
    "# exe an sql on the df \"SELECT `sport` FROM w ORDER by `date` desc LIMIT 1 = \"softball\"\"\n",
    "\n",
    "conn = sqlite3.connect(':memory:')\n",
    "\n",
    "df.to_sql('w', conn, index=False, if_exists='replace')\n",
    "ans = pd.read_sql(sql, conn)\n",
    "ans\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "130"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "values1 = [10, 14, 18, 8]  # 50 of 150\n",
    "# 8\n",
    "# 5: 问题指意不明\n",
    "# 2: 推理失败\n",
    "# 1: SQL语法限制\n",
    "values2 = [11, 8, 19, 12]  # 50 of 200\n",
    "# 12\n",
    "# 9: 错误理解任务\n",
    "# 3: 语法错误，关键词不支持\n",
    "\n",
    "tol1 = 150\n",
    "tol2 = 200\n",
    "\n",
    "values1 = [x*(500/tol1) for x in values1]\n",
    "values2 = [x*(500/tol2) for x in values2]\n",
    "\n",
    "values1 = [38, 53, 69, 30] # 166 of 500\n",
    "# 30\n",
    "# 18: 问题指意不明\n",
    "# 8: 推理失败\n",
    "# 5: SQL语法限制\n",
    "values2 = [28, 21, 50, 31] #\n",
    "# 30\n",
    "# 23: 错误理解任务\n",
    "# 8: 语法错误，关键词不支持\n",
    "sum(values2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[40.0, 16.67, 10.0, 13.33, 20.0]\n",
      "[12.9, 51.61, 35.48]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x280 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 30\n",
    "sub1 = [12, 5, 3, 4, 6]\n",
    "# 31\n",
    "sub2 = [4, 16, 11]\n",
    "\n",
    "print([round(x/sum(sub1)*100, 2) for x in sub1])\n",
    "print([round(x/sum(sub2)*100, 2) for x in sub2])\n",
    "\n",
    "# 数据1：数值推理准确率\n",
    "# values1 = [\n",
    "#     x/sum(sub1) * 100 for x in sub1\n",
    "# ]\n",
    "# values2 = [\n",
    "#     x/sum(sub2) * 100 for x in sub2\n",
    "# ]\n",
    "values1 = sub1\n",
    "values2 = sub2\n",
    "\n",
    "model_names1 = [\n",
    "    \"evaluation error\",\n",
    "    \"labeling error\",\n",
    "    \"unclear question\",\n",
    "    \"value retrieval error\",\n",
    "    \"answer format error\",\n",
    "]\n",
    "model_names2 = [\n",
    "    \"unclear question\",\n",
    "    \"reasoning error\",\n",
    "    \"answer format error\",\n",
    "]\n",
    "colors1 = [\n",
    "    # \"#d5d5d5\",\n",
    "    \"#535353\",\n",
    "    '#a6a6a6',\n",
    "    # \"#cea7a3\",\n",
    "    \"#a2b6cc\",\n",
    "    \"#cea7a3\",\n",
    "    # \"#b08fb3\",\n",
    "    \"#05057e\",\n",
    "]\n",
    "colors2 = [\n",
    "    \"#535353\",\n",
    "    \"#a2b6cc\",\n",
    "    \"#05057e\",\n",
    "]\n",
    "hatches1 = [\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "]\n",
    "\n",
    "num_bars1 = len(values1)\n",
    "num_bars2 = len(values2)\n",
    "\n",
    "width1 = 0.18\n",
    "width2 = 0.18\n",
    "\n",
    "gap1 = 0.05\n",
    "gap2 = 0.1\n",
    "\n",
    "space1 = 0.4\n",
    "space2 = 0.4\n",
    "\n",
    "x1 = [space1 + i * (width1 + gap1) for i in range(num_bars1)]\n",
    "x2 = [space2 + i * (width2 + gap2) for i in range(num_bars2)]\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(7, 2.8), constrained_layout=True)\n",
    "\n",
    "bars1 = []\n",
    "for i in range(num_bars1):\n",
    "    bar = axes[0].bar(\n",
    "        x1[i],\n",
    "        values1[i],\n",
    "        width=width1,\n",
    "        color=\"none\",\n",
    "        edgecolor=colors1[i],\n",
    "        hatch=hatches1[i],\n",
    "        linewidth=0.3,\n",
    "    )\n",
    "    bars1.append(bar[0])\n",
    "\n",
    "axes[0].set_ylabel(\n",
    "    \"Count\", fontsize=13, fontweight=\"bold\"\n",
    ")\n",
    "axes[0].set_xticklabels([])\n",
    "axes[0].set_yticks(list(range(0, 36, 6)))  # 设置y轴刻度位置\n",
    "axes[0].tick_params(\n",
    "    axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0\n",
    ")  # 设置y轴刻度样式\n",
    "axes[0].set_xlim(x1[0] - space1, x1[-1] + space1)\n",
    "axes[0].set_ylim(0, 30)\n",
    "axes[0].set_title(\n",
    "    \"WikiTQ\",\n",
    "    fontsize=14,\n",
    "    # fontname=\"Times New Roman\",\n",
    "    fontweight=\"bold\",\n",
    ")\n",
    "\n",
    "# 绘制第二个子图（事实检查准确率）\n",
    "bars2 = []\n",
    "for i in range(num_bars2):\n",
    "    bar = axes[1].bar(\n",
    "        x2[i],\n",
    "        values2[i],\n",
    "        width=width2,\n",
    "        color=\"none\",\n",
    "        edgecolor=colors2[i],\n",
    "        hatch=hatches1[i],\n",
    "        linewidth=0.3,\n",
    "    )\n",
    "    bars2.append(bar[0])\n",
    "\n",
    "axes[1].set_xticks(x2)\n",
    "axes[1].set_xticklabels([])\n",
    "axes[1].set_yticks(list(range(0, 42, 6)))  # 设置y轴刻度位置\n",
    "axes[1].tick_params(\n",
    "    axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0\n",
    ")  # 设置y轴刻度样式\n",
    "axes[1].set_xlim(x2[0] - space2, x2[-1] + space2)\n",
    "axes[1].set_ylim(0, 36)\n",
    "axes[1].set_title(\n",
    "    \"TabFact\",\n",
    "    fontsize=14,\n",
    "    # fontname=\"Times New Roman\",\n",
    "    fontweight=\"bold\",\n",
    ")\n",
    "\n",
    "# 隐藏第一个子图的 x 轴刻度\n",
    "axes[0].tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "\n",
    "# 隐藏第二个子图的 x 轴刻度\n",
    "axes[1].tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "\n",
    "# 添加全局图例\n",
    "handles1 = bars1  # 使用第一个子图的条形作为图例句柄\n",
    "labels1 = model_names1  # 使用模型名称作为标签\n",
    "\n",
    "# 第一个子图的legend\n",
    "axes[0].legend(\n",
    "    handles1,\n",
    "    labels1,\n",
    "    fontsize=12,\n",
    "    # ncol=4,\n",
    "    loc=\"upper center\",\n",
    "    # bbox_to_anchor=(0.5, -0.23),\n",
    "    # framealpha=0.0,\n",
    "    handlelength=1.5,\n",
    "    # handletextpad=0.5,\n",
    "    columnspacing=1.2,\n",
    "    borderpad=0.3,\n",
    ")\n",
    "\n",
    "\n",
    "handles2 = bars2  # 使用第一个子图的条形作为图例句柄\n",
    "labels2 = model_names2  # 使用模型名称作为标签\n",
    "\n",
    "# 第二个子图的legend\n",
    "axes[1].legend(\n",
    "    handles2,\n",
    "    labels2,\n",
    "    fontsize=12,\n",
    "    # ncol=4,\n",
    "    loc=\"upper center\",\n",
    "    # bbox_to_anchor=(0.5, -0.23),\n",
    "    # framealpha=0.0,\n",
    "    handlelength=1.5,\n",
    "    # handletextpad=0.5,\n",
    "    columnspacing=1.2,\n",
    "    borderpad=0.3,\n",
    ")\n",
    "\n",
    "# fig.legend(\n",
    "#     handles,\n",
    "#     labels,\n",
    "#     fontsize=12,\n",
    "#     ncol=4,\n",
    "#     loc=\"lower center\",\n",
    "#     bbox_to_anchor=(0.5, -0.23),\n",
    "#     # framealpha=0.0,\n",
    "#     handlelength=1.5,\n",
    "#     # handletextpad=0.5,\n",
    "#     columnspacing=1.2,\n",
    "#     borderpad=0.3,\n",
    "# )\n",
    "\n",
    "# 调整布局\n",
    "plt.tight_layout()\n",
    "\n",
    "# 保存图表\n",
    "plt.savefig(\"./figure/subcategories_in_other.pdf\", bbox_inches=\"tight\")\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.62, 0.74)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(500-sum(values1))/500, (500-sum(values2))/500"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAu4AAAF2CAYAAAAxwB15AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAADJC0lEQVR4nOzddXxT1/vA8c9NUm+p0BYrLsXdXYfDhg8bc3cmzI0fG9+NCTC2wXB3GS7F3bVFWqCUCnVvk9z7+yNtobRA/Sbpeb9ee7EmN7lP2uSeJ+c85xxJURQFQRAEQRAEQRDMmkbtAARBEARBEARBeDKRuAuCIAiCIAiCBRCJuyAIgiAIgiBYAJG4C4IgCIIgCIIFEIm7IAiCIAiCIFgAkbgLgiAIgiAIggUQibsgCIIgCIIgWACRuAuCIAiCIAiCBdAV5EF6vR6j0VjUsQiCIAiCIAhCqaDVarGxscnXY/KVuMfHxxMZGUlaWlq+TiIIgiAIgiAIQnZ2dnZ4enpSpkyZPB2f58Q9Pj6ekJAQnJ2d8fT0xMbGBkmSChyoIAiCIAiCIJRGiqKg1+uJi4sjJCQEIE/Ju6QoipKXEwQGBmJjY4OPj49I2AVBEARBEAShkBRF4c6dO+j1emrUqPHE4/M0OVWv15OWloarq6tI2gVBEARBEAShCEiShKurK2lpaej1+icen6fEPXMian4L6AVBEARBEARBeLTM/DovC7/kazlI0dsuCIIgCIIgCEUnP/m1WMddEARBEARBECyASNwFQRAEQRAEwQKIxF0QBEEQBEEQLECBdk4tLkZZxi/4NMv8dxEYG4JeNuLp4MrAmh0YVqcrrnbOaocoCGZJn5zE7W3/cXPTOlIiwkGScK7kQ/Wnh+PTozdaW1u1QxQEs6IoCmduRrLsyDUuBEeRqjdSxt6W7g0qMaJtLSq6O6kdoiBYBIPBwNVr17l0JYCExEQAXJydaVDPlzq1a6HTmVWqafHMpsf94J3zdFr+Bq/t/B8H75wjOCGCsKQoLkYG8uOxxbRb8iq/nlyBrMiFOs+dO3fw9fVl3LhxRRT5k61duxZfX19WrVpVYucsSkajkeDg4Hwd/99///Hyyy/TpUsXGjZsSIcOHXjrrbc4fvx4oWLp3r07nTt3LtRzWBNFUbi6bCEbn+rAqclfEXXhLMlhd0kODeHe6RMc+2IiG3t35Pa2/wp1nunTp+Pr64uvry8LFy587LHdu3fH19eXZ599NsfjDx8+XKg4HuXTTz/F19eXW7duFcvz58Xt27f56quv6NWrF40bN6Z58+YMGjSIadOmER0drVpcxe3mzZvZfn74b2+OboTHMXjaVsb8uYut525zKzKR8LgUroXHMdvvCj2nbOSjpYdJSTcU6jxqtDclLfM1Tpw4sUCPDw8PJzk5uYijyl18fPxjP4vh4eHUr1+fLl268KQtbr7++mt8fX3Zt29fns8/btw4fH19MRgK974yJxcvX2H2vIXs3LOX0LAwEhISSEhIIDQsjJ179jJ73kIuXr5SZOc7evQo77//Pl26dKFRo0Z07NiRcePGsWrVKtLS0h75uAevU4V9z6rNLBL3nTdP8ML2KdxLjgXA+FByrqCQLhuYeXYtn+7/64kfKKHoBAcHM2jQINavX5+n4yMiInjuuef48MMPSU5OZtSoUXz11Vc888wznD59mnHjxjF//vxijbk0uTjrd87+PBljSorphgc+G4ps+hzp4+M4+vmHXF+9rEjOuW3btkfed/bs2awd4B7Uq1cvpk6dSu3atYskhoeNHDmSqVOn4unpWSzP/yQnT55k4MCB7Nmzh969e/P555/z7rvvUqdOHebMmcOAAQMIDAxUJbbioigKr7zyCl9++WW226dOncqbb76pUlRPFnA3hpHTdxAYEQ+AUc7ensiKgqLAlrO3mPDXnkIn79bOw8ODqVOnMnr06Hw/dvXq1fTp06dEvtju27ePXr16ce3atUceU65cOTp16kRYWNhjO5nS09PZunUr5cuXp1OnTsURrkU4efoMu/32kZ6eDpAtN8v8//T0dHb77ePU6bOFOld6ejqTJk3iueee4/z58wwePJivvvqK8ePHI0kSX3zxBcOGDcvReRMfH8+oUaP466+/CnV+c6L6+MXNuFDe3fMbiiKTl3R87bV91PWoyguN+hd7bIIpcb9+/XqejjUYDLzzzjucP3+eqVOnMnjw4Gz3v/LKK4wZM4YpU6ZQvXp1unTpUhwhlxrBO7dy5d9ZeT7+9I/f4larDp5NWxT4nFWrVuX06dOEh4dTrly5HPdv2bKFsmXLEhUVle32unXrUrdu3QKf90maNWtGs2bNiu35n+Trr7/G2dmZjRs34uHhke2+vn378sYbb/DDDz8wd+5clSIsekajkX379tG6detstz/8uTcnKekGXpqzl9R0I8YndADJCly8E8W3a0/w46h2JRSh5XF0dCzw3/zo0aMl1tt++vRpYmNjn3jcsGHD2Lt3L5s2baJNmza5HrN7927i4uIYM2YMGo1Z9H+WuJu3bnPoyLE8H3/wyFE8PctStUrlAp3v+++/Z+3atYwdO5ZPP/00275Cr7zyCrt27WLixIk8//zzbNiwARcXFwBiYmI4c+YM1apVK9B5zZHq77hFl7djzGPSnumf8xsxyE9epF4oWWvWrOHMmTOMHz8+1wt5mTJl+PbbbwFYsGBBSYdnda7M+wfysfarpNEQsKhwiWPfvn1RFIUdO3bkuE+WZbZt20afPn0KdQ5LExMTw/Xr12ncuHGOpB2gR48e1KlTh9OnT+dpcw2h+Gw+e4vIhNQnJu2ZZAU2nb5FRFzJJJeC+rp27UrZsmXZvn17Vk/ywzZs2IAkSQwdOrSEozMfp86czdfa45IkcfL0mQKd69y5c6xcuZJOnTrx5Zdf5roZaM+ePfnoo48ICQnht99+K9B5LIWqiXuyPpWVAXtylMY8SWRKLH63TxdZHMeOHcPX15dFixbxwgsv0LBhQzp37kxoaCjjxo2jT58+rFmzhvbt29OkSROmTp2a9dhNmzYxYsQImjZtSrNmzRgzZgx79uzJ03nPnz/Pa6+9RuvWrWnUqBEDBgxg7ty5WY27Xq+nffv29OzZM9fHDx06lDZt2mRdXCIiIpg8eTK9e/emcePGNG7cmH79+jFz5sxsNXWZ9cbXrl3jq6++okOHDjRq1ChHScz06dN5/vnnAZgxYwa+vr7cuXPnka8n87GPq+ds3rw5mzZtYs6cOdluv3HjBh988AHt27enYcOG9OjRgx9//JG4uLhH/wJ5dO20wWDIUVv66aef0qxZM27fvs1bb71FixYtaN68Oa+//jphYWGEhITwzjvv0KJFC9q2bct7771HRERE1uMz5yocOXKEqVOn0rVrVxo2bEifPn2YN29ejtiWLFnCkCFDaN68Oc2aNWPEiBGsXbv2sa8nr6IvnSc24HK20pgnUYxGQvbvITk8rMDnbdWqFZ6enrmWy5w6dYrw8HD69885Gpbb3+ny5cu89tprdOrUKetv/sMPP+ToFduyZQujRo2idevWNG3alMGDBzN37lxk+f514+Ea98zP9MaNG/n777/p1asXDRs2pHv37vz66685tpVOSEhg8uTJdO3alUaNGjFkyBD8/PyYMGEC3bt3f+zvxMHBAZ1Ox4kTJ/D398/1mDVr1nD27Fm0Wm222/Ny/ch83x09epTJkyfTsWNHGjduzPDhwzlx4gQpKSn8+OOPdOzYkWbNmjF69GjOnz+f7TnS09OZM2cOQ4cOpVmzZjRs2JCuXbvyxRdfZBsdyevv7dixYzRo0ACA48eP4+vrm/Xezq3GPSoqiu+//57u3bvTuHFjevbsydSpU0lISMg6Jjo6ms8//5yePXtmzYt57733HlvakB+KorDoQEB+vutmPpJVx4uuzCm/7029Xs8///zDwIEDadKkCZ06deKDDz4gKCgo23FhYWF88cUXdO7cOasN++KLLwgLy/55z2zTAgICeOWVV2jRogXNmjVjwoQJnDt3Ltuxefmb5FYvnJKSwpQpU+jTpw+NGzemTZs2vPrqq5w6dSrrmO7du7Np0ybA9OX2wWt1fHw8P/30Ez169KBhw4Z07NiRSZMmcffu3QK9lnHjxmWVSowfP/6xn2kbGxsGDx5MfHx8rvXrUVFRHDhwgPbt2+Pj4wPApUuX+OCDD7J+982bN2fUqFFs2bLlkeeBx89/69y5c44409LSmDlzJn369KFhw4a0adOGd955h6tXr2Y7zmg0MmPGDAYOHEjTpk1p2bIl48aNy3Nu8iTRMTHcCbmbr7JlRVG4E3KXmJjYfJ9v5cqVALz44ouPPW7UqFG4u7uzadMm0tPTWbt2LU899RQA69atw9fXl2PHso8SrFq1ioEDB2a9z3744QeSkpJyPHd+rtUbN25k2LBhNGzYkN69e5OSWcpaRFQtlTkbcY0Uw6MnEzyKTtJy4M45elVrVaTxTJs2jVatWvHll18SGhpKhQoVAAgNDWXq1KlZb5qmTZsC8L///Y85c+bQoUMHPvjgA9LS0ti8eTOvv/46kyZNYsKECY881+7du3n33Xfx8fHhpZdewtHRkUOHDvHTTz9x+vRppk+fjo2NDYMGDWLevHmcPn2a5s2bZz3++vXrXLx4kXHjxmFra0tCQgIjR44kPj6e0aNHU6VKFWJjY1m/fj1//PEHqampfPjhh9liePXVV/H29ubVV18lPT2dBQsW8Mknn+Dt7U379u3p1asX6enp/PPPP/Tq1YtevXrl2qMIpg/lhQsXqFChApUqVXrs77lOnTrZfj558iQvvvgiWq2WZ599lkqVKnH27Fnmz5/Pnj17WL58+SPPm196vZ7Ro0fTunVrPv74Y86ePcvatWsJDw8nMjIyx+2JiYk5vmR8/vnnODo6Mn78eHQ6HUuXLuXHH3/E2dmZ4cOHAzB//nymTJlC//79GTFiBHq9nnXr1jFp0iRSU1MLVA/6oLAjB5G0WpT89uDKMhEnjlJtwNMFOq9Go6F3794sW7YsR7nM5s2bqVixYrb36aMEBwfz3HPP4eXlxfPPP4+Liwvnzp1j8eLFnD9/nhUrViBJEjt27OCDDz7IShgkSWLbtm389NNPREVF8dFHHz32PL/99huKojBy5EhcXV1Zu3ZtVgP+/vvvA6bGcOzYsQQEBPDMM8/QsGFDzpw5wxtvvIGLiwvOzo9fzcre3p6hQ4eyYsUKnnnmGVq2bEnHjh1p0aIFjRs3xtbWFttcVvXJ7/Xj008/xcvLi9dff52oqCjmzJnD66+/Tt26dTEajbz22mtER0czZ84cXnvtNXbs2JEV+7vvvoufnx9DhgxhxIgRpKWlsX//flatWsW1a9dYsWJFvn5vNWvW5KeffuKTTz6hRo0avPbaa4/8u9+7d48hQ4YQHR3NsGHDqFevHv7+/syfP58zZ86wcOFCNBoNL730Enfu3GHMmDFUqlSJ4OBgFi9ezMGDB9m6dSteXl6P/Ts8SUxSGlfDHt8RkBtZgX1XQnizV8NCnf9heXlvyrLMK6+8wuHDh+nWrRujRo0iJiaGRYsWcfToUVatWkWlSpW4ceMGY8aMITExkREjRlC7dm0CAgJYvXo1u3fvZunSpVSvXj3r3NHR0YwdO5bOnTvz0UcfcefOHebPn8+ECRPYu3cvrq6uGI3GAv9NPvjgAw4dOsSYMWOoUaMGkZGRLFmyhOeee47Vq1dTt25dPvvsM+bMmcOZM2eYNGlS1vyXuLg4Ro0axd27dxk+fDi1atXi1q1bLF++HD8/P1asWEHVqlXz9Vpee+01XFxc2L17N6+99hqNGjV67N9m2LBhzJ07l02bNtGrV69s923atAmDwcCwYcMA07yesWPHUrFiRcaOHYu7uzt37txh+fLlvP/++7i4uBRJHXx6ejovvPACZ8+eZfDgwUyYMIHw8HCWL1/OiBEjmDt3btZncMqUKSxZsoQRI0Ywfvx44uPjWbFiBW+88QZ///13octUbwc/ugPvSW4FB+Pu7pavx5w8eRKtVvvEtkWr1dKuXTu2bNmCv78/rVq14pNPPuGnn36iZcuWjBgxgpo1a5KamgqY8rBDhw4xevRoPD092blzJ4sWLSIyMjJbr31+r9Vff/01vXr1YtiwYSQmJuLg4JCv1/skqibuCekFG36UkYlPz/mNqLA8PDyYNWtWjl6x1NRUvvzyy6wPKph6y+fMmcPo0aP5+uuvs26fMGECL774Ij///DN9+vShfPnyOc6TkpLC559/Tp06dVi+fHlWoz527Fh+++03Zs2axdatW+nXrx/Dhg1j3rx5bNiwIdubdt26dQBZMa1bt467d+/yxx9/0Lt376zjRo4cSfv27fHz88uRuFevXp05c+ZkDXc1btyYcePGZY0u1K1bl+joaP755x98fX0fW8cYExODXq/H29v78b/kh8iyzGeffYYsy6xdu5aaNWsCMHr0aJo1a8Y333zD//73P6ZMmZKv530UvV5P9+7d+e677wDT7+fSpUtcunSJ5557js8++yzr9oCAAA4fPkx6enq2xMvJyYk1a9Zk3da9e3d69OjBmjVrshL31atXU7NmTaZNm5b1uKFDhzJixIhH9srm63UkJuSrTCaLpCE9Ib5Q5+7Xrx9Llixhx44dWb1kRqORHTt28PTTT+dp+HTHjh3Ex8fz77//0rhxYwCGDx+Ok5MTJ06cICIignLlyrFmzRocHByYPXt2Vi3piBEjeO6557hx48YTz5OamsrWrVtxdXUFYNCgQXTs2JG1a9dmJUeLFy/G39+fTz75hBdeeAGAMWPGUKtWLX799dcnJu4AX3zxBfb29ixZsoTjx49nTWyzs7Ojffv2PP/889nqZQty/XB2dmbp0qVZw8Tx8fEsWrSI5ORkVq9enfX7SUlJYe7cuVy4cIF27drh7+/Pnj17GDt2bLaJpOPHj2f48OGcPXuW6OjobF+On/R78/T0ZMCAAXzyySd4eno+9trw66+/EhERwezZs7OtCOXp6cn06dPZt28f5cqV49KlS0ycOJGXX3456xhfX19mzpzJpUuX6Nq16xP/Do+TkKp/8kGPEJ+Se8lEYeTlvblx40YOHz7Myy+/nK1Hu02bNowdO5YFCxbw2Wef8d133xETE8P8+fNp1+5+PX737t15+eWX+eqrr1i0aFHW7XFxcbz//vu89tprWbfZ29szffp0tm/fzogRI7h8+XKB/ibR0dHs2bOHZ599lk8++STr9rZt2/Lpp59y4cIF6tatS8+ePdm2bRtnzpyhZ8+eWb3Xv/76K7dv32bx4sXZ5q0MGTKEIUOG8MMPPzB79ux8vZYOHTpw/Phxdu/eTfv27R9Zu56pZs2aNGvWDD8/PxISErLqpcE0suzu7p41Ep7Zhi5atChbR0bz5s155ZVX8PPzK5LEfcGCBZw8eZLffvuNvn37Zt0+evRoBg4cyJdffsnmzZsB0whfx44ds0pTwXTdHj9+PBcuXCh04p6eno5GkpDzuVCIRpIeWX70OBEREbi6umJnZ/fEYzOvmeHh4TRu3JgePXrw008/Ubly5azrVGblgMFgYNmyZVn178OHD6dPnz7s2rWLtLQ07OzsCnStbtCgQbbKjKKmaqmMve7Jf4TcSGhwKOBjH6d169Y5kvZM7du3z/bzf/+Zltfr168f0dHRWf8lJCTQr18/9Ho9fn5+uT7XoUOHiImJoXfv3iQmJmZ7fL9+/QDYuXMnALVq1aJJkyZs27Yt6w0vyzKbNm2iQYMGWRP+xo8fz+HDh3P0DkRHR+Pi4kJixtqqDxo4cGC2JKthQ1OPUmRk5ON/UbnI/L3lt4b38uXL3Lp1iwEDBmQl7ZlGjRpFpUqV2L59e5HWBmf+jjNlnvfBiyFAtWrVMBqNOX4fvXv3zpbI+/j44O7unu248uXLExQUxPTp07MSTEdHR/7777+sLw2FobV3IF8TQzIpMrpCfvtv0aIF3t7e2cpljh49SlRUVK5lMrnJHM369ddfs74cAUyaNIm1a9dmNYDly5cnOTmZyZMnc+nSJRRFQavVsnjx4jytEtClS5esxAhMX7oyewAzbdmyBUdHR8aOHZvtsS+88AKOjo55ej22trZ89tln7Nu3j++//57+/fvj7e1NWloafn5+jB8/nhkzZmQdX5Drx1NPPZWttjPzfdu7d+9sE+QyeyPDw8MB08TgU6dO5fjiHhUVlZWQPDw0nJffW14oisLOnTupU6dOjmVcJ0yYwLp16+jQoQPe3t5otVpWrlzJf//9l1Ui169fPzZv3lzopB3AwSb3a3teONoWfR9XXn7H27dvB8j6QpmpVatWrFq1itdff53o6GiOHTtG69atsyXtYCq3aN26NcePH88xYXzQoEHZfs68/t+7dw+gwH8TZ2dnXFxc2L59O6tWrcp6vmbNmrF9+/aszo3cKIrC1q1bqVGjBlWrVs322ShbtixNmzbl0KFDOd6vT3otBTF06FDS09Oz/gYA/v7+XLlyhcGDB2e1AX/88Qd79+7NlrQbDIasUr7c2t6C2Lx5M2XKlKFNmzbZfi9arZbOnTtz/fr1rLamfPnynDhxgvnz52clqRUqVGDnzp289dZbhY5Fp9MVrPnJeGy+H6coeX5cZi6SlzKepk2bZpu0qtPpaNiwIXq9Pmulo4Jcq9u2bZunWAtK1R73emWropE0+V6b3agYaeRV88kH5tPjlpJ7+L7M+sKHG/sH5bYs3oOPnTZtWrYe2Uc9dtiwYXz55ZdZy1kdPnyY8PBwXn311WyP0Wg0zJ07l3PnznH79m2Cg4OzLnC5rQDy8GvKvBA9WDucV66urtjb2+f7Qnn79m3A9AXlYZIkUbt2bfbu3UtMTEyRLfX38PBu5gf94efPTIYe/n3kNjxsa2ub7bjPPvuMN954gxkzZjBjxgzKlStHhw4deOqpp+jatWu+JvXkxqN+QxRjwZap86j/+GHiJ5EkiT59+rB48WIiIiLw9vZmy5YtVKtWLavu+Ul69+7N0KFDWbt2LYcPH8be3p4WLVrQpUsXnn766ayE5u233+bKlSssXryYxYsX4+HhQdu2benZsye9e/d+4sU8L3+roKAgfHx8cpSz2NraUqVKlWx12E/i6enJiBEjGDFiBGAqaVu5ciWLFi1i+vTp9OzZk7p16xbo+vHw+zPztT98e+b7+cHXaGtry5YtWzh06BC3bt3izp07REVFZb0PC/Iez4vY2Fji4+NzJJRgSvDq168PmOYJfPHFF/z00098+OGHaDQa6tevT6dOnXj66aeLZEWIsi72eLrYE5mQmq/HaTUSjasU/TKjefkd37lzB3d391xLBTNHqs6fP4+iKI9carV27docP36cO3fuULZs2azbn3T9L1euXIH+Jra2tvz4449MmjSJL774AjCVR3bs2JGBAwdm/c1zEx0dTWxsLLGxsbm+ZzKFhYVl6+gpyrYsU79+/fi///s/Nm3alDWynTmP68EvHxqNhri4OObOnUtAQAAhISEEBwdnzSsrTAwPCgoKIjU19bG/l5CQEGrWrMnkyZN57733mDJlClOmTKFKlSp06NCB/v3706pV4UuMvb28CrQst6IolPPOf8lb+fLlCQkJQa/X5zox9UGZczpyq3Z4WG6fQXt7e4CszqSiuFYXNVUTd29Hd56q2oqdt07ka4KqvdaWQTU7Fnk8j1vW6eH7Mj+MM2bMwMkp9x32MnsVH5b5hs+cIJmbB58z8wKyYcMGevXqxfr167Gzs2PAgAFZx5w/f54XXngBg8FA27Zt6dSpE7Vr16Z58+aMGzcu14tHUS9j1apVKw4cOEBwcDCVKz96yac33ngDV1dXPv/88yc+Z2ZPe241wnl5XG4elezlNZnOy++tRo0abNmyhVOnTrF//36OHj3Khg0bsibLTJ8+PU/nepTyHbpg7+VN6r2IJx+cSaPBo15D3OoUflnGvn37snDhQnbs2MHIkSPZtWsXY8aMyfPjtVot//d//8cbb7yBn58fhw8f5sSJExw6dIi///6b5cuXU6VKFTw9PVm5ciUXLlxg3759HD16lJ07d7JlyxaaNm3K4sWLH3shz8vfVK/XP/L9ZW9v/8TEfe/evRw8eJAXXniBihUrZruvVq1afPbZZ5QpU4bp06dz9OhR6tatW6Drx6Ne55NeY1xcHKNHj+bGjRu0bNmSxo0b88wzz9CoUSMWLFjAxo0b8/2ceZWZvOTl+UaPHk3//v3Zt28fhw4d4tixY8yaNYvZs2fz22+/5RhNzC+tRsPo9rWZseMCcj5yDqOs8Gy7nB0LhZXX9+aTjntSAvWoa2hermMF/Zv07NmTDh06cODAAQ4ePMixY8eYO3cu8+bN47PPPmP8+PG5Pi7zc9GsWTPeeeedR8b1cFJWHEsyOjk50bdvX9atW0d4eDienp78999/NGvWLFtH07Jly/j222/x9PSkTZs2NGvWDF9fX8qVK5etvDa/jEZjtrZKlmV8fHz4/vvvH/mYzBH45s2bs2vXLo4ePcqBAwc4duwYy5cvZ9myZTz//PN8+umnBY4LoFLFCri5uRIbm785I+5ublR8RF70OG3atGH58uWcPn36sWVORqOREydO4Orqmqflh/PyvinItfpRlRtFRfV13Mc36MO2m3lfC1QjaRju2w1n26It9s+vzHo8Ly+vrMmqmW7dukVgYOAjh9kzH5tZ//qgxMREDh48mO2boLOzM71792bLli3cu3ePXbt20bNnz2zDrNOmTSMxMZGNGzdmm/yp1+uJiYnJdmxxGTBgAAcOHGDx4sVMmjQp12MuXrzI7t27qV69Os7OzlkJfm5rxSuKQmBgIM7OzpQpUybX58v8gDxcN1eYIdLCMhgMXL16FZ1OR6tWrbJ6OKKiorImDV69ejXHJN380Gi11Hl2POen/5L3lWVkmdrP5t5g5lezZs2oUKEC27dvx8fHh9jY2DyXyYCph+L27du0a9eOcePGMW7cOAwGQ1ZCsGzZMj7++GOuXbtGamoqjRs3plGjRrz11lskJiby0UcfsWfPHg4ePEi3bt0K9VqqVavG7du3MRqN2S64sixz8+bNR16sMwUEBLBo0SKqV6/+yC8vmY1IZm9OYa4f+bVkyRKuX7/OV199lSO+gpTF5YeHhweOjo45VkABU+/qN998Q+/evWnfvj3Xrl2jbt26DBo0KKv04ciRI7z44ovMmjWr0Ik7wLDWNZm16xKKMW9LEJt628viW9G90OcuCB8fH27evElsbCxubm7Z7vvqq6/w8vLK+ps+avWd69evI0lSrqOujxMTE1Ogv0liYiIBAQH4+Pjw1FNPZa3qceXKFcaPH8/MmTMfmbhnvl9iY2NztI1gKjPVaDR5qnUuCsOGDWPNmjVs3bqVWrVqce/ePd57772s+9PS0pg6dSqVK1dm3bp12ebDPLiCzqM8qv1KT08nLi4u25wxHx8fwsPDadWqVY4v8adPnyYlJQV7e3vS0tIICAjA1dWVzp07Z5WoBQcHM2HCBBYsWMBbb72Vp7k7jyJJEs2aNMZv34F8Pa5pk0YF6hQYPnw4K1as4K+//qJ169aPfI5169YRFhaWtWhHUSjJa3Veqb6Oe+sK9XmrWd7WQtVKGnzdK/NRq8KtyFEUMteqnj59eralFvV6PZMmTeK1117LqjF9WMeOHXFycmLhwoU5doz766+/ePfdd3MsQzVs2DDS09P59ttvSUlJybF+bExMDPb29tlm2wMsWrSI1NTUAteIP6pcJDeDBg2iQYMGLF68ONdevHv37vHBBx8AZP1bv359KleuzKZNm3JMNly5ciUhISFZF/7cZF7YLl68mO32vO70WhwMBgNjx45l4sSJ2ZZ2K1u2LFWqVAGK5ht5nTHPU65Ne8hLb5MkUW3QEKr0GfDkY/Mgs1zm5MmTLFu2jLp16+aYo/A4s2bNyrFkm06nyxr+12q1SJLEW2+9xeuvv56t19vZ2TnrS09R/B779etHfHw8a9asyXb7mjVr8rRhS2a968yZMwkICMhxv8FgyJqEnrm8W2GuH/kVExMDmCYVPujMmTOcOHEiK8b8yq0kJ7djunfvTkBAAEeOHMl23+rVq9m+fTuSJHHgwAHGjRvH8uXLsx3TqFEjdDpdgepic+NVxoGpz7ZDAZ6UPmg1EmUcbPnf6JwJZEnp1asXiqKwcOHCbLefPXuWFStWEBUVhYeHR1Yd+8O/44MHD3Ly5Elat26d75W5Cvo3CQgIYPTo0fz555/Zbq9duzYuLi7ZHvdwPbJWq6Vnz54EBQWxYcOGbI/39/fn1VdfZfLkyQV6P+Tl/fqw5s2bU6NGDXbs2MG2bdtwcnLKNkcqNTWV5ORkKlasmC0RNhgMWZutPa7tfVT7tWXLlhzLgvbu3ZukpKRsE3PBNJfl9ddfzypnio6OZsSIEfzwww/ZjqtcuTJeXl5IklQkIxSNGtSnZo3qTz4wQ60a1WnU4NFlUo/TsGFDnn/+eQ4fPsy3336b43cDpp1xJ0+eTKVKlXj33Xezbs9PDpObkrxW55XqPe4A7zYfjq1Gx6+nVqCRNDnKZrQZtzUv58tfvSbiaGOvUqT3tWvXjmHDhrF69WpGjBhB//79sbW1ZePGjZw/f57Ro0dnJSEPK1OmDF999RWTJk1i0KBBjBw5Em9vb44ePcqWLVto3LhxjuUCW7VqRdWqVdm5cycVK1bMUefWo0cPZs6cyfPPP8+AAQNQFIX9+/ezd+9e7O3tSUxMRFGUfH/bzazV2r17NxUrVqRXr145en4yaTQaZs6cycsvv8xHH33EqlWr6NKlC87Ozly/fp21a9eSnJzMe++9l5WMa7VafvjhB1555RWGDx/Os88+i4+PD2fPnmXDhg1UqlQp22oKD3vqqaeYPHkyf/31F8nJyVSvXp3jx49z4MCBIltCMr/s7e156aWX+P333xkzZgz9+vXDwcGB06dP899//9GtW7d8JbmPotHp6PDLnxz/6mPu7N6e6/KQmbfVGj6aphM/L7ISCDAlvPPmzWPv3r05Jj4+yYQJE9iyZQuvvPIKo0aNyupNWrp0KS4uLlk14m+++SYff/wxI0eOZMiQIbi6unLlyhVWrlxJ/fr1c+2Vy68JEyawefNmvvrqK86dO0eDBg24dOkSGzZseGI9JZiG7X/++WcmTpzI0KFD6dWrF82aNcPJyYmQkBA2b95McHAw//d//5fVUBfm+pFf3bt3Z9GiRXz88ceMHj2aMmXKcPHiRdatW4dWq0Wv1+erjj+TJEl4eHjg7+/P0qVLadmyZa6jSBMnTuTYsWO8/PLLjBo1itq1a3Pp0iXWrFlDp06d6N27N+np6dSpU4fff/+d4OBgGjVqRHJyMmvXrs1aBq+o9Gli+vL88bIjGGQ5x4CVRjItAVnRzZHZL3ejkvvjR1yK09ChQ9m8eTMzZ87k+vXrtG3blnv37rFkyRIqVKjAm2++CZiWnxs9ejQvv/wyI0eOpFatWly7do2VK1fi5uaWbTWMvOrVq1eB/ibNmzenffv2LF++nPj4eFq3bo3RaGTr1q2EhIRkW2kms+Z+zpw5dOrUiZ49ezJx4kROnDjBp59+ytGjR2nSpAmhoaEsX74crVZboNfy4LmWLVtGREREnnd7HTZsGD///DPXrl2jf//+2XpXXV1dadWqFUePHuWTTz6hZcuWxMbGsmnTJgIDA9FoNMTHP3oVr9atW1OpUiXWrl2Lra0tDRs25PLly1lt34Nefvll/Pz8+P3337ly5Qpt27YlPj4+6/f8888/Y29vT4UKFRg6dCirV6/mxRdfpHv37llfjs+cOcPYsWOLpIdYkiT6PtWT3Xv3ccX/KpIk5SjbyrytXt069OjapVDtz8SJE5Flmfnz53Po0CH69++Pj49PVpXCgQMHst6vD64C5OHhgUaj4fjx46xcuZIOHTrk67wlea3OK7NI3CVJ4o1mQxhQswPLruxkuf9uEvSmpSI1kkT3Ki0Y36APbSs0KNLEo7B++OEHmjZtyooVK5g+fTparZZq1arxww8/PLG27emnn6ZChQrMmTOHhQsXkpaWRsWKFXn99dd58cUXc/1gDR06lGnTpvHMM8/k+Mb8xhtvoNVqWb9+PVOmTMHV1ZXq1aszc+ZMLly4wF9//cXx48efuAzWw2rVqsWECRNYs2YNkydPxsfH57GTYypUqMCKFStYv349mzZtYv78+cTExODm5kbHjh2ZMGFCjrVY27Zty8qVK/nzzz9Zs2YNiYmJVKxYkRdeeIHXXnvtkWUyYPoStGDBgqzyCkmSaN26NUuXLn1sjWRxe+ONN/D29mbFihXMmjWL5ORkqlSpwrvvvvvETSTyQ2dvT7uffif64nmur1rC7e2bUTJ6BbR29lQbNIRaw57FtVbBy3IepXHjxvj4+HDnzp0cK/U8Sa1atViyZAmzZs1i/fr1REVF4ebmRrt27XjzzTezRiYGDx6Mk5MTCxYs4N9//yUhIYEKFSowbtw4Xn/99SLpiXVwcGDhwoX8+uuv7N69mw0bNuDr68tff/3FJ598kqch1969e1OvXj0WLlzIkSNHOHDgAKmpqXh6etK6dWt+//33HDWXhbl+5Ee7du2YNm0as2fPZubMmdja2lKxYkXee+89atWqxSuvvMKBAwdyDAPnxaeffsovv/zC//3f//Haa6/lmrhXqFCBNWvWMH36dLZt28aKFSvw8fHhjTfeyNq/wcHBgXnz5vH333+zb98+Nm7ciI2NDY0aNWL27NlFspzeg/o0qULrmt6sPRHIkkNXCYu7v0FK06qejOvoS4+GPtho1R2U1ul0zJkzh3/++YdNmzaxZ88evLy86NmzJ++++25WSWWtWrVYu3YtM2fOZPv27axYsQIvLy+GDRvG66+/nu8yGaDAfxNJkpg+fTpz585l69at7N27FzCVi/38888MHDgw69ixY8dy+vRp1qxZw9GjR+nZs2fWMrCzZs1iz549bNq0CXd3d1q3bs3rr7/+2MmtjzNo0CD8/PzYu3cvR44coVevXnlKYJ9++ml+/fVX4uPjc10R57fffuOXX37h4MGDbNmyBS8vLxo2bMjUqVP55ptvOH36NElJSbmW3Gm1WubOncvPP//M5s2b2bBhA40bN2bevHn8+eef2cqfnJycWLp0Kf/88w/btm3Dz8+PMmXKUK9ePX766adsK5l888031KxZk/Xr1zNt2jSMRiM1atTgyy+/LPQeIg/H/1SP7jRt3IjzFy7hf/Va1giDVqulbp3aNG7UEG+vwk/W1Gq1TJo0iX79+rF06VK2bNlCWFgYLi4u1KhRg++//57BgwfnKKNycnJi4sSJzJ49m++//55vvvkm33lQSV2r80pS8jA1ODU1laCgIKpXr55Vo1mcjLJpnXaDbKSMrSN2uqKpVRIEa2fUp6OPjweNBluXMmiKqMTAmmUumfpw77osyzRt2pQmTZpkWwNbsC6yrJCYpic13YCzg22xLP0oCKWB0WgkLc1Ur29nZ1vskzStSX7ybNVr3HOj1Whwt3fBy9FNJO2CkA9aG1vsy3pi7+4hkvY8+v3332nSpAnBwcHZbt+2bRtpaWkF6okWLIcmo5bd29VRJO2CUAharRZHRwccHR1E0l6MxFVKEIRS7emnn2bVqlU8//zzjBgxAnd3d65evcqqVauySrYEQRAEwRyIxF0QhFKtWbNmLF68mH/++YeFCxcSFxeXVR/8xhtv4O6uzlKAgiAIgvAwkbgLglDqNW/enL/++kvtMARBEAThscyyxl0QBEEQBEEQhOxE4i4IgiAIgiAIFkAk7oIgCIIgCIJgAUTiLgiCIAiCIAgWIF+Jex72ahIEQRAEQRAEIY/yk1/nKXHPXEhfr9cXLCJBEARBEARBEHLIzK/zsnFVnhJ3Gxsb7OzsiIuLE73ugiAIgiAIglAEFEUhLi4OOzs7bGxsnni8pOQxE4+PjyckJARnZ2dcXV2xsbFBkqRCBywIgiAIgiAIpYmiKOj1euLi4khMTKRSpUqUKVPmiY/Lc+IOpuQ9MjKStLS0QgUrCIIgCIIgCKWdnZ0dnp6eeUraIZ+Jeya9Xo/RaMx3cIIgCIIgCIIgmGra81Ie86ACJe6CIAiCIAiCIJQssY67IAiCIAiCIFgAkbgLgiAIgiAIggUQibsgCIIgCIIgWACRuAuCIAiCIAiCBRCJuyAIgiAIgiBYAJG4C4IgCIIgCIIFEIm7IAiCIAiCIFgAkbgLgiAIgiAIggUQibsgCIIgCIIgWACRuAuCIAiCIAiCBRCJuyAIgiAIgiBYAJG4C4IgCIIgCIIFEIm7IAiCIAiCIFgAkbgLgiAIgiAIggUQibsgCIIgCIIgWACRuAuCIAiCIAiCBRCJuyAIgiAIgiBYAJG4C4IgCIIgCIIFEIm7IAiCIAiCIFgAkbgLgiAIgiAIggUQibsgCIIgCIIgWACRuAuCIAiCIAiCBdCpHYAgPEg2GkGWUQAp80ZJun+Aopj+Qcm6SUJC0mqRNOJ7qCAIgpBTZtvyYOshZbYyEqZ2RgEU5X77o9EgaTRID7ZBgqAykbgLJSLzoqmxscl+u15PWmwMqZH3SI2KRJ+YgCElGUNKCsbUFIzp6cj6dBSjjKTVIGl1aLRaJK0OSadFo9Ohc3DEzt0De08v7N3LYuvmho2Tc45EXpGNKLKCRife9oIgCNbgkW2L0YA+Pp7U6GhSo+6RGh2JITEJ2ZCObDAgGwwoGf/KetNtGq0OrYMDOgcHdPaOpv93dMTG0QmdkxP2Hp7Ye3qitbXLOo+iKChGAwAaXfYYBKE4iAxGKFKywQCShEarzfo5MSSYuGsBJNwMJP5mECn3wu8n6gnxxRKHpNFgW8YVO3cPbN3csXP3wKl8BVxr++JeryFlqtXIutDLer3osRcEQTBjsiHjOi2ZrtOG1FQSg28RH3idhNs3Sbh1k+TQEFKjo0iLiS62tgXAtowrDt7lcPAqh0M507+O5SvgWrM2ZWrWxsbRyRSz0QiK6CwSipakKIry5MMEISdFlkFRkLRaDCnJxAcFEnfjKglBgcQH3SA+6AZJd++gGI1qh5qDpNPhUqUabnXqmpJ533q41W2AvbsHAIrRiCIuuIIgCCVOzmgzNFotiiwTfzOQyLOniLlyiYSbgSTcvklq5D2Vo3w0B+9yuNasg2stUyLvVqceZarXQGtrhyLLKLIs2hahwETiLuSZaUjQiEanw5ieRuSZk4QdPUz48cPEBlzJqj+3ZHZu7rjW9sWtTl3c6tTFo0FjylSvme21C4IgCEVHNhgyetMlUiIjiDp3hqgL54i6eI5Y/8sYUpLVDrHQJK0W19q+eDZuRtkmzfFu2RoHT2/Rtgj5JhJ34bFkvR6NjQ2K0UiM/2XCjhwg/PgRos6fQdbr1Q6vRNh7elG+XScqdOpKhXad0Dk6muohxYVWEAQh3xRFQVYUtBoNhpRkQvx2EX78MOHHDpMSEa52eCXGqaIPXi1a492yNeXbd8beo2y2LzGCkBuRuAvZPJiQJtwKIvTwASKOH+He6ePoExNVjk59kk5H2UZNqdCxC5W69DD1xsuyqawmo65fEARByM4oy2g1GmRF4dKdaPZcCmFAs6qUkxPZMqC72uGpT5Jwr9uASl17UKnbU7jWrGUqRwUx/0rIRiTuQtbFAUUh7OhBbm/bTPjxw2ZdQ2guHMqVp0L7TlTs2pPy7Tpl9ZKIC60gCKWdrChkrr145HoY/525xf4rd4lOSgPgnd6NeLlbPda1b4xiMKgYqflxquhDxc7dqNS1J57NW5naFEURbYsgEvfSLLN3Pf5mIEHrV3Fr6yaRrBeCrZs7lXv2odqAZyjbqAmy0SjWABYEodQxGGV0Wg3XwmJZeyKIzWduci8hNcdxzap5svTNXhz/dhI3N65VIVLLYONShsq9+lLjmeF41G8kSjVLOZG4lzKZH/j0hARubV7PzU3riPG/pHZYVsfJpzJV+wyk2sBncPapIi60giBYtcxkPSoxlfUng9hwKohrYXGPfYxWI3Hsu6Eknj/FvteeK6FILZtLtRpUHziEaoOHYu/uIdqWUkgk7qWEbDQiAaGH9xO0YQ2hB/eWmsmlavNs1pJaI8bg0/0pJMm0y6sgCII1MMgyKLDt/G3WnQji6PVwU4lMHv02rgNdapRlY5fmxRil9ZG0Wsq17UD1QUOp1LVntv1TBOsmEncrllm7bkhJ4caqpVxbsahUzdg3N3YeZak5ZCS1Ro0z9ZQYjeJCKwiCxVEUBQVISTew9NA1Fh+6SkR8SoGea2irGnw/vDVbnn6KpDu3izbQUsLe05vaI8dQa8QYdBmbP4laeOslEncrlJkQJofdJWDRXII2rLGKdXCthUZng0+vPtR97mXcavuKBF4QBIuQuTJMeFwyc/f6s/rEDZLTCjeptJyrA3u/eJqApQs498v/FVGkpZPOwZFqg4ZQd/yLOJavKNoWKyUSdyuS+SGNvnwR//n/ELJ3l1nuWircV6FTVxq8+jYe9RoiGw1otKJWURAE85JZv+5/N4bZey6z/UIwRrnoUofNH/XDKzWGrc/0LrLnLM0kjYZK3XpRd8LLYjKrFRKJuxV4MGG/+OdvhB05oHZIQj6Va9uBBq+8jWeTZuIiKwiCWcjsYT8ZGMH0HRc4fiOiWM4zsX9Txneszbo2DYrl+UszrxatafzORMo2bCJ64K2ESNwtmCLLSBoNsdcCuDDjF0IP7lM7JKGQvFq0ptGbH+DZpFnW31cQBKEkybKCRiNxIzyOnzad4UBAaLGer22tcsx7tTuHP36HO7u3F+u5SquKnbvT+N2PKFOthmhbLJxI3C2Uoigk3w3h/IxfCN65FcSf0ar49OhN0w8n4eBVTlxgBUEoMbKsEJ2UxrQtZ9lw6ma+VogpKButhhPfDyPq2EEOvvtKsZ+vtJI0Gqr0GUijt97Hwbu86Taxz4jFEYm7hZENBmR9Ohf/+oPryxcjG8SSjtZKY2tLndHPUf/lN9HobET5jCAIxcYgy+gNMn/tvsTCAwGk6kt2ftRfL3SmdUVnNnVvXaLnLY00NjbUGDKSBq++jY2ziyifsTAicbcQmXXPN/9bx/npv4gdTksR+7KeNHzjfaoPHoJilEUCLwhCkTEYZSQJlh6+xqxdl4hJSlMljtHta/P54Bb816cTqVGifSsJNi5laPTWB9QcOlK0LRZEJO5mTlEUJEkiJuAKp6d8Q9SFs2qHJKjEzbcezT7+Eq+mLVCMRrGRkyAIBZbZ9F8IjuazFUe5ERGvajxVyjqz/dOBXJ4zi4uzflM1ltLGo2FjWn7xPa61fAFRPmPuROJuxjLLYs5O+5HAdStFHbsAQKVuvWj+yVfYeZQVQ5yCIOSbwShjlBV+3nyWpYevlUgde17s+mwQzlEhbB85UO1QSh1Jq6XW8NE0eusDNDa2ovfdjIlZb2Yo87tU5LnTbBvWn8C1K0TSLmQJ8dvJtuH9CdmzA7j/fhEEQXiczAT9RGAE/f+3mcWHrppN0g6w93IIDlWqqx1GqaQYjVxbvogtT/cmxG+n6baM3dcF8yJ63M2MbDCgyEbO/foT11ctFQm78FhV+w+mxWffismrgiA8lsEok6o3MnnDKdafDFI7nFx1rVeRWS90Yd8bzxN+7LDa4ZRqlbr1otXXU9A5OIi2xcyIHnczoigKMf6X2D5iINdXLhFJu/BEtzZvYPvIgcQGXBa9I4Ig5JDZN7f3yl36Tf3PbJN2gOM3ItAbZWoMGal2KKVeiN9Otg3rx73TJ9QORXiI6HE3A7LBAChcmPErV5fMEwmYkG+SVkv9l96g/ktvoCiKqH0XBCGrlv2r1cfZePqm2uHkyfxXu9PYQ8emXu3VDkUAkCRqjxpHk3c/BkkSve9mQPS4q0yRZeJuXGPHs08TsOhfkbQLBaIYjVz6ezp7XhpDamQEsrFk12AWBMG8GGWZO9GJDP1tm8Uk7QD7/O9i6+aOzsVF7VAEAEXh2rKF7Bw7hITbN0WOYgZE4q6y66uWsmv8MOIDr6sdimAFos6dZvuIAQTv2AKIyUWCUNpkDqJvPXebob9tV32Zx/w66B+KVqOh1tBRaociPCDu+lV2jnmGaysWA2JRBDWJUhkVyEYjEnB66vfcWL1M7XAEK1Wl70BafvYdGluxtJcglAYGo4wCTF5/ihVHLbcz6MBXT6O5c4NdY4eqHYqQi6r9BtPqq8mg0YiyTBWIHvcSJhsMGFNT2PfWiyJpF4rV7a2b2DZiALHXAlBE6YwgWDWDUeZefAqjpu+w6KQdYO/luzhXr612GMIj3Nqygd3PjyItJjpjjp5QkkTiXoJkg4HksFB2jh1KxPEjaocjlALJoSH4vTSauwf3iqFNQbBSiqJwMCCUp3/dyuWQGLXDKbQDAaHY2tvh0aiJ2qEIjxBz5SI7Rg0i6uI5UZJZwkTiXkIUWSbyzEl2jh1C4u2baocjlCLG1FQOT3yL6xm1iYIgWJeFBwJ4Y/5+4lP0aodSJI5cC8MoK9QaPlrtUITHSIuJZu+r47meUT0gOodKhkjcS8iNNcvZ99aL6BMsa6KQYB0UWebM/37g7LQpWT8LgmC5Mnc8/XHTaX7cdMaqtv1ISNVzITgKr1bt1A5FeALFYODMT99x4vvPQZZF21ICROJejBSjEUWWOf3Td5z+8VsUUQsmqOzqkvkc/vgdFKNRLBkpCBbKKMvIssKHiw+xYH+A2uEUi/3+d7Er64XGzl7tUIQ8CFq/mgPvv4as14u2pZiJxL2YyAYDhtRU9r/9kmkXVEEwE3d2b8fv1fEYkpPFxCJBsDAGo0ya3siLs/3Ycu622uEUmwP+oei0GqoPGqJ2KEIehR3az/63X0Kj1WIUPe/FRiTuxUA2GEiJCGfX+GGEHz2kdjiCkEPUudPsGj+MlHvhInkXBAthMMrEJqfz7MxdHL8RoXY4xepSSDRxyelU6TNA7VCEPJJ0Ouo9/yqy0UhceiIGWfS8FweRuBcx2WAgOTyM3c+PIuFmoNrhCMIjJd6+ya5xw0i4FSSSd0EwcwajTHBUIiP+2M7V0Fi1wyl2igIHAu5Spk59tUMR8kKSaP3tT5Rr056pJ5cxeN2nhCZGiuS9GIjEvQjJBgMpkRH4vWzadl4QzF1aTDR+r4wj4WagSN4FwUwZjDJB9+IZPXMnobHJaodTYg74h2Ln6ECZ6jXVDkV4gqYffkaV3v2Ze2kLcy5sIjQpimGbviQo7q5I3ouYSNyLiGwwkBoVid+LY0gJD1M7HEHIs/TYGPxeGUd80A2RvAuCmTEYZe5EJzLhrz3EJqerHU6JOnTV1JbWGjVO5UiEx6n3/KvUeXY8/wUeZsqxRVm3R6XEMXLT11yOuimS9yIkEvciIBsMpMXG4PfyGJLD7qodjiDkW3pcLHtfHS+Sd0EwIwajTFhcMuP/2kN0Upra4ZS4qMRU/O/GUL5dR7VDER6hxjPDafTWBxy5e5H3/f7IcX98ehITtk7mZlyoSN6LiEjcC0k2GEiPj8PvpTEkhdxROxxBKLD0uFj2vjKO+KDrInkXBJUZjDKRCamMn7Wbe/Epaoejmr1X7mJfriKSVqt2KMJDKnXrRYvPvsM/6ibjtnz/yOPi05MYv/UHIpJjRPJeBETiXgiywYA+MQG/l8aQGHxL7XAEodDS4+PY+8p4Eu8Ei+RdEFRiMMrEJKcxbtauUlXTnpuDAaHodFqxuoyZ8WrZhnY//srdxEgGrZv0xOMjkmMYt+U74tOTRPJeSCJxLyDZaECflIjfS2NIuBWkdjiCUGTS4+PY99p4UqMiRfIuCCXMYJRJSE1n/J+7uROdpHY4qjt3K5LkND1V+z+tdihCBre69en021/EpSfTd+2HyORtzfZb8eGM3/IDacZ0jCJ5LzCd2gFYIkWWkfUG9r0+gfigG2qHY9bCjOCXDjeNkAY4S1BPB91twUG6f9x1A+xLh7syKEAFDXSxhToPvUPjZFiXBreM4CaZnqeRTfZj9Ar8ngytbEzPIeSfPjmJpLt3cPDyxigb0WrEMLUgFDejLJOcbmD8rN3cjExQOxyzYJAVDl0No1ODxmqHIgDOlavS5c95pEnQZ81Ekg35mzDtH32LF7f9yMJ+XyApEhpJ9B/nl/iNFdDhj98mNuCK2mGYtXsyzE6BQCO0tIH+dlBDC8f0MCcF0hTTcZcNsDAVohRTot3TFpIUWJwK5/XZn3NdGoTL8JQtVNDCqjS489AX92N6kIF2DyX0Qt7Yl/Wk+79LKduoKQuvbMeoyMiK2AVPEIqTrCjIMrz67z6uh8erHY5ZOeAfip2TE44VKqkdSqlm7+lN178XgIM9gzd+RlRqwd6nJ8P9eXPXNBQFFEUp4iitn0jcC+D01O8JO7Rf7TDM3uY0MAIvO0IvO1MP+BB76GsLETIczUjKd6eDFnjJATrbQntbeMURHIBt6aaNOADiZbhhhK620M4WhtmBkwSnH0juUxTYnw7dbMFWQsgn58pV6bFwFc7VavKW3298f2Q+7+75HRC/TEEoThpJ4tMVRzl7K1LtUMzOwauhSJJE7ZFji/1cwUb4OhFu5FIlqFdMI8i/JcG3iTAtCbakmdqdB6UosCwFvss45sgjOqX/ToYNqUX/GoqDjUsZuv41H1uPsoze+j0340ML9Xx+waf5ZP+fSJJoW/JLJO75oCgKAYvncWPVUrVDMXt6xVTOUlUL3g+9y5pm9ITfzOgpj5LBUwMeDxznKEEVLSQokJhxUYzL+LdsxudcI4G7BLEPXDT3pZuS+RaiCCzf3Os3oseCldh4lOXZrd+x49YJAHbeOsEPR+erG5wgWLk/tp9ny1mxyEFuQmOTuXkvngqduhbreaJkWJZKrhXbRgUWpcKedFPb1C9jBPmoHhalmO7PtD0Nrmd0MtXRwZZ0uPjQF4GLBtPocTcLKOfU2tvT6Y/ZOFWuyut7fuXcvetF8rzrrx/Itu67kDcicc8j2Wjk7v49nP99qtqhWAQt8LYjDLLLeV9mIp755vPSQKwM6Q9c+BQFohWwwZTEg6k+HrL3biQr92+PlU1lMr3sTEm9kHfl2nWk2+zFGOxs6LvuI85EXM12/8JL21h4aZsomRGEImaUFf47fZNZuy6pHYpZ23vlLg6VqhTb8182mHrAEx5RuXFMD0FG6G1rGjluZQNP25uS82DZ9HgAWYFzBmhtYxpBHmAHlTTZR4aNCuxMM5VzljHzLEzS6Wj30+94NGjE54fn4Bd8ukif/98L/7E58IiYrJoPZv6WMQ+ywUBC0A2OfvYhiiwSl7zQSKYe9LK5vMMOZgwbVs+Y79jfzjQhdWUqhBpNtfEb00zlNJ1tQZuRhLtKpt72I3qIlE0XwigFamc8z+5006TW+qK3PV+q9B1Ep9//IdaYQpeV73ArITzX46YcW8jFyCCxlJcgFBGDUSYgNIYvVh1XOxSzdyAgFBsbHRW79izy516UYuppd9ZAo0e0H8f1phHe9g/NnWqlg842ppFeMHUmGcg+guyR0TmV6aQeUhXoZO697ZJEqy8nU6F9Z349vZLVV/2K5TST9s/idkK4aFvySCTuT6DIMsbUFA5+8DrG1NK7CUZROa2H0wZTEt4q4wLoo4EOtnDVCH+mwB/JcNJg6o3o+sCFTSPBM/amnvjfk00TVVvpTKvKhBlNvRxP5dLDLzya77gXaPvD/7iZEE7nFW8Rm574yGP1spE3d/1Csj4Vo/gCKwiFYpRlElP1vDnvAGkGkbA8ycnACNL0RmoMHlbkz31PNi2K8IYDeOYyWhsv3+8kyhzNTVdMPecuGtMob42MhN9BMiVWD48MZyb2aQr46U0LMdib+chw43c+otqAp1l0ZTuzzq0vtvMkG9J4dcf/0MsGMaqbB6Jv8gkMCtw7c1LsiloETulNPem2wCh7sMu4aC1NhWtGUw98M53pTRlgNPWsJyimSaiZve5VtfCho6k20EUC14yvntvToY4WqmkhUYZNaXBLNpXRdLWFhuKdnp0k0eS9T/Ad+zwnwvx59r+v8/Sw0KQo3t3zO//2efKGG4IgPJqiwJvz9xMWV7o3WMqrdIPM8cBwWjZuVuTP/Y4j6B6TRN/LyCXdNXBCbxo1jlZMJaF1ddDf1pTAg6mtqq41tXd1tBCvmOZzdc/ohDqYbioBbW3mq575jnuRuuNfZGvgUb47Mr/YzxcYd5eP9s5kRs8Piv1clk70uD+GoijcikygYqduPLVsIzoHR7VDsli702B9mumCNc4BfDLKW64bTEl7TS08bw/NbEw96MPsoauNaQLP6Ycm9dhIpsdnJu03DKYlJ3tlXBhXppl6R0bbQxOdqQTntujQyqLR2dB28i/UGTOBzTcO5zlpz3Qg5BwzzqwWy3gJQiH8vPksp2+KFWTyY/+VUOzKuGLr7lGkz/u4pB0gc6z9lB52pEELG3jWHtrawBWDadnjB3vY+2eM/M5MMU1oraM1ldgkyHBYDz1sn3xONVUbOIQm733M8dArvL3n1xI777abx/j3wn+i1/0JROL+CAajzKmgezw9bSvfrj2BU83a9N9+EI9GTdQOzaIYFViTCnv1ph7yFx1MveKZwjI+n8118PCqUJmlNNces3mnosCOdGiqg3Ja0wZNQUboaGOa+d/J1lSXeEb/6OcoTXROTnSaMYfKvfry74X/eNfv9wI9z4wzazhy96KoSRSEfDIYZY5cC2PhwQC1Q7E4BwNC0Wgkao8YXaLnNWQk5dEKTMhYtri+DvrYmZY3jlHg0ANLPnppTL34rzvA+44w2sGUqPulm+rdG+tMJTPrUmFqEvyeBMfyt49RsanYuTutvprMtehgRm/+psTP/7/jSzkbcU20LY8hEvdcZNYefrD4EEZZYfmR64yesZNYg0TXf5dR94VX1Q7RIsiKqbf7rMG0JOSrDqZNkx6UWcGSW9+t/Jj7Ml0wmCaxZg5Dxmcc7PzAlwAn6f5SkqWZnUdZuv+7FK/mLfnh2EJ+PL64wM8lKwrv+f1OdGq8uMAKQh7JskJyuoFPlh9FDFjl383IBEJjk6jUtVeJnjdzTxAfDVR6qA1rYWPa5eLGQ5dBrQQVtfcnqd6T4ZTBtHmgRjLtc3LdaCoF7WQLm9NzbjhY0jybtaTdT78TnhTNwPUfqxKDQTHy5q5pxKcniZVmHkEk7rnQajR8uPQw9xLu74xw8U40T0/bytHrETR64326/r0QSSu2gX+cXelw2Wi62L3kcL+05UG1daY34VH9/V6NTEf094/JjUExnaOtzf3nds24wEZnPJesmHpDXM14WLIkOPtUoWfGxkpv+/3BgktbC/2c0akJvLnrF7E1kyDkkUYj8fnKY9yLFwsdFNTey3dxrFqjRM+Z2X4453Kxs5HAHtMqMY+zM800R6u2ztQunTeYdhSvoYPmNqa6+DOPGV0ubq61fen8x2wSjKn0XvMhBhUXILiXEsubu6blHIYXAJG452CUZZYdvsbhq2E57otNTueVf/cyfccFPFu0ZsD2QzhXqVbyQVqAGBkO6U09EfV0EGCAs/rs/103mJaL7GYLd2SYlWIabjyWblqe67DedDF71GZKJzKW1Or8wMozZTRQTWMakjySDmvSIEm5v+lTaeReryE9Fq7Cpqwnz279ju03jxXZc5+JuMZvp1Yii+5DQXgso6yw6tgNdl0UCx0UxoGAUGztbPFu2bbEzllOY1pUITyXXDZZMdXAuz8mm7ptBP+MNeAzH2Mkl5FhlXJlp0o+dJ01n3Qt9Fv3EUkG9bdzPRF2hTnnN2IU9e45iMT9AUZZ5l58Kj9vOfvIYxQFZu26xMuz95Ju50ivlZupNmhIyQVpIa4ZTaUuCrAzI4F++D+/jJq+rramiT4OmHal25pu6iXvaQvj7e+vKPOgVAX2ppuSdoeH7h9ub+rl350OIRlDkVVL6eBIubYd6DZnCQY7G/qt+zjHxkpFYfb5TVyPCRYlM4LwCAajzN2YJKZsOKV2KBbv2I1wDEaZGkNHltg5dZKpLj1KMXU6PWh/RjvW+DErl21Pgwa6+2U2jpKpTDTmgZw0WlZnMyb7sp50/WshkpMTz2z8gojk2JIP4hH+OL2auwn3RMnMQyRFLA2RzQv/7OHItdw3oHlYeVdH/hjfkQY+HoTs2sqRSe8Xc3SCkHdV+g6k9bc/EZ2aQL91E4lOTSi2czUoW521g/8PrUb0BQjCw4yyzKjpO7l4J1rtUKzCwtd60MBNw39PdSjy596TZlpnfYI91HwgGU9W4J9kU6dSC51pvlaQ0TTPqpbW1MmUW2XHFQOsSDXtJP7ghoRrU+GSwdRxFa+YykWH2UGTEhwdtnF2ptucpThXr8GYrd9zKtz8Jky3Kl+PZQO+UTsMsyJa2QxGWWblset5TtoBwuKSGfPnLhYfukrlp/rRb9Me7DzKFmOUgpA3dcY+T9sffuZWQjhdV7xdrEk7wKWoIOZc2CiW8RKEhyiKwvTtF0TSXoT2+d/Fzt0DnWPJLdHsKMErjtDGxrRZ4OY004hud1sY+4ikXVZMte0tbHLuIt7PzrQyzYF08DeYVqcpyaRdY2tLx9/+pkz1mrzt97tZJu1gKplZcnmH2PTvAaLHHVPSHp2YRr//bSYxtWDTuvs2qcLkEW3QKkaOfvQ2YYf2FXGUgpAHkkST9z7Gd+wLnAzzZ1Q+12gvDDutDduG/kJFZ0+0mlJamyQIDzDKMjfvJfD0tK0Y5FLf1BaZOhXc2PBBX87++hNXF89VOxyLI2m1tJ86nQqduvL1kXks89+pdkiP5WzjwI7hv1LW3lWM6iJ63AHTKjKfrTxW4KQdYOu52wz9bRshcWl0+O0vmk78vAgjFIQn0+hsaPPDz9QZ8zxbAo+UaNIOkGbU8/H+WSJpF4QMWo2Gb9acEEl7EbsaGkt0YiqVn+qrdigWqcVn31Gxczemn11r9kk7QKI+hc8O/C2S9gyl/rdglGXWngjkYEBooZ8r6F4Cw37fztZzt6nz7Hh6LduA1t6hCKIUhMfTOTrRafpsqjzVj7kXN/POnt9UiUMMawqCicEos+n0TU4G3VM7FKu098pdnGvWUTsMi9Pozfep8fQwlgfsZvqZ1WqHk2d7g8+w8fpBsQgCpTxxVxSFlHQj//vvTJE9Z3K6gY+WHuG7tSdwqVmHATsO4d6gUZE9vyA8zLSx0hK8WrTi/44tYsqxRarG878TS4lKjRPJu1BqKYpCusHI1CJsW4TsDgaEYmdvj3v9hmqHYjHqjH6Oei+8xs6bJ/jy0By1w8m374/MJzE9pdTPpSrViTvA9O0XiE0u+r2Glx25zuiZpt1Wu81bQd0JrxT5OQQha2Ol6rV4d+905l3aonZIJOpT+OrQHDGsKZRqv207T2SC+uthW6sj18KQZYVaw0erHYpFqNpvME0//IzT4Vd5fdfPaodTIDFpCXxz+F80UuluW0rtqzfKMiExSSw7cq3YznEh+IHdVt/6gC5/LQCRzAhFxL1uA3osWIlNWU/GbPuerUFH1Q4py65bJzkTflUMawqljkGWuRERz9LDxde2CKYNES+FROPdpr3aoZi9Ch270PqbKQTG3mXEpi/VDqdQ/gs8zMXIwFK9tnupzSK1Gg0/bjyN3li8Qy6Zu63O2HEBr5ZtGLjjsNhtVSi0cm3a0+3fJRjsbem3/hOzXMrr/44tQicmqgqljC5jQqpRTEgtdnuv3MXOsxwaW9snH1xKlW3SnPb/m869lDgGrP1I7XCKxI/HFpfqRRBKZeJuMMqcDIpg96WQEjmfosCfuy7x8py96O2dTLutDnymRM4tWJ8qfQfSafoc4oxpdFv9LjfjCz+xujicibjKzpsnRK+7UGpkTkg9JSakloiD/qHotBqqDRDtaW7K1KxN5+mzSTKm03vth6TLBrVDKhJHQy9xKOR8qW1bSmXirtFITNlwusTPe/hqGIN/2Yp/WBwtv5pC2/+bVuIxCJatzpgJtP3hZ24nRNClBDZWKqypJ5YgkcvOJIJgpX7dek7tEEqNi3eiSUhJp0rfgWqHYnYcK1Si66z5GHVa+q37mIT0ZLVDKlI/HV9Sakd0S13ibjDKbDgZxOWQGFXOHxaXzJiZu1h6+CpVeven76bdYrdV4ckyNlZq+sEkToUF0HP1e6TKRT+puqgFxYWyMmB3qe0ZEUoPg1Fm9fEbhMZaV4JkzmRF4UBAKK6+DdQOxazYuXvQ9a8FaMu4MOS/LwlLtr5dey9H3WTzjcOlsm0pdYm7UVH4bdt5VWPQG2UmbzjNh4sPYeNVnr6b/CjfoYuqMQnmS6Ozoc33/6PO2BfYGniUkf99pXZI+fLH6dWleiKRUHr8s+ey2iGUOvv9Q7F1dMClanW1QzELOkcnOs+ci0P58jy//SeuxgSrHVKxmXZqeakczy1VibvBKLPiyHUi4lPUDgWALeduM/S37dxNyNht9cPP1A5JMDM6Ryc6/fEPVXr3Z/7FLby951e1Q8q3eymx/HN+Y6lfe1ewXgajzKpjorddDYevhiJJErVGjlU7FNVpbGzo+OssXGvV5r19MzgadkntkIrVrfhwlvnvKnW97qUqcZckmL/fX+0wsgmMiGfob9vZfi6YOqOfo9fS9WK3VQEwbazUbc4SvFq25v+OL2bysYVqh1Rgcy5sIj5NJDWCdVIQve1quZeQytXQWMp36Kx2KKqSNBraTP4Fr+Yt+f7YIrNaHrg4zTizptSN6JaaxN1glNl46qZZ9ogkpxv4cOlhvl93EpdavmK3VQEnn8r0XLCKMjUzNla6uFntkAolSZ/Kvxf/E7upClbH1Nt+nbA482tbSou9V+5iX75Sqd4npfmnX+PT/Sn+OreRRZe3qR1OiYlMiWP2hU0YS9GIbql5l2s0ErP9zLtHZOnha4yZuYs4g4Zuc1dQ97mX1A5JUIFb3fr0XLAKG09PRm81r42VCmP5lV0YlNLVMyJYP9Hbrr6DAXex0Wmp/FQ/tUNRRYPX3qHm0FGsubqXX04tVzucErfg4tZS1eteKhJ3g1Fmz6U7BN0z76XzAM4HRzF42haOBUbQ6O2JdJk1v1T3IpQ23q3b0f3fpRjs7RiwwTw3ViqomLQEVl/1K3X1iIL1ypw3FR5nHvOmSquzt6JISTdQvRSu515r5FgavPwmfrfP8OmBv9QORxUxaQmsv36g1LQtpSIj1Gk1/LXbcnpEYpPTeWXOPmbsvIhXq7YM3H4Ip8pV1A5LKGZV+gyg8/Q5xMlpdFv9DoFx5rmxUmHMv7il1K69K1gfjSTx794raodR6umNMkeuheHWsInaoZSoyr370/zjLzl/7wYv7/hR7XBUteDS1lLTtlh94m4wyhy9FsalO5a1jqmsKPy58yKvzNmL3sGZp1ZtpWr/p9UOSygmdcZMoO3kX7iddI8uy81/Y6WCCooLxe/26VLTMyJYL4NRxu9KiKhtNxP7/UOxdXbGoVx5tUMpEeXadaTN9//jVlwYwzZ8oXY4qguIvs2J0CulomTG6hN3nVbD3xZcf3joahhPT9tKQFgcrb75kTaTf1E7JKEoSRKN3zVtrHQ6PICeqyxjY6XCmHNhU6npGRGsl06rYemha2qHIWQ4GBCKRpKoNWKM2qEUO4+Gjen4y59Ep8bTf81HyJSeiZmP8+/F/9CWgrbFqhN3WVG4HZnA0evhaodSKKGxyYyeuYtlR65Rtc8A+m7cja2bu9phCYWk0dnQ5rup+I57ga1BRxmxybI2ViqoY6GX8Y++hSxWmBEslKwo3IlO5Mj1MLVDETKExCRxOzKBSl16qB1KsXKpVoPOM+aSoujps2ai1Xf05Mee26cIS4pCURS1QylWVp24o8Dyo9fVjqJI6I0yP6w/Zdpt1bs8/TbvK/Xr1loynYOjaWOlPgNMGyvttryNlQpj9vmNaMSka8FSKbD40FWsPD+wOHuv3MXex3rngzmWr0DXvxcg29nQf/2nxKYnqh2SWZEVhXkXt6Bg3R9Mq245FRQ2nAxSO4witeXcbYZl7rb66980+WCS2iEJ+WTn7pG1sdIUC99YqaC2BB4hMiVO7TAEoUAMssz6E9bVtliDAwGh2NrYUL5DF7VDKXK2bu50mTUfnasbIzZ/TUjiPbVDMkurAvzQGw1qh1GsrDZxNxhl/C6HEJ2UpnYoRe5G5m6rF4LxHTNB7LZqQZwq+dBjwSrK1KzNe3unM9fCN1YqKL1sZM3VvWKSqmBxDEaZzWduEZciShTMzYkbEaQbjNR8ZrjaoRQpnYMjnafPwbFiJV7cOZXLUTfVDslsxacnsfqadbctVpu467QaVh27oXYYxSY53cCHS+7vttp/+0Hc6zdUOyzhMdzq1qfnwtXYenkxZtsPbLGSjZUKauONg2KSqmBxdFoNy46ISanmKM1g5ERgBB5NW6odSpHR6Gzo8MtM3HzrMnH/LA7fvaB2SGZv8aXtVt22WG3iHpmQwsEA6584tPTwNcb+uYt4o5Zu81biO/5FtUMScpG5sZLRwbSx0slwf7VDUl1A9G1uxIZY/UQiwXrIsoL/3RguBFvW8sKlyf4rodi5umHr6qZ2KIUnSbT+birerdry44mlbAo8pHZEFuFa7B2ux9yx2rbFKhN3oyyz6tgNZCv9oz3s3G3TbqvHA+/R+J2PxG6rZqZy7/50nj6HeDmNbqvetcqNlQpq3bX9peZzKliHdaK23awdCLiLRiNRc/hotUMptGYffUHlp/oy5+J/pbassqA23TiErFjnymVWmd1pNRrWHA9UO4wSFZuczstz9jJT7LZqVuqMfo52/zeN4KRIOi9/m6jUeLVDMisbbxxEK75kChZCo5HYeTFY7TCExwi6l0B4XDI+3Z9SO5RCqf/SG9QeOZYN1w/w0/ElaodjcbYGHbXaNd2trsWUFYXzt6MIiUlSO5QSJysKM3de5NV/92EQu62qS5Jo/M5HNP3wM85EXKXHqnfFeru5uJsYyenwAIxiTXfBzMmKwqU70YTGip1SzZ3f5RCcqtVUO4wCqzl0FA1ff5eDIeeZuG+m2uFYpMC4u1ZbLmN1ibuiKOy8ULp7RA4GhDJ42lYCwuLFbqsqkHQ6Wn/3E77jX2R70DGGb/xS7ZDM2rpr+5EkSe0wBOGxFAW2nL2ldhhCHhwMCMXWzhbP5q3UDiXffHr2ofmkr7kcGcSErZPVDseibbTSchmrS9y1Gg27L91ROwzVmXZb3fnAbqu7xG6rJUDn4Ein3/+hap+BLLi0lTd3T1M7JLO3LegYihVeXAXrotVI7CjlnUKW4uj1cIyyTM2ho9QOJV+8W7ej7eRfCEmI5On1n6kdjsXbGnTEKstlrC5xvx2ZQNC9BLXDMAuZu61OXHIYW++Kpt1W23VSOyyrlbmxknerNkw5vpgfji5QOySLEJOWwP4756x63V3BssmKQkBoLHeiS18JpiVKSjNw9lYUXi3bqB1KnrnXa0jHX2cRm55Iv7UfIiM6MworKC6UazHBVlcuY1WJu8Eoix6RXGw+e4uhv20jNDGdDn/8Q5P3P1E7JKuTtbFSrdp8sG+mWAEgn3bcPI5WsqrLkWBFFEVhqyiTsSj7rtzFzqOsRWxO6FK1Ol3+nEuaJNNn7USSDWI+VFGxxnIZq2opdVoNuy+FqB2GWboREc+Q37ax40IwvmNfoNeSdWjtzP+CZgncfOtlbaw0dttk/gs8rHZIFufQ3Quizl0wW1qNhu2iU8iiHAwIRavRUGPICLVDeSwHL2+6/LUAxd6OQesnEZ0qKgaK0tZA61tdxqoS99ikNM7fjlI7DLOVnGbgg8WH+WH9SVxq12XADrHbamF5t2qbbWOlE2FX1A7JIt1NjCQ4IULtMAQhV4ER8dwUJZgWxT80hpikNCo/1U/tUB7JtowrXWYtwNbdnWe3fMethHC1Q7I6N+NDuRFrXR26VpO4640yuy7eEZu55MGSQxm7rcqm3VbrjHtB7ZAsUuWn+tF5xr/EK3qxsVIR2Bd8Br3RoHYYgpCN3iiz3/+u2mEI+aQopnIZl1q+aoeSK629PZ2mz8apchVe3f0L5yNvqB2S1ToYct6q2harSdxttBr2XrGub1XFybTb6lZOBN2jybsf0/nPuWK31Xyo/ex42k35lTtJkXRe/pbYWKkIHAw5j41Wp3YYgpCNjVbDyUAxGmSJDgSEYufggGudemqHko2k09H+fzNwr9eQSYf+Yd+ds2qHZNVOhF6xqrbFqjK1U0H31A7BosQkpfHS7L38uesi3q3bM2DbQZwqVVY7LLPX+O2JNJv4OWcjrtFdbKxUZI6FXra6SUSCdRBti2U6fDUUWVGoPXKM2qHcJ0m0/noK5dt24OdTy1l7bZ/aEVm941ZWwmo1ifutyARik0UClV+yojBjh2m3VaOjC0+t2UrVfoPVDsssZW6sVHfCy+wIOs6wjV+oHZJVSUhP5mJkoNUt3SVYthvhcaJtsVCxyelcCYmhXJsOaoeSpen7n1Kl70DmX9rKP+c3qh1OqRCdGs+tuDC1wygyVpG4640yx2+ISR2FcTAglKenbeVqeAKtvv2JNj/8rHZIZkXn4Ein3/6mat9BzL+4lTd2i91oi8O+4LMYRa+7YCb0Rpmj10XbYsn2XgnBzrsckk79Uom6z79CnTET2Bx4hMnHFqodTqly+O5Fq6lzt4rEXaeROBUUqXYYFu9ubDLPztjJ8qPXqNp3IH03iN1WAezc3Ok6ezHerdvy44kl/HB0vtohWa3Ddy+is7KluwTLZaPVcELUt1u0gwGh6LRaqvZ/WtU4qj89jMZvfcix0Eu85/e7qrGURifCrKfO3SoSd0mSOHNT1CAWBb1R5vt1GbutljPttlqubUe1w1KNU0XTxkqutevwwb6Z/HvhP7VDsmpnI66SbtSrHYYgZDkZKNoWS3YhOJrEVD3V+g1SLYZK3XrS8vPvCYi+zZjN36kWR2lmTUs1W0XiHpOUxu2oRLXDsCqbz95i2O+m3VY7/jGbJu+Vvt1W3Xzr0WPhKmy9vRknNlYqEXrZyHUrW3NXsFy3oxKISkxVOwyhEIyywsGAUFzrqbNniVeL1rSb8huhSVEMXl/62lFzEZoURWiidezzY/HjBkZZFkt1FZPr4abdVicPb0OfcS/g3bINu18cjZxWvA2ZpNHgXq8B3i3b4lixEnaubti5uSNpTSUUxrRU4q5fJfZqALHX/EkICkQ2FG0vrXertnT8dRbpGhi8YRI34kQyWVIu3LtBbTcfqxnWFCyT3ihz5Jqob7cG+/3v0rtxZdzqNcDWpQwuVavjUqUaThUrobG1Q2tjg6TVkhJ5j5SIcFIiwoi7fpXoS+fRJxa8U9DNtx6dfv+beH0KfddMxCCL+TtqOnz3AoNrdUSnsey2xbKjB0ASS3UVo+Q0A+8vPsSpoHt8OqgZA3Yc4sCr44jxv1yk53GuUo3ybTtQrk17vFu1xcbJGdloBFlG0mqRHlhjXlEUvFu2RWNjA4BsMJBw+yYhfju5uXEtiXduFyqWyr360uaHn4lNT6LvqolijfYS5h99C63YU0BQmU4jcSk4Wu0whEKq5ulCnQpuSJLEU4vXAqDIMorRiKTTIUlS1rGy0Ygiy2g0GiStFkWWib3qz51d27i5ZQMp4XlfmcTZpwpd/pxHugb6rv6IJIMYuVHbyTB/htTuonYYhSYpVrD22rg/d3FSJO/FrmnVsvwxvhPujrZcnP4/ri6eV+jn9G7Vlnovvk65Vm1NF1NFQaMt2ORE2WhAo9Vx78xJ/Of/Q+jB/K+PW3vUOJpO/Iw7Cffov3YiyQaxDFxJa1HOlxUDRR2ooL7RM3dy5qZY+MAStarhxYtd69GlXiWMsowkSWgeSNLzSlEUkGWQJCJOHCVg8TzCDu9/7GPsPb3osWAlNh4eDNjwqdhV20w0KFudDc/8qHYYhWYViXv7b9YSk5SmdhilgruTHdPGtKdNrXKEHzvE/rdfNl3U8vs89RvRbOJneDZpjmwwoCnCpbpkoxGNVkt80A3O/DyZ8KOH8vS4Rm9/SL0Jr3Au4jrDN36JjBjWVIOzjQNnn5uvdhiCQJuvVhOfIiZLW5KmVcvyxdMtaeDjgcEoo9MW3ehdZtty7+wpzv/+P6LOn8lxjI2zC93nLsOpSlWe3fo9ZyKuFtn5hcKx19pyfsLCAn2BMycWPx4dn5IukvYSFJOUxouz9zJr1yXKt+1o2m21ok+eH69zdKL1tz/Sa9FqPBo0BijSpB3I6rF3rlKNLjPn0vSDSWhsbR95vKTT0frbn6g34RV23jzB0I2fi6RdRYn6FO4mil5OQV3RiakiabcgjrY6Jg1qzpI3e1G3ohtAkSbtcL9tKduwCT3mLaflF9+jc3DMul9rZ0enP/7BpWp13vT7TSTtZibVmE5okuW3LRafuAdGiPrjkiYrCtN3XOCVOXtNu62u3UaVvk9easuxfEV6LFiZdWxRJ+wPy7zI1n52PL0Wr6VMjVo5jtHaO9Dx17+o2m8QCy9t5fVdYuMpc3Dh3g2MYiKXoBJFUbgaGqt2GEIeNa5clv8+6seYDnXQSFKxz5HJbLuqDxrKUys24dGgEZJWS7uffsejYRO+PPIvu2+fKtYYhIK5EnUT2cI3+bPoyal6o8y1sFi1wyi1DmTstjp9QidafzeV8u07cvzLj3M9tmzjZnT8dRY2zi4FrmEvKEmjwaVqdXotWcfZnydzY81ywLSxUqcZ/+JWpy5TTyxj9gWx/bS5uBJ9ix5VW6odhlBKGYwyV8Pi1A5DyIOu9Sry2/iO6DQSWk3JlkBIWi2O5cvTfe4y7p05hXeL1vx2ehUrAvaUaBx5di8FzeEwCE6ENBmcdSi1XFE6lAf7B9LBa3FoTkZAeArICrjboTTyQGnhBQ+WmUSkoNkRDPdSwMMeuWtFqOqS/ZxJejSzr6A8VRmlvvobOl6NCaaLTzM0RTwaU5IsN3JAI8EN0eOuqruxyYyavpMVR69Trd9g+m7Yia1r9g9n1X6D6TZ7ETYuZYq9l/1RNDodGhsbWnz2Lb7jXsi2sdKH+2aKpN3MXIm6KXZQFVSj1Wq4Hi4Sd3M3om1NZk7ojI1Wo9pKVBqtDkmjxbtlG46H+zPz7FpV4nii6FQ0S67BrUSUJp4oPSqhVHZGOhOJZtl1SDcCIF2KRrs+CFIMKO3KoXStCI46NH53kbY8sGKboqDZdBNSjShdK5mOWRsI8dkXdJAOh5sS/3puJfdaHyMw9q7FLzVs0Ym7VqMhSCTuqtMbZb5bd5KPlx3Btlwl+m3ZS7m2HQCoNnAIbb6fiqTVlXhP+8Myl/1q8t4nPLVsPbbe3jy3bQqbAvM2eVUoOTdi76odglCKaSRJJO5mbkTbmnw7tDWShOqTDSWNBkmSaFOhPqPr9VI1lkfR7AoBWUEeUxulUwWUpp4o/aqidKuEFJmKdDoSDDLSrjso7nbI43xR2pRDae6FPLIWSm1XNJdjICTJ9IR3k5Gi05C7V0Jp5ok8qBrICtKVmPsnjUlDOh+J3LlC9p56Fd2Kt/y9GSz7awdwI1wk7uZi0+mb+IfEMH1CJzr+MYeQXVvx6dEbRVGyrZVrDrT2DvzficUcDbukdig55XU4MzIFzYFQuJsMehkqOCJ3KA8+ztmfzwKHM61hApFg2W6IxN1sdfStwNfPtDLLtuXrds8TEH2bU+EBaodyn0GGO4lQyQnK2me7S2ngDntCkIITUSo6IqXLyK3dwSZ7v67cwB3ttTikO4kolZyQEjJ61t0yFn6w04KDLluPu2b/XajsDNXLFOvLy49b8Xlfi99cWXSPe7rBSGhsstphCA+4Fh7HkN+2sc//LlV69wdJMrsLKwBaDR+1HkN11wpqR5JdHocziUpFs/Q6hCajNPdE6VQB4tPRrLhhSvgzWehwZppRT2xqwXcsFITCiE9JFyvKmKnKZZ35daxpRNcs2xYk/uz5IZ4OrmoHcp9WQn6hLvJTlXPel2ww/auRoKITxhfqojQum+MwKSnjuIzfueKY0YmUmtEmyQqkGSHz9rtJcC0OuUvFonwlhRadGk+y3rJXIrToHveI+BRky1+G3uqkpBtwtrfJWEPXPOuUNZIGraTwU+fXGbnpaxTM432UNZw5rs79npGmnlDOEc2eEKTTkShty6HxCwGjjDy+LrjZAaDUc0czzx/NzjvIL9Q1PTZjONM4tAbUKINS3x3NjAtIV2JQ2pQzHZM5nDmkhtkMZwLcTYrEzd75yQcKQhGLiE9ROwSUpGgU/z0QdQv0qeDijVSjDZJP4+zHRVxHuXYAYu8CCpSpgFSnE1K5OtmPS4lDObMBom+DoxuSb1ekSg2zH2PUo+yZgVS1BVKdzsX9EvNNkuDn0e2xt9GiKeGJqHml1WhwtXNmeo/3Gbv5O4zmsIKJJGW1EznuOhYBgFLZGXSaHD3yABgVpFOmTS6VKhnX5HKOKPZaNMcikLtVRLoSg2RQkDN61zX77qL4ukE5x5zPp7LghHB8PaqoHUaBWXSPe3ic6G03RwOaVaN1zXJFvoZuUdNptDQv58sYc6lJfNJwJiAFJ0KSHikoAaWWa/aLsaMOpXFZpKhUU28HWOxwJkBwfDiyWBJSKGGKohAak6RuDMmxKAfmQMR1qNIcqX4v0GhRTq9FuXp/104l9ArK0cWQFI1UpwtS3R6QnoRybCnKnQvZn/PMBkgIR6rfE1zLo5xajRITkv3EQcdBkaFG25J4mfn2dIvqNK5S1iLalpbl6jKybg+1Q3ks6WIUmovRKC42KE1z9rIDoChIO4KRotNQapWB8hmJuJ0WuXdluJWAdvYVpENhyB3LQ0UnuBEHd5NNI8Fm6HZ8uEV3+lpsj7tRlgmLVb9XRMjO3kbLR/2bIiuK6hOG8kJRFD5pM5Zdt04SlhytbjAZw5m5dv4/OJwZmvGFtULOngwl4zYpNBmlolPehzPH1cnxXGoLS47GqMhoLLt/QbAwBlkhPE7dtkW5shvSk5E6vYTknrHBXbWWKPv/MSXu1Voh2TqYeuQ1WqQOzyM5eZiOq9wEZc90lMs7oFJDJElCSY2HyECkRv2QqrcGRUaJvIly+wySeyXTOdNTUK4dQKrXE0n36A3r1FLGwYZPBja3nLYFeK/5CNZd20+KwfxKM6QLUUjbg1FsNMiDq4NtLqPjsilp11yMRvGwQ+7zUC91HTfkqi4QlWrqRHLUgayg2R9q+iLgZgcxaWh2BkNECrjZmSaqVnHJea4SFJuWiKwY0UiWmQJbbIsoywr3EkTibm6e71KXss72FnFhBVONpI1Gx/ON+qsdyv3hTPecQ5oPDmdKCabaW8Ull8bVxcb0b1xGj/oDw5nEpiEdC0cyKCgWMJwZmRIHlvE2EqyM6m2LJEF53/tJOyBJGvCsDrIBEk1lCyRFg7PX/aQdkGwdwaMKpCZAWsY8kZSMRRwyjpMkDTi6QUps1uOUawfAzhmqNi/OV1Zgr/ZogLO9zmLaFo0k4WbvzISG/dQOJQfpYCiabcFgo0EeViPXTiDSjWjWBaG5EI3iaY88spZptPZhdlpTL3tGZ5B0MRri01HalTcl8atvgALy0BooFZ3QrAmEWHW/yMSnJ1l0j7vFJu6SJBGVkKp2GMIDbHUaXuhSz2xrDx9Fp9HybN2eONs4qB1KrnIMZ6Zl9J7b5vLx1WXcps8oMbHg4czI5FhsNJbZIyJYLq0kEaly26JpPgRN62dz3hEXBkiQOfHR2RNSYlEM90vfFEUxJfRaHdhmljU4mf7VP/C60pOzbleSYyHoGFK9Hqak3sw42GgZ2baWamu1F5RG0vB6k6dxzfz9q82oIG25heZIOIqzDfKztXOuQgaQqEez7DpSYDxKJSfkUbXA2ebJz6+XkQ6FobTyNiXyd5OQYtNNq51VcELJmKgq+ccW7evKp9i0RDOd2Jw3Ftsq6rQaYpLMb/ipNOvZwAdn+zx8uM2Qvc6WYXW6Mf/SFrVDySZPw5m5PvCB/7fQ4czIFLEcn1DyNBqJ2OT0Jx9YQhR9KiRFoQQeh8ggqN4aKSNxlxr1M9Wzn1oNdbuDVody4wgk3EOq2w0pcxMzB1dwKosSeBRcy0N0sKkuvm530zn8/cC1AlKFemq9zMfq17QqjraWma7Y6+zoW70dy/13qRuIbFphTLoWZ+pBH1oDyuQyapukR7P8OlJMGrKvG0q/Kvc7hJ5AOnUPFAWlpZfp58SMlZkySzO1kqmHPkHdz1d8WhJayTwXzsgLy/r6+pDYZJG4m5MRbWthtNDJhBISzzXoq3YY2TxyONP2oV71Bz3Q056NBQ5nisRdUEusGXUKKafXouyfDXfOgXslpDpd7t/pXgmpZjsIv4qy7y+UPTPg1imo0SbbcZKkQWo6GJJiUPbMQDm7Aaq2RKrUECUuDO6cN02ANVNjOtRBttDKBkVRGFijvdphIB0MNSXtFRyRn62Ve9IuK2g23DQl7U3KogysmueknRQD0vFwU5uS0cGkOD9UuplmhBQD5FbmWYJi0xItpuQqN5b5FTZDnBn1ipR2Xi72tKlVTu0wCkySJCqX8aayizfBCRHqBmNUkLbfRnMpxjScObQGeN8v41FcTRc9KVGfcx5rRv17Vq17bh4ezryTiBSbjrFvFdNwprcj0rlIJP9YlLbq/U2T9GIOi6AOc+oUkqo2hyrNUWJDIPAIyr6/IGMyqnJ8uWnlmbLVkKo0BY0OJfwqBB5DTk1Eaj4kq9ddKlsFer0H8RFg75zVa69c3gnlaiOVrYqSmohyYTNE3TYdU6czUsUG6r14oKKbI/Uqqb8pXEFpNRpaVaiHh30ZolNV2jAyNg3pRAQKoNR2RbqRMw7FUYeUbEAKSUKxN3X0SJdjch7n5ZCtPcokHQkHRxuUJg+sTlPBCcXdDs3uEJQW6UjX40AjodR1K8IXl3/xaequGlVYFp24m9PFtbRrUd1L7RAKTVYU2ldsxIqA3WoG8eThzPKOKBL3V5d5gBRquiAplR5dU2kpw5npRrEBjqAOcyqVkcqb9mSQKtRFcauEcmI5SsBe8GliSto9ayC1G5dVsytVaojs6AZX95sms1Zref+5tDaQsYoMgHIv0LTaTJfXTT+fWg36FKTWIyHqNsrJVdDRBUnFNa9b1fRW7dxFR6JP9TYsvbJTnbMHJSBlDMZK+0NzPUap5JTVQy6lGpG23s71OLltOZSHE/fYNKSzkcj9q5pWPsuklZCfqY5m5x2kfXfBzRb5mRqPXFO+pMRmTtq2UBaduKfqjWqHIGRoVs0LvVHGxszX130cWZHp5NNY1cQ923DmsBpgn8tH1MkGqrogXY1F6VD+/kUw2YB0IRrFy/7Rq8RkDmd2qpj7cKaHvdkMZ6bLBlXPL5Re6QYzbVvK+4LOzrTZUhnTaJhUtVmOiXZS1ZYoV/ejRFxHeiBxf5CiKKbedp8mSGW8UVLiIOomUrNnTIm6RxWUW6dQgs+pmri3rO6dsZmf5bYtiiLTqnw91RJ3pZknxmaeeTq2QO98NzvkD5rkfl9Ze9PkVjMSny4Sd9XIllr0ZoXa1PS26KQdTKvLtCpfX70A8jicSfUyyF0rollyDc3SaygtvUErIZ2JhDQj8uBqjzyFJQ1n6o0icRfUYVSxbVFSE1EOzQW3imhaDHvoTqNpOUitjWnVGIDclrXL2q3zMa8j5KJpEmvrUaafUxNM/z64AoqdE6g816RtbfPfzO9JtBotjTxrqB2GkEH0uKvIIBJ3s1HNy7x23Syosg5lsNfakmos+aHyvA5nytXLgJcD8rO10BwIRToSZlpFppwjcr8qpkmoubGw4cx0WZTKCOpQs1NIsndGkSQI9UdJiEByeaBU5PphkI1IFeqCVy2QJJSgY1CxPtIDS6cqgUdNz+WVe0+nIhtQ/HebJrFmLi1pn3ENTzbVNSuKDMmxUF69zdm0GomKbmaylGIhVXYph1bSYFQscwEHa5KQnrPM1JJYdOJuyQvoWxNXB1vsbCx3aaWHVXT2JDDubomfNz/DmYApUR9WM+/HW9hwpqhxF9RiUHl1LKnxAJSji1EOzYfqrcHWESUyCEKvgEdlqNneVK/u2w3Ffw/Kvn+gclPTcpDh1yDiGnhWe/RmSjdPgj4VqXbH++d0KINStqqpfl42osSEQFoikk/T4n/Bj+Dl4mBx+4I8ilajwdvRndCkKLVDKfUsPXe06MTdYBTfXM2Bu5O6PbNFzd3eBcRKhKrTy2ZaZyxYPbXLMCXP6tDxRZSr+0zrsssGcHRHqtsNanZAyiiTkep0BhcvlBtHTAm3YgQnD6R6PaBmu/vruD9A0aeiXN2PVLsT0kObzknNh6Jc2Gxa193OGan5UNNqNCqxtralrIOrSNzNgCUvBQkWnrhb+rcma+FkoZsuPYqTme6gWhrpZYPYPVUocUYzaFskt4pIue2e+vBxFerla+MkycYeqc/Hud/nUCZP5ywpzrlNzrdgRtEZYRZ0Ft6mWPSMD1Hjbh7S9NY1iTBZr+5258J9BtHQCSpQc3KqcJ+1rRxnEPXtZkEnWXTqa9mJu9rDmYJJQqp11SInio1/zIZI3AU1iMTdPCSkWFfbYhBL3JoFbS4lZJbEshN3MxjOFCDR2hJ3C59xbk1stdZVhiWYP9GumI/4FPPZCKsopIslbs2CjUjc1eNgY9l1StYiOd1AqhWVy8SkJagdggBoJQ12InEXSphGktBayUomli4hVW81ox+phnRCkyLVDkMAtJJI3FVjbZMiLZWigH9ILIoV9FTdigsjSdS4mwUxSVhQi7OdaFvMgd4oExiRcyM6S3Q1JliM5pgJnehxV4+LSNzNxrnbkRY/WdggGzkVHqB2GEIGZ1uRuAvqcHEQbYu5OBUUgd7Cl37WGw1ciLyhdhhCBpG4q0gk7ubj4p1obCx8W2qNJHHu3nW1wxAyiB53QS1lHGzVDkHIcP52FDoLL13SarRcibqldhhCBlEqoyJnkbibjYMBoRhV3m2wsDSShmOhl9QOQ8jgLBJ3QSUicTcfx25EIFn4hjkAfrdPqR2CkMFBZ9mfb4tO3F3ExdVsxCanczAgVPWtwgvKqMhcjAzkemyI2qEIGUTiLqhFlMqYj7sxSZwMirDYjiGDbOTo3YuEJ8eoHYqQwcvRTe0QCsViE3dZUXC2E6vKmJONp26i01jmW0qDxHL/3WqHITxA1LgLailjLzqFzMnqYzfQWmjbotNoWX11r9phCA/wdnRXO4RCscxPAqbNl5zFxdWs7LkcQlxyukWuLpMuG/jvxiG1wxAe4GRjr3YIQilkkGUxmmtmdpwPJjndMpccTjGksfPWCbXDEB7g7eiB3oI3w7LYxF0BXB3FxdWcpOqNzPG7jKXl7UbZyLIrO8WOqWbG1c4Zo9g5VShhiqzgKkplzEqK3sjC/f4Wt6a7UZaZe2EzKYY0tUMRHlDO0d2URFooi03cNZJEBTdHtcMQHrLk0FViktOQLeQCqygKGklDh0qNqezirXY4wgMqOXuJdY8FFUi4OdmpHYTwkH/3+ZOUpreYEV1T2yLRrUpzyjt6qB2O8ABvR3e0FrwkpMUm7lqNRFVPF7XDEB6Sojfyv//OoLGg5bsCb96kmnM5dg3/jd+6vYutRsydMAdVypSz+PV2Bcuj00pU9nBWOwzhIYmpen7efNZiVpiRJIkbgUHUcfVh38gZTO38hsXOAbM2FZ090VjI+yg3Fv0u8hEXV7O04dRNdl4INvtVAGRZJjwigs1bdzB/8VL8A67Rv0Y7To+bx4uNBqgdXqlX3bWCxTTSgvWQJInq3mXUDkPIxerjNzgZFIHBzDdkkmWZu6FhbN62g/mLl3Ht+g2G1OnCmbHzGFvvKbXDK/XKOVn2CIhFJ+6ujrY42oreUXP0xapjRCWkmW3yLssy6Xo9m7ftQFEUkpNT2LVnL8tXrSEmKppJbcZx6NlZtC3fQO1QSyUJiQpOZdUOQyilyrk6WPymP9ZIUeC9hYeITU4367YlNTWVrdt3ApCUlMT2XXtYsXodCbEJfNPhRfaPnEkz7zoqR1o6aSQJdzvLrtaw6MQdoJKHk9ohCLmIT9Hz3uKDyDJmV++uKAqSJLFtxy4SE5Oy3RdxL5KVa9azdftOnLFjYf8vWTXwe7wc3NQJtpTycnTDVismCArq0Go0VHAXbYs5ikpM5a35+1EUzK7eXVEUZFlm3abNJCZlb1vCwsNZtmoN23ftwU3nxIoB37K0/9d42Ft2EmlpPOzLWOzSopksO3pEuYw5O3MzkrcW7EdWFLNJ3jMv9Dt2+3HrdvAjj7t6/QbzFy/j+IlTNCpbkwOj/mRyx1fQWP5HxiKIicKC2iqXFW2LuTp3O4rPVx5DUTC7Ceybt+0gMjLqkff7B1xl/qKlnDpzlhbevhx+9i++bvd8CUZYupWzgonCFp2FyLKCj+hxN2v7/UN5b9FBFNRP3jN72nf77cM/4OoTjzcYDBw7cZKFS5YRGBjEyLo9ODN+LiN9u5dAtKVbZZdyaocglGKyolBVJO5mbePpm3yw5BCyrH7bIssyiqKw228fN2/dfuLxer2ew0ePs3Dpcm7dCmZcgz6cHTePwbU6lUC0pVst90pqh1BoFp24G2VZ9LhbgN2XQnh97n6S0w2qTSqSZRmj0ciW7Tu5dMU/X49NSExk645drFq7nuT4JCZ3ehW/EdNpVLZGMUUrVCnjjd5ouRtkCJbNaJSpXFaUMJi77eeDeX3efvRGWdW2JV2vZ93G//LdtsTHJ/Df1u2sWb+R9KQ0fu7yJjuH/0od98rFFK1Qz6OaxbctFp24a7UaqnmJi6slOBAQyuBpW7kWFlfim2jIskxSUhIrVq/l2vUbBX6eu6FhLFu5hp17/PC0LcOawZNZ2PcLytiK/QSKWmWXcmJFGUE1Wo2Gqp6iU8gSHAwIZcT0HdyMTCjxnndZlomOjmHpilUE3wkp8PPcCbnL4uUr8dt3gAr2ZfnvmanMfupTnHRi9+ii1tCzhsUvMywp5ja7I59iklJp/806tcMQ8shWp+H9vk0Y19EXRVHQaYvvu6Msy2g0Gi5cuszBw0dJT08vsue2tbGhVcsWNG/aGKMis/DyNqYcW1Rkz1/abXrmJ+qVraZ2GEIpdvNePH2nblY7DCGPbLQa3n6qES92q4csF3/bAnDx0hX2HzqM0Vh0Ozzb2dnRplVLmjRqgEE28u+F//jl1PIie/7S7vS4uZSxs+wSa4tP3AG6fL+eiHixXb0lqVPBjY8HNKVDnQoYjHKRXmQzE/bQsHD2HTxEeHhEkT33w9xcXencsT3Vq1UlPi2JLw/OZnPQkWI7X2lgq7Xh/HMLLL5XRLBsRlmh1RerSNEXXVImFL/Glcvyw/DW1CxnWotfU4QriGS2Ldeu3+DwsePExsYV2XM/zMPdnS6dOlClsg8xKQlMOvg3u26dKLbzlQblHT04OHqW2mEUmlUk7m/O38+eSwUfphLU06K6FyPb1qJP4ypotRIoFGjXVVmWs0orAoNucurMOULDwoo63EeqUtmHrp074ubqyo3YEN7cNY0bceI9WRDNvGuzatAPaochCIz7cxcng+6pHYaQT36fD8JJp3DvXiTVq1UFTIsTFCSJlxWFzBbp1u1gDh89zr3IyCKM9vGqV61Cl84dKePiQkD0bd7Y9TO3E4qvM8qadavcnNm9P1E7jEKz+MRdb5SZ43eZP7ZfUDsUoRDKONgwoFk1utWvRPNqXjja6ZAVJaseXquR0EgSiqJk/afRaJAkCVmWCbkbyvXAQAKDbuZYm72kaDQaGjWoT/u2rdHpdOy5fYoP9v5BsqHoSnRKg+ca9OXztuPRSBY9BUewcEZZZtqWc8zdl78Jh4K6utaryJ/Pd2a33z4uXfHHxcWZqlUqU7VyZapU9sHW1jZrvXUw7ZSr0Wiybsv8GcBoNHI3NIzAoJtcvX6D5ORkVV6TRqOhaeNGtG3dEo1Ww/abx5m4dwbpsmVPsixpbzQdwjvNh1n8aK7FJ+6yrHDoWiivzNmndihCEdFIEnUquNK4Slm8yzhQ1tmess72ONrpaFXdi5SUZG4EBhEVHU1kZDTRMTEYDOZzAbO3t6dt65Y0btgAvdHAn2fXMePsGrXDshjTur5NvxrtLP7iKlg2oyyz51II7yw8qHYoQj7s+HQgHvYScxcuyUrOM0mShLeXF95enjg42GNv74CDvR0ODg4YDAYSEhNJTEwiMSmJhIREIu7dM6u2xdHBgXZtWtOgfl3SDHp+P72K2Rc2qh2WxZjR4wN6VW2J1sLbFotP3AHiktNo+/VatcPIlZIUjeK/B6JugT4VXLyRarRB8mmc/Th9CsrV/RB6BVITwcEVyacR1OqA9MAOkkpKHMqZDRB9GxzdkHy7IlVqmP25jHqUPTOQqrZAqtO5RF5nSdn/5dMkRkewcfNWtUN5orIeHnTt3AGfSpWITonno30z2XfnrNphmb19I2dQycVL7TAEgciEVDp9JxY/sBSta3oz/9Xu7D1wkPMXLqkdTrHx8vSka+eOVKxQnoikGD7cN50jd6339RaVfaNmUMnZ8tsWqxiLdnW0o4Kb+S3JpyTHohyYAxHXoUpzpPq9QKNFOb3WlKRnHqdPRTk4DwKPQbk6SA37QBlvlIC9KKezNxrKmQ2QEI5Uvye4lkc5tRol5qFa6qDjoMhQo21JvMwSlao3Ymdnq3YYeRIVHc2a9ZvYtGUbOoPEnN6fsuHpKVZx4SgubnbOImkXzIaniz3lXB3UDkPIo6+faUlqaiqXLlt3edO9yEhWrV3Plu07ccSWhX2/ZPWgHyjn6K52aGbL2cbBatpeq0jcARr6mN82tsqV3ZCejNR2LJq63ZCqt0bqMMGUcF/dj5JuWglH8feDhAikFkPRNOqHVK0lmlYjoXJTCL2MEnPHdFxqPEQGItXpglSjLVLzIWDnjHL7zP1zpqegXDtgOkZnGQlufqSkG7C1tVM7jHwJDLrJwiXLOXz0GL5uVdgz/Hd+6fo2uiJc7cBaNPaqpXYIgpBN4ypl1Q5ByIMmVcpS3bsMJ0+fLdLlGc3Ztes3WLB4GcdOnKShRw32jZzJlE6vobGe1K7INPWurXYIRcYq/rp6o0yL6mb4TUqSoLwvkrvPAzdpwLM6yAZIvIdi1EPwWShbFalig+wPr9Ue6nSGzEl6KfGmf5087j+XoxukxGY9Rrl2AOycoWrzYnxh6klKM2Bna3lfSIxGIydPn2XeoqUEXL3O4FodOTNuPs837K92aGaliVctDHLpaHQF86c3yjSp4ql2GEIefDO0Fenp6Vy4VLpKRgwGA8dOnGLBkqXcuBHIcN9unB0/j2fr9lI7NLPSyacJeiuZzGsVibuNVkOXepXUDiMHTfMhaFo/m/OOuDBAAgdXiA0FQxrSA98GFUMaiiIjuXijqdsdya2i6Y7MTQP0qfefKz0563YlORaCjiHV62FK6q1QYqoeG1ubJx9oppKTk9m5x4/lq9YQFx3H523Hc3DUn7QsV1ft0MxCs3J10IgdUwUzodNINK9mhp1CQjZ1yrtSp7wbp86cQ6+3juQsvxITk9i2czer1q4nMS6R7zu+xN6R02kiRjEB01KQNhqd2mEUCavJ7qp5uZhlnXsmRZ+KEhuCfHodRAZB9VZIDq6QmLFGsIMrytX9yDt+QdkyBWXLFOSzG1EeTNIdXMGpLErgUZTESFOJTFJ0VtKv+PuBawWkCvVUeIUlIyE1HVsby03cM4VH3GPF6rVs27kbF8mBpf2/ZvmAbylrX0bt0FRjp7WhTYX6YhlIwWxIkkTDyh442llHg2+tvh/eBoPRwLkLF9UORXV3Q8NYtnI1O3f7UVbnwqqB37Oo35e42TqrHZpqyjm6UyOzA9QKWE0LqSgKHetUUDuMR1JOr0XZPxvunAP3Skh1upjuyEjMlav7UG6eQKrVEanlCKjUEG6fRjm6CCVjeEeSNEhNB0NSDMqeGShnN0DVlkiVGqLEhcGd86YJsFYsPiUdjUaDVmvZyzllCrh6jfmLl3Li1GmaedXm0LOz+K7DS6WyRrFthQbYaS3/S5lgXWy0GtrXLq92GMIjVPV0pqGPO2fPnSc9XeyZkemyfwDzFy3l9NlztClfnyNj/ubzts+pHZYqOlZqghUsoJjFaroRjLJCx7oVWHX8htqh5Eqq2hyqNEeJDYHAIyj7/oIOz5tq3QFS45G6vWnqhQekivWRbezhxhEIPgdVW5huL1sFer0H8RFg75x1vHJ5J5SrjVS2KkpqIsqFzRB123RMnc456uctVUxSGgC2tjakpFhHLbTBYODo8ZNcuhJAp/ZtGV2vF4NrduT7o/NZfXWv2uGVmO5VWqCXDVYznClYB71Rpmu9Suy6eEftUIRc/DC8DbIsc+ac2ITxYel6PYeOHOPSZX86dWjH8w37Max2F7469C+bAg+pHV6J6Vy5CUZFRidZR4ef1XTr6bQaOtQpj1ZjnvWxUvm6SBXqoqnXA6n5MEhNQAnYC9qMiZblfLOS8KzHVG0JgHIvMPvtWhsk90r3k/Z7gabVZur1NP18arWphKb1SKRKjVBOrkKJvl28L7CE3E/cLW+C6pMkJCSwZftOVq/bQEpCCj92fp09I36nftlqaodWInpVayWSdsHs2Gg19GhQCTH1wvxUcHOkeTVPzl24SGpq6pMfUErFxsWxacs21m34D0Oynmnd3mb70GnUfmDhDGulkSQ6+zS1qg39rCZxB3Cys6FRZQtYuqu8L+jsIPauqW4dwD6X+rPcJqM+RFEUU2+7TxOkMt4oKXEQdROpZnskjypItTuCoztK8LlieCElLzoxI3G3sb7EPVPI3VCWrljFLr99eNu6sX7wFOb1+QxnW/Odw1FYddwr4y3WIBbMlJuTnVkuOVzafT+8NYqicPrsebVDsQi379xh0bIV7D1wEB9HLzY/8z/+7vUxjla4dHSmBmVr4GJlbadVJe4Go0xHX/OoRVRSE5F3/4F8anUudxpNJTJaG3DPWA0nPjzncUnRpn8fl9CEXISEe0h1u5l+Tk0w/ZuZ9Gf+f0pc/l+EGYpKMK19b4097g9SFIVLl68wb9FSzp6/QIeKjTgxejaftB6jdmjFonuVFhjFMpCCmTJklMsI5qOssx1ta3pz8dIVkpOT1Q7HYiiKwvkLl5i/aAnnL16iW+VmnBw7l3ebD1c7tGLRyaeJ1bUtVpW4azSS2VxcJXtn0zruof4oCRHZ77x+GGQjUoW6pnIXrxpwLwgl8mbWIYqioFw/aHoun0a5nkORDSj+u6FGm/tlNpmrkiTHZDyPDMmx4GAdq5VExGcm7qVjEmN6ejoHDh1h0bIVhITc5eXGgzg19l96V2ujdmhFqmfVlla7hKlg+bQaiR4Nrb+swJJ8N6wNkiRx6sxZtUOxSKlpaew7cIilK1YRHhbB282HcXzMbLpWbqZ2aEWqS+WmVte2WNWr0UgSDXw8qFzWPJY9khoPABSUQ/NRAvaiBB1HPrECxX8PeFSGmu1NxzXqD3aOKMeWIF/agRJ0AuXoYrh7Gao2R/r/9u47Pqoye/z4Z+6U9N5IAgQSQkJCCpBG770ICAoousW163636+7PXV3Xtayuuq7rrrs2VBCUIoiKgCgoNRAgoRN6KCEJaaTP3N8fQ8YEAoSQ5GZmzvv18mUy987cM6O5z5nnnnuegIimD3AsE2qrrOUw9cd084aACOvxjmxG3bEUqsvRdU5u+zfcDs6VOseM++WKi0v49LPPWbZiJWq1mX+O/AWfT3+R7t4dt5NSc/m5eJEY1EP6t4sOS6fTERPqS7C3m9ahCMDb1cSQ2E7s3X+AsvJyrcOxa4VFF1jy6QpWfP4lhjod/x3zO5ZPfY5wT/tfv8Df1ZvkoGiHG1scKnEHMFssTO5zlUS3nekCu6Mb9FPw74Kauwl1zypbWYuu/93oLrW+03kGoBtyL4TFw6ldqHu+tHaZSRiPLnFyk6+t1lahHlyPLnowOmPjwUTX91bw62zt6158Gl3fW63daBzAxeo6VFW1y9VTW8PxEyd5f/5C1n+3kW6eIXw54++8PvKXuCr2+3kM6ZLkcCdW4XgsqsqwOMfpBW3Pnrw1Bb2ikLkjS+tQHMaRo8eY98ECvt+0hWifznw981VeHv4oJjtuGDA5aqBD3lSuUx2puSXWEpNTRRcZ89wKrUMRbSTnudvYvDXT6U/abq6u9E9PpXd8HDXmWl7fuYR/7VyqdVg37H9jH2NQeKJD3fUvHI/ZYiHrWAFz31irdShOzc1kYMtT08k9coRVq+W/RVtwd3dnQEYa8b1iqaqt5u/bF/J2zkqtw7phn01/gZ5+XRxuUT/HejdYL2l2CfAkXjoAOCyzRXWaGvdrqayq4utvNzB/4ScU5Bfwy5RZbJ7zHwaGJWodWrMFu/sxpHOSJO2iw9MrCimRwXT297j+zqLNPDG1H0aDnm2ZO7QOxWFVVFSw5utv+OjjxRQXFfP7jLv4fvYbpHWyn1XZe/p1IdY/wuGSdnDAxB2sHQA6SrmMaH1mi8XpatyvpaCwkE+WLmflF6twMRt4d/zvWXLLX+nk3vG/vE7rMQSHuuQnHJrZYmFaSqTWYTgtk0FhYp+uHM49QtGFC1qH4/DO5Z9n4SdL+fKrNXjiygcT/8SiyX8myM1X69Cua1r0EOocrJtMPYdM3A16hcl9u0ndrIOqNauSuDfh8JGjvPfhAjZt2UacXwTf3v5P/jb0QQxKx/0znxU7EgX5OxX2Qa8ozEiPkrFFI49N7ovJYGBr5natQ3EqBw4d5t0P5rMtcztJgT3YMOt1/jLwZygdNIXU6xRujR7msFdyO+an3gr8PV3J6BGidRiiDdSYLVIqcxVms5lt23fw7gcLOHg4l2nRQ8ma+y5z48ZpHdoV+oXE0MU7BJ0kQcKOBHu7ydiiAUWB6andOXb8BOcLCrUOx+nU1dWxeWsm7324gKNHjzOr1yiy7nqbmT2Hax3aFQaGJ+DvIC2wm+KwiXud2cLkvt20DkO0gapaM64uLlqH0aFdvHiRr9Z8zcJPllB6oZQ/Dfgx629/nT7BPbUOzWZmz+EOeylTOK46s4Vb06Rcpr39anwyLkYDW7bJbLuWysrK+XzVaj5e8ikVpRU8O+R+1t32D+IDumsdms306GEOPbY4bOJu0CuMT+6Kr7uUVDiaypo6XEySuDfH2XP5fPTxYlat+RpfvQcLJz3F/Il/wt/VS9O4PIyuTIoa6LCXMoXjMugVRvfugrebXPVrT7MH9ODkqTzOnmtilXHR7k6fOcOCRZ+w5utvCDL5sPSWv/Lu+D/gbXLXNC5PoxtjuqU69NjisIk7gPFSPaJwLBXVdVLjfoP2HzjIux98SOaOnfQLjmHj7H/zpwE/0SyeCd3746KXxEfYJ71ex8RkaYDQXh4e3Rs3k1Fm2zsYVVXZs28/77w/n6xduxkQ2pstc/7LY2l3ahbThMj+GO2493xzOHTirtPB3YNjMChSQ+tIyqtqpca9BWpr69i0ZSvz5n/EseMnmRs3lp1z32FajyHtHsvtsSNxsCUkhDNR4baMHlpH4TR+NCSGM2fPknf6tNahiCbU1NTw3cbNvL9gIXl5p7kncTI75r7N+O4Z7R7LXfHjsDj42OLgibuOQC83xiQ6xqqhwqq0qgajURL3liotLWPlF6tYvGw51Rer+Nuwh1gz8xVi/drn7yQ+oDvJwdEoHbjbjRDXoig6YsP8SI20/2XhO7qfDI3Fw9Uks+12oLi4hE8/+5xlK1ZirqzlHyP+jy9ufZFIn9B2Of6g8ERi/SPQO/jY4tjvDmvf3Z8MjdU6DNGKyipr0Ov1Dv/H2dZO5Z3mw48+5utv1tPJ1Z/l057nf2Mfw8Pg2qbHfSB5mkPfOCScQ53Zwn0j47UOw+HdNyKO/PMFHD9xUutQRDMdP3GSDxYsYv13G4nwCOGLW//OG6N+jbuhbUtcH3SSscXhMx+9ohDf2Z/kiACtQxGtpLiiBgCj1LnfNFVVyd6zl3ff/5Bd2TkMCU9i253/41cps9rkeJE+YYzplubQNw4J52DQKwzsGUqvMD+tQ3FYs/v3wNvdhS3bMrUORdwgi8XCzt3ZvPP+fPbs2ceoiBS23fkWDyVPb5PjJQX1IC00zinGFodP3ME6M3L3YJl1dxQXyq2Ju9S5t57q6hrWf7eRDz5axJkzZ3kgeRqZd/6PURGprXqc+5JuwaJaWvU1hdBKndnCz0bYzzLw9ubhMQkUFV3gyNFjWociWqiqqop16zcwf+HHFJwr4Bcpt7NlzpsM6ZzUqse5P2mqU8y2g5Mk7ga9wuiELoT6atumSLSOootVANJZpg1cuFDMsuUr+fSzz9FVq7wx6ld8Nu0FIrxufsGZMM9ApvYY7BQzIsI5GPQKYxO60jXAU+tQHM6Uvt3w93SV2XYHUVBYxCfLlvPZF6swmfW8NfZxlk19llCPm6+GiPINZ7SDt4BsyCkSd7CWBPxYat0dQkHZpcTdKIl7Wzl2/ATz5n/Eho2biPQO46uZL/PaiF/gqrT8M78nYTKOfa+/cEYWVeWnw2TWvbX9akISJSWlHMo9onUoohXlHjnKex8uYOPmrcT6duWb217jxaEPY7iJe9Z+ljjZaWbbAXSqE/VkqzVbGPPsCs6WVGgdirgJ0Z18WP6rCSz/7HOOHj/Rqq997uwZlny8kEm3TKNL18Z9muvq6ti5I5OD+/dTVlaKh4cH3SKjSE3PwMXlhxs6q6urWLdmNSeOH8Pd3Z3E5L4kJve54lifLFxAYGAgw0aObtX30Nrc3Fzpn55G77heVNfV8o+sj3lz9/Ibeo0ANx82zHodk/RuFw6o1mxh5F+Xc760UutQHMLohM78467BfLV2Hfv2H9A6HNFGPNzdGdg/nV6xMVTWVvNi5gLe2/PFDb1GqEcA625/zWlm28GJZtwBdMADo6QLgL3LL7EOjiaX1l09tbj4Al+sXNFkf3GLxcLK5cvYunkTnUJDGTR0GOGdu7J7ZxaffboMs/mHb/sbv9vAyRPHSUnLoGu37ny3/htyDx1s9HqHDx2kqLCA1PT+rfoe2kJlZRVff7OeBYs+oaigiN+m3cGm2f+mf1jz/5Z+HD8Bvc6pTjfCiSiX1gwRreOxyX0oKy/nwMFDWoci2tDFigq+WruOjz5ZQmlRCU/0/xEbZv2LfiHN/1v6ce8JbRhhx+RUI6lBr3BrWiSd/T20DkXchJLKGlRVxdSKvdyP5B5m8cIFVFy82OT27F07yTt1kv4DBzNi9FjieycyfNRoUtMzOHf2DEdyDwPWkqyD+/cRn5BI35RUhgwbQXBICPv27rG9ltlsZsvG70lM7oOHp/3Uxp4vKOTjJcv4fNVq3FQT88Y/weIpzxDifu2uGl4md+6KH4feiWZEhHPRKwpzBkTj79G6kwnOaGBMJ0J9PdiWuQOLRW5kdwbnzuXz0SdLWLV6LT6KGwsmPsmCSU/i7+p9zef5uXgxp9cYp5ptBydL3AFUFR4Zk6h1GOImWSyWVrs59bPly/hy5QrcPTyI7tn0N/2c7F14e/uQ1Kdvo8fjeyfSNyUNNzc3ACorKzCbzfj4+tr28fHxpay01Pb73pxsqqur6NOvdTu2tJdDh3N594P5bN66jXj/7qy//XWeG3w/ylVOJ/cl3oKLXu5HEI7NaFB4aExvrcOwe0/ckkJlZSV7pUTG6ew/eIh3P5hP5o4s+gb1ZOPsN3hqwE/RoWty/0f6zsDoZEk7OGHibtArTOobQUyor9ahiJtgtqitlrgXFxWR3n8gt826Ax/fK2ePy8vLKSkupktEhG21z9raWiwWC+4eHmQMGEjnLtZVR11d3dDpdFRXVdueX1lZiZu7taNRbU0NmVu30C81HZdWLvVpT2azma2ZO3jvw/kcyj3CjJjh7LzrHWb3alyvH+4ZxE8TJsliWcLhGRSF2zOi6RbkpXUodqtvt0C6BnqybXtWo/JD4Txqa+vYtGUb8z78iGPHTnBH3Biy7nqH6dFDG+0X6RPGHb3GOOWVXKccTS0Wld9MStY6DHETrIl765TKzL7zLvqlpqE3GJrcfqGoEABvbx/2ZO/mg/fe5r9v/JM3//VPVn3+GRcvltv2VRSF8M5d2Lcnh4KC8xw/dpTTeafoGtENgKwdmRgMBnonOMZVn/Lyi6xavZZFi5dRXlLO0wPv4dvb/0lSUA8Afp06G52u6dkSIRyNqqr8emKy1mHYrSdvTaW6upqcvfu0DkVorLSsjJVffsXiZcupLqvkhaEPsnbmq/TytzaNeCx9LqqT9ilrOlNxcPUr3mX0CGHz4XNahyNaoK4VS2WulrDXq662zp7v27uHyoqL9OmXgq+fP2dOnyZ7Vxbn8/OZMWsOrq7WzjKDhw5n5YplLJr/AQDdI6NISu5DxcWL7MzawdBhI657THtz5uxZFiz6hLjYGAYNyODjyU+TU3iUxKAorUMTot0Y9Aoj4zuT0j2IzKPntQ7HrsR39iMqxIdNm7dQV1endTiigziVd5oPF35MfFwsA/tn8OnU58guOEJScA+tQ9OMY2UPN8BstvD/pvZj6t+/oM7inN/a7FlNXeuVylxP/SXbkuIL3Hr7bIKDrYsRRUb1wNvbmw3frmNX1nbS+w8EwM/fn9l33k1RYSEmk8lW7751/Tf4+PjSM7YXtTU1bFj/DSePH8NociEhMYmEpOR2eT9tae/+AxzOPUJqSl9S+vbBbLFImYxwKmaLhSempzDt719icZ5uyzftzzPSqKutZXf2nuvvLJyKqqrk7NnHocO5ZKSlkpyY4NRji9Mm7nq9Qvdgb340NJb/rZPLcvamqtaMq0v7JO7GS91rQjqF2pL2er3ie/Pd+m84eeKELXEH0Ov1BAUH236/cKGI/Xv3MGHSLeh0OjZ8u46TJ08wcsw4ysvKWLd2Na6urkTH2P8iYTW1tRQWXQBw2hOrcF56RaFnJ19mpEeyaHOu1uHYhahgb2JDfdmauYOa2lqtw7EpLChg25ZNnM7Lo6amGncPD7pHRpGW0b/R2h0NXSwvZ+H89/H182f6zNsbbSsrK2Pdmq84czoPL28fUtMzrmiIUFdXx/z33yW+dyL9UtPa7L3Zo+rqGi4UF6OqqlOPLc77zgFFp+PhMQmE+0l7SHtTWVvXbjd3enpZbzZzv3SDaUMGgwGTyURNTfUV2xravPF7QsPC6dqtGxaLhYMH9hPfO4HOXboSGxdPeOfO7N+3t03ib28mo5EhA/s32Q9fCGegqiq/mpCMt5ssONYcf5mZjtlsZufubK1DsblwoYjFH39E3qmTxPVOYPDQ4YR37kLO7l0s/XgRtTU1VzxHVVXWrl5FVVVVk6+5bs1XFBYW0H/gYAKDglj95eecO3e20T7Zu3aiWixNLtrn7NzcXBmYka51GJpz6sQdQK/T8eSt9tmWz5lVVNe1W6lMgH8ABqORwsKCK7ZVVVVRXV2Nt7fPVZ9/9sxpjuYepv/AQZeeU4nFYrF1mgFwdXOnvKys9YPXQHpaCi4uLnJTqnBaOp0ODxcD/zcuSetQOrwu/h4kdvVn1+4c2/1EHcGGb9ZhMVuYNvN2MgYMJD4hkZGjxzJw8FCKigrZvWvnFc/ZlbWDM6fzmny9i+XlnDp5gtS0DBKT+zBqzDjc3d3Z32CNj6qqKnZkbiUlPcN2pVf8YGD/DAwGg9OPLU6fuBv0CoNiQhmX2EXrUMQNKK+qxWRsn8RdbzDQs2cMJcXFHLhsVnxH5laAq/Z/B+tKqlHRPQkO6QSAm5s7er2e0pIS2z6lJcV2tRjT1XQKCaFPUqKtbaYQzkqvKMweEE1aVPD1d3ZiT89Mx2JR2bFrl9ah2NTV1XHmdB5h4WH4+wc02hbTqxcAp/NONXq84Px5tmz6nrT+A5p8zfJy68SMt48vYO1A5uXt02iNjx2ZW3Fz96BXnKwHcLlOISHE94qVsQUnrnFvyGJReWJaCt8dPEt5VceprxNXV1ZV064zEhkDBnE6L4+v13zF2bNnCAwMIi/vFIcPHqBL1wh6xvZq8nlHc3PJP3eW2aPvtj2m0+no0TOGnN27cHV1pby8nPxz5xg1dnx7vZ02odfrGTtqOKqqOv2MiBBgvVH1uVkZTHrxcyqqpVPK5YK9XUnpHsTunBwqK5suL9GCXq9n1p130VS3wYqKCgB0DRLIuro61qz6gpBOoST36cem7zZc8bz6K6zV1T+8z6qqSnz9rGuHlJWVkr1rJ6PHTZDk9DJ6RWHU8KFYLBb5bJAZdwAURYePu4n/G+cYvbWdQWllLQaDvt3+iF3d3Jh+2ywSkpI5fvQoG779hvxzZ0lN78+Eybc0mahaLBY2b/yOuPiERiupAgwaMozIqB7syNzGsSNHGDh4KD3t/MbUjNQUfHx85MQqxCV6RSHY243fSG/3Jj0901qvvCOr48y2g3VyxcfH94rzNkDW9kwAwjt3tj226bsNlJeXM3LM2KtOWnh5eePr68funVkUX7jA/r17KCkutq3xsXXTRgKDgomMct42h1fTPyMNf38/GVsukRn3S+ova36WdZydx6+sZRYdS0mFtRbSaDS2al1kWkZ/0jL6N7nN1dWVQUOGMWjIsGa9lqIozJ57d5PbXFxcGDlmXEvD7HBCgoPp1zdZZtqFuIxeUZjVP5rV2afYeOjs9Z/gJPzcTQyMDmHvvn2UX7yodTjNsn/vHvbv3YOnpxfxva0TfcePHSV7905GjhmHl5f3VZ+r0+kYPmo0X678jPnvvwtAfEIi0T1jKCg4z8ED+7ll+oz2eBt2pUvncPr1SdY6jA5FEvcGVIvK3+8cwJSXvpCSmQ6u+FLibjKZOtQNTc7IWiIzQkpkhLgKs8XCs7dnMOFvn3FRSmYAeGpGGjqdjswdO7UOpVn27cnhm6/XYDAaGTtxEiaTicqKCr5e8xVR0T2JuUq5ZEOhYeHM/fFPKSwswMPdw9axbNN3G4jo1p2w8M5UVFxk/bqvOXP6NO4e7qSkphMV3bOt316H5OriwrjRo6RE5jLySTSg11svaz4lXWY6vMIya52gi0nuvNdaemo/fH2lREaIq9ErCgFeLjw2ua/WoXQIHi4GhseFsf/gIUrtoJvW1s0bWbd2NUajkUlTphJyqdHA12u+QrVYSM8YQGVlpe0fANViobKy8oq2kQaDgZCQTrak/dTJE5w6eYKMAdZ1QL764nNKSooZN2kyPWNiWfXFSs6cOd2O77bjGDViGK6uLjK2XEZm3C+jVxQmJEew4cAZlmUe1ToccRUF5dbEvb1aQoqmhYeFktK3j8y0C3EdekVhRnoUq7JP8t2BM1qHo6k/TU9Fryhs275D61CuyWw2883a1RzYvw8PDw8mTplGYFCQbfvxY9Ycob70paFz587yzn//TUyvOEaOHtvk66uqyqbvNxDTKw7/gEDKyso4nXeKkaPHEhoaRmhoGHtysjmwby+hoWFt8h47qvhesURFdtc6jA5JEvcmqKrKn6ansPN4AcfOd/zZAGdUUCaJu9bc3dyYMG6MlMgI0Uz1JTNT//4FheUdp4tKe3I1KIxL7MKhw0coLi65/hM0YrFYWP3l5xzJPYx/QAATp0zD69Iseb3JU6c3+dwVy5bgHxDAwMFD8fC4epvfwwcPUFRYyPiJUwCouFgOgJv7D4tCujnQGh/N5evjw7Ahg2RsuQq5/tAEnU6HQVF45c6BGPXyEXVE54qtLbkkcdeGTqdj3JhRuLrIZUwhmkuvKPi6m3hl7kD0inMmJL+fmoLRoGfb9u1ah3JNWzZt5EjuYYJDOjFtxm1XJO0AXbpGNPkPgMnkQpeuEfgHBFzxPLDO5m/Z9D2JyX1sZTMentZ/l5YWA9YvD2WlJXg6wBofzaUoChPGjkZRFEnar0Jm3K/CoFeI7uTLLyck8fyKLK3DEZe5UFGDqqqYpMZdE2kp/egcHiYnViFukEGv0Ld7EL+akMwLnznX2GJQFG7pG8GRo8coKCzSOpyrKi0pYVeW9YtFZFQPjh29smzWzc2drhERLT5GTvYuqqur6Zvywz11np6ehIV3ZtuWzVjMFs6dO0tFRQUxveJafBx7k5GWQmBggIwt1yCJ+zUoio4fDYlly+FzfLPPOW8O6cgsFlVm3DXQtXNn0lP7yYlViBZSdDp+PDSW7JOFfLHrhNbhtJvfTkrGZDSwNbNjz7afOH4Mi8UCwOaN3zW5T6fQsBYn7jXV1WzfupW+KWm4uLg22jZq7HjWr1vL1s0bcXf3YPTY8YSGhbfoOPYmPCxM7plqBp2qqk2sDSbqWSwqVbV13PaPr8jNL73+E0S72f3sTHZk7WLz1m1ah+I0PNzduXP2bZhMJimREeImWFSV2joLM19dxaFzHbfWu7UoCmx/egbnzp1l2fKVWocjOhhvby9mz5yByWSUseU65NO5DkXRYTLoefOeYfh5uGgdjmjALDPu7Uqv1zNpwlhJ2oVoBYpOh17R8a+fDMHL1fFL/n4+NhFXk5Gt2zr2bLtofy4uLkybMkmS9maST6gZDJf6u7/+o8Fys2oHUme2SB/3djR21AiCg4LkxCpEKzHoFTr5uvPC7P44enXAnQN7knf6DKfPyOqx4gd6RWHyhHF4e3nJ2NJM8ik1k0GvkNQ1kD/PSNM6FHFJjdkiM+7tZEBGGj2iIuXEKkQrMygKw+LCeWBUb61DaTP3jYzH3cXIlm2ZWociOpiRI4YRFtpJxpYbIJ/UDVAUHVNTunPPsOsvbSzaXlWtBRcXKV9qa/G9Yknt11duGBKiDT0yJoFbUyO1DqNN3DM0lnPn8jl5Kk/rUEQHkp6aQq+YnjK23CBJ3FvgFxOSGNW7s9ZhOL3KmjpJ3NtYl87hjBg2BLmHXYi2paoqf56R5nBjy9xBPfF0M8lsu2gkNqYnGWkpWodhlyRxbwkVXpwzgIQu/lpH4tQqauqkxr0N+fv7MWnCOACZERGijdX/jf39joGkRgZrHE3reXBUPAWFRRw97jxtL8W1hYeFMXrEMJkQaiFJ3FtAUXQY9DrevncEvcL8tA7HaV2srsUoNe5twtvbi+lTJmHQ66X2UIh2oig6FAX+/dOhDjG2zEyPxNfDVWbbhY2fry9TJsqE0M2QEbmF9IqCq1HPu/ePIDrER+twnFJ5ZS0mo8y4tzYvL09mTLsFNzc3SdqFaGd6RcGkV3j73uFEBNr3Uvc/H5vIheJiDuce0ToU0QG4u7szbcpEDAaDjC03QT65m2DQK7ibDMx7YCTdg7y0DsfplFbVYjAY5Ft7K/Lw8GDG1FvwcHeXE6sQGjHoFTxdjbxz3wiCvN20DqdFJiR1JcDLjS3St10Anp4e3DZ9Kh4eHjK23CT59G5S/Ql23gOj6Bpg37Mj9qb4YjUARpl1bxXu7m7MmDYFT085sQqhNYNeIcjLjXfuHY6vu/2VBP52UjKlpWUcPHRY61CExry9vbjt1ml4eXnK2NIK5BNsBQa9gq+7iXkPjCTM113rcJzGhQpr4u4ide43zc3VlVunTpFFMIToQAx6hYhALxY8PJpgO5p5HxEXRoivB1szt8sNiE7Oz9eX226dJldxW5F8iq3EoFcI8HTl/QdH0clHkvf2cKHcmrjLIkw3x83NlelTp+Dr4yMnViE6GINeobO/Jx89Mtpuruo+PqUf5Rcvsu/AQa1DERoK8Pdn5q1TcXN1lbGlFckn2YoMeoVgbzcWPjqGyGBvrcNxeAVlVYAk7jfD28uL22+djr+fr5xYheig6stmFjw8muhOHbsZQkZUMOH+HmzL3IHFYtE6HKGR4KBAZk6/BReTScaWViafZisz6BX8PVxY+MgY+nQL1Doch3a+rBIAk/Ryb5HAgABunzld6g6FsAMGvYK3m4n5D40msUuA1uFc1RPTU6isqmLPvv1ahyI0EtophFun3YLRaJSxpQ3IJ9oGDHoFN5Oed+8bwcj4cK3DcVj5pfWJu8y436jwsFBm3joVVxcXObEKYSfqx5b3HhhBRo8QrcO5QlLXALoHeZO5Iwuz2ax1OEID4WFhTL9lsqwB0obkU20jekXBoCj8467BzOrfQ+twHFLRxSpUVZXE/QZFde/GNFlcSQi7ZO3zrufNe4YxooNNDD01I43qmhpy9uzVOhShgW4RXZk2ZSKKosjY0obkk21D1lXwdPxpeio/H5ugdTgOx2IBi6pKqcwN6B3fi4njx8qJVQg7pig69IqO1+4azI+GxGodDgCxoT5Eh/iwI2sXtbV1Wocj2lm/PslMmTgenYwtbc6gdQDO4v5RvQn2cefJxduoNcsNO63FYrFIO8hmUBSFIYMGkJTQG1VVZdEqIeycotOBDn43uQ/xnf144uOtVNVqV57y55np1NXVsis7R7MYRPszGg2MHjmC6KhIAGRkaXuSuLejqf26Ex3iw6PzvuNsSYXW4TgEs0XFZJTE/Vrc3dyYOH4soZ2sNbGStAvhWMYnRRAd4sMD76znTHH7jy0RgZ7Eh/uxbXsWNTU17X58oQ0fH2+mTByPr0/H7nTkaOR6RjtSFB29wv1Y9svx9I/ueDcW2aM6s4rJRRL3qwkJDmbO7TPpFBIsCbsQDkqv6IgK8WHJL8aRGhnU7sd/5rZ0LBYLO3dnt/uxhTa6RXRlzm0zZP0PDcin3c4MegVPVwP/+9lw7hsRh+RSN6fGbMFklBr3psTFxjBz+i24ucniF0I4OoNewcvVyDv3jWDOgOh2O26orzt9IgLZlZ1DVVVVux1XaCe1X1+mTBwv7R41Ip+4BvSKgqLT8fNxifz7J0PxdpPEs6Wq68y4uLhoHUaHotfrGTZ4EKNHDpebUIVwInpFQa8oPDEthWduS8dkaPu//b/MTEdVVXbs3NXmxxLaMhmNTBo/lgEZaeh0OrmKqxEZ0TWk0+kYEN2JZb8cT1y4n9bh2KWqGkncGwoM8GfO7TNISIgHpJ5dCGc1tV93lv2ibceWAE8X0qOCyd6zl4qKyjY7jtCer68Ps2+7le7dIrQOxelJ4q6x+qWsP3p4DD8ZGmvtFCCaraKmTrrKXNInKZFZMy/VHMr/R0I4NUXR0SXAk0WPjuH+kfHoldY/Jzw9Mx2dDnZkyWy7o9LpdPRJSuSO22/D29tbruB2ANJVpgMw6K1/CL+emMy4xK787qNNHD1fpnFU9uFidS0mf1etw9CUp4cHY0ePoHN4x1qMRQihrfqx5dGxCYyMD+c38zdxrKB1xhZvVxODYzqxd98BysrLW+U1Rcfi5+fLmJEj6BQSrHUoogH56tSB6HTWrjOf/nKCzL43U1lVLUYnvjm1R1Qkd865nbDQUK1DEUJ0UDqdjtgwP5b9ajxzBkS3SlOEJ2ekoFcUMndk3fyLiQ5FURRS+/XhjttvIzgoUOtwxGVkxr2DaTj7Pj6pK7/7aDNH8ks1jqrjKqusccrE3cPdnaFDBhEdFYnFYpHLl0KIazLoFfSqyhPTUhjVuzOPL9zMuZKW1aW7mQyMju/MgYOHKCmV8cmRBAYGMGbkCAID/OUeqQ5KRvsOyjZD8ovx/HRYL5l9v4rii9UAmJyozj2xdzx33TmbqO7dACRpF0I0S30ilhoZzMrfTOSOgdEtqn3/47R+6PUK27bLbLuj0CsKGWmpzJ55KwH+fpK0d2Ay496B1c++/2pCEpP7RPDnpZnsOFagcVQdS3GFdZU+k8no8Cv2BQcFMmLYUEKCg1BVVU6sQogWMegV9IqOP9zSjzkDevL00kw2Hz7XrOeaDAoTkrty+MhRii5caONIRXsICQlm7MgR+Pr6yLhiByRxtwM6nXVVvA8fGs3nWcd5YWVWiy9xOpqii9YFP6wz7he1DaaNuLi4MCAjjYT4OFRVBaTNoxDi5tSfQyICPXnnvhGsyTnFc8t3kHfh2ufRx6b0xWQwsDVze3uEKdqQu7s76Sn9SOgdJ5NBdkQSdztRP/s+JrELI3t35s11e3n32/1U1NRpHJm2CssuJe5GxyuV0ev1JCX0Ji2lL0ajURa8EEK0Ov2lUrthvcIYGhvGW9/s5b/r9jU5tigKTE/pztFjxykoKGzvUEUrcXEx0a9PMn2SklAUnYwtdkYSdztj0CsY9PDQqN7cMSCaV77YzZLMI5gtqtahaeJ8feJucpwbVHU6HXGxMfTPSMPdzc32mBBCtJX6yaF7R8QzIz2K51dk8VnW8Ub7/Gp8Mi5GmW23VwaDgeTE3qT264vBYJD7o+yUTq2/9i7sjkVVUXQ6juSX8sqXu1iTcwpn+68Z4uPGN/9vKiu//IrDuUe0Duem9YjszsABGfj6+MilSyGEJurHloNnivnHqt2s3ZMHwI5nZlCQn8+ST1doHKG4EYqi0DuuF+lpKbi5usq4Yudkxt2OKQ1qFP9x12COF5Txxpo9rMw6Rp2TzMAXllm7ytj76qldu3RmYEY6wcFBWCwWQGbZhRDaqB9bokK8+eePhnDwTDFH8ktxMxnZsi1T4+jEjYjpGc2AjDS8PD0BGVccgSTuDqC+RrGLvyfPzcrgF+MTefPrvSzeeoTqOrPG0bWtOosFi8Vil+0gFUUhukcUKX37EBjgb0vY5fKlEKIjqB9bokK8ie7kg9lsxsvTE0VRbOcr0fHodDq6d4tgQEYaAf7+cvXWwUipjAOyqCo6oKSihre+3cdHmw5TXlWrdVhtJvvZ28jckWU3M0Emo5H4+F70S07Cw8NDFlASQtiF+nNVeflFMrOy2LN3P3V1zt0goSNxc3UlPi6WpITeeHp6ytjioCRxd2CqqqKqUFlbx6LNuSzemkuuA67CuvOZGezZu5cN32/SOpRr8vTwICkxgcSEeIwG68UumQURQtib+rShpqaGnbuz2bPvAGVlZRpH5bxCO4WQmNCb6KgolEsLasnY4rgkcXcSdWYLBr3CruMFLNx8mC93naCy1jHKaDKfvpWjR3JZu+5brUO5gqIoRHaLID6uFxFdu6CqqsyACCEcRv2sbt7p0+zZd4DDubnU1sosfFszGg3EREeTlJhgK7WUscU5SOLuZMwWC4pOR1WtmeU7jvHJllxyThVpHdZN2fjkNM6fyeOLVau1DsUmwN+f+F6x9IqNwdXVRU6qQgiHZrFY0Ol0mM1mDh7OZd/+A5zKO611WA7Hz9eXxIR44nrFypVbJyWJuxOrn4U/fLaET7bmsibn1HVXzeuI1v3hFqpLC1m2YqWmcbi7u9Mjsjvxcb0IDgqUZF0I4ZTMFgv6S7Xwe/btZ/+BgxSXlGgdlt3y9PAgKqo7PXv0ICy0k4wtTk4Sd4FFVUEFRdFx+GwJq7JP8PWePPbmXdA6tGb54reTcLVUsvCTJe1+bD9fXyK7d6NHVCSdQoJttZ8yAyKEED+U0pw5e459+w9w7MRJqYdvBm9vL3pERdKzRxQhwdaxReWHVp3CeUniLhpRVRWzqmJQFPJLK/lq90nW7jlF5pH8DtsbfvH/jSXUQ2Hehx+1y/FCQoKJ6t6N6B5R+Pr42C4RS7IuhBBNa3ieLC0t49jxE5w4eZKTeaepqanROjzNKYpCaKcQukV0Jap7d/z8fGVsEU2SxF1cU305zcWqWrbmniPz6Hl2HDvPnlMXqDV3jD6+8x4YSVyIJ/97d16rv7ZOpyMoMIDw8DA6h4fTOSwUk8kklyqFEOImmM1m9Ho9qqqSf/48x46f5MTJU5w9d84pesTrdDr8/HwJDQkhomsXIiK6YjIaZWwR1yULMIlrMuitJxAPVyNDeoUxpFcYekWhps5M9skith3JZ8fR8+w8XkCZRr3iy6tqMZmMrfJaBoOBwIAAwsNC6RweRnhYKMZLJ1P4YXEkObEKIUTL6fV6wJrABgcFERQYSHpqP+rq6jh1Ko/jJ0+Rf/48hUVFVFfb/4y8t7cXIcHBhAQH0SkkhOCgIIxGw6W2zaqMLaLZJHEXzaZvcEIxGfT07RZIUtcADCPjsagqx8+Xsf/0BXLzSzmSX0pufinHzpdSU9e2syellTUYDDf+v7K3lxeBgQEEBgQQFBhAcFAQXl6e6HQ6SdSFEKKdNCwHMRgMdL00A13/WEVFBQWFRRQUFlJYWERhURGFRRc67OJP7u7uhAQHERIcTKcQ6z8uLi6A9UqDoii29yalMOJGSeIuWkyn02HQW084ik5H92BvugZ6oqo/zNRbLCpnSyo4eKaY3PxSThSWUVhWRWF5FQVlVRSVV1NRc3Mn35KKGnQ6HUajkdraH2b93d3c8PLyxMvTEy8vL9vPPj7e+Pr4YDQaL8XYOEm//GchhBDt5/Lzr7u7O13c3AgPC22U9JaVlXO+oIDCoiKKS0qorKyiqqqKysoqKquqqK6ubvXYjEYjnp4eeHl64unpgaeH9d/eXp54e3nj4eGOyWQCaLJGvf5KgxAtJTXuol1YLCpmi4pBf+XsQnWtmQsXqyksr+JcSQXlVbXUWVTqzBbMFpU6i/Xf5kuP1VksGBQFN5MBd5OBxK4B9Az1JT//PEaTEReTCy4upkYnSIvFYrscKbMbQgjhGFRVxWKxNJkQq6pKdU2NLZmvqKiw/lxVjapaa8kVnYJO0aFXFHSXflcUHTpFufSYDqPBiJeXJ54eHrYJn3pms3UhQxlbRHuRxF10KKqqYlFVLnWovPQgqD/8hg4dtq06HYrOOuMvJ00hhBBXY03yVRqMLpfR0XAYaVjOIkRHIYm7EEIIIYQQdkAKeYUQQgghhLADkrgLIYQQQghhByRxF0IIIYQQwg5I4i6EEEIIIYQdkMRdCCGEEEIIOyCJuxBCCCGEEHZAEnchhBBCCCHsgCTuQgghhBBC2AFJ3IUQQgghhLADkrgLIYQQQghhByRxF0IIIYQQwg5I4i6EEEIIIYQdkMRdCCGEEEIIOyCJuxBCCCGEEHZAEnchhBBCCCHsgCTuQgghhBBC2AFJ3IUQQgghhLADkrgLIYQQQghhByRxF0IIIYQQwg5I4i6EEEIIIYQdkMTdiZSVlTF48GDi4uI4derUDT//P//5DzExMTz99NPN2n/evHnExMQQExPDb37zmyu2P/7447btMTExZGZmNtp+/vx527bU1FQsFguvvfaa7bF3333Xtu/cuXNtj+/bt++6sdXvm5KSAsCpU6caxXK9f+bOnXvFa544cYJnn32WKVOmkJKSQu/evRk0aBD33XcfS5cupa6urlmfmxBCdGRNjSWPPfaY7fy4Zs2a677GZ599RkxMDPfff3+zj3sj5+gRI0bc0HvasmWL7bkPPvhgs56zZMmSNonlZuXl5TUaH4VjkcTdibz00kvk5+czfPhwOnfufMPPnzlzJi4uLsyfP5/s7Ozr7l+fFAPs2rXriu2bN29u9PvWrVsb/d7wOf369UNROu7/rm+++Sbjxo3j3Xff5cCBA5SVlVFbW8v58+f55ptveOyxx5g+fTonT57UOlQhhLgpNzuWAIwdO5agoCDWrVvH6tWrWzlC51RVVcVLL73E+PHjWbt2rdbhiDZi0DoA0T5OnDjBokWLAJqcLW4Of39/Jk6cyJIlS3j++ef54IMPrrl/bGwsnp6elJeXc/z4cS5cuICfnx8AR48e5fTp043237p1a6OZjp07d9p+rv8SMGHCBHr16gVAz549W/Q+AF5//XUADAbrn0BAQIDtsXrz5s1jy5YtgPUzy8jIsG3z9fW1/fzmm2/y0ksv2X4fOnQoo0aNwtPTk0OHDrFw4UIKCws5cOAAd999N0uWLGn0fCGEsBetMZYAGI1GZs2axWuvvcZzzz3HyJEjrzs5c/k5euXKlXz++eeAdWyYOHGibZurq2uLY2uJ9PR07rrrria3tVcsR48e5c0332yXYwntSOLuJN566y3MZjPBwcGkp6e3+HUmTZrEkiVL2LZtG3v27CE+Pv6q+yqKQp8+fdiwYQNgnUEfNmwYABs3brTtp9frMZvN7Ny5k5qaGkwmk23/eqmpqQBERUURFRXV4vjrjRo1qtHvbm5uVzzW8HJvXFzcFdsBTp48yauvvmr7/amnnmLWrFmN9pk7dy533303Bw8eJC8vj5deeqnZ5UZCCNGRtNZYAtbx5LXXXuPUqVOsWbOGMWPGXHP/y8/BDcsiIyMjmzxHt5ewsDBNjy+cR8etPRCtpqKigk8//RSA0aNHo9PpGm3ft28fjzzyCAMHDiQ+Pp6+ffsyceJEXn75ZS5evNho37S0NLy9vQH48MMPr3vshuUyDWfQN23aBFiT+8mTJwNQWVnJ7t27ATCbzeTk5ADg7u5u+4JwtRr3ppSVlTF58mTb/n/84x9t2y6vcW+pBQsW2GrXhw0bdkXSDtYrFc8884zt96VLl1JeXn5TxxVCiPZ2vbGknqqqvP/++4wdO5aEhATGjh3Lv//9b2praxvt161bN6Kjo4HmjSctsWrVKubOnUtqairx8fGkp6cza9YsFi5ciKqqV31eTk4Od999N8nJyaSnp/PLX/6y1Uodt2zZwk9/+lPS09OJi4sjNTWVadOm8d///veKzwisM+mPP/44Q4cOpXfv3gwdOpT77ruvUXnpa6+9xtSpU22/b926lZiYGB577LFWiVl0HDLj7gQ2bNhAZWUlAP3792+0bf/+/dx5552NEsm6ujoOHz7M4cOH2blzJ++9955tm9FoJCUlha+//pr169df99j9+vWz/Vw/g26xWGwlKHFxcYwfP55ly5YB1pNNSkoKhw4doqKiAoDk5GRbSUtz1dbW8uijj3Lw4EHAWk/55JNP3tBrNEfDOv36LyBNSUxMpFu3bhw7doza2lq2b9/O0KFDWz0eIYRoK9caSxr6xz/+YTv3Ahw7doyXX36ZnTt38sYbbzRK+DMyMjh06BDbt2/n4sWLeHh4tFq8ixcv5ve//32jx4qLi8nKyiIrK4uCggIeeuihK5538OBB7rjjDqqqqgDrpNLKlSv5/vvvWbBgAZGRkS2O6fvvv+e+++5rlKCXlpayd+9e9u7dy9GjR/nrX/9q27Z582YeeOAB23gIcPbsWc6ePcu3337Lc8891yhhF45PZtydwLZt22w/x8TENNr26quv2pL2uXPn8vLLL/OHP/yBgIAAwHrSyMvLa/Sc+try8+fPNzo5NyUxMRGj0QhAdnY2qqqSk5NDaWkpAAMGDCA1NdW2T/0MQsMymZbMiv/xj3+0leP079+fF198sU1ubm3YnadHjx7X3LdhiY/cpCqEsDfXGksaOnjwIKNGjeL555/nZz/7me38vm7dOlasWNFo3/rXqa2tvaJBwc2oqanhxRdfBKxXbX/729/y8ssv8+CDD9rGgsWLFzf53JMnTxIQEMATTzzBk08+SUREBGBN+q9W5rh06dJmdZR5/vnnqa2txWAw8NBDD/Hyyy/z61//Gjc3NwCWL19uS+qrqqr49a9/bUvaJ02axAsvvMBDDz2E0WhEVVWeeuopSkpKmDBhAo8//rjtONHR0bz++us3dR+C6Jhkxt0J5ObmAtZa8i5dujTa9vOf/5wxY8Zw8eJF7rzzTtvjZ86c4e233wYgPz+f8PBw27bu3bvbfj58+PA1bxJ1cXEhISGBHTt2UFZWxuHDhxvVtw8YMAAPDw8SExPZvn27rc69YVlNfX17c73xxhusWrUKgN69e/P666/b6uZbW8NSInd392vu23B7WVlZm8QjhBBt5VpjSUP9+/dvdCOpv78/zz//PGC9oXTKlCm2bd26dbP9fPjwYYYPH95q8b722mscOHCA0NDQRgn0+vXrycnJIT8/v8nnGY1G3nvvPdt7HDFiBKNGjaKmpoaNGzdSVFSEv7//DcejqipPP/00Bw4cwGQyNZopz87OZtWqVdTW1nLhwgWCg4NZu3Yt58+ft8XQsAmCoihs3LiR2NhYCgoKiIqKoqamxrbdz89Pau4dlCTuTqD+D9/T0/OKmsTY2FhiY2PJz89n1apVZGdnk5WV1ShxvrzmztPT0/ZzUVHRdY+fkpLCjh07AGude33i7uLiQt++fQFrAr99+3ZbnXv9jLvRaCQpKemG3m990g7WQaE1L71ezsPDg5KSEoAr7ge4XMNyJC8vrzaLSQgh2sK1xpKGLr/JdNy4cbbE/dChQ422NTwXNmc8aS6TyURKSgopKSnk5uayePFicnJy2LZtmy2GpurJAXr16tXoi0lISAh9+vSxlXgeOnToihtzr9ZVpmFHGZ1OR1JSEklJSZw6dYoVK1aQnZ3N9u3b2bNnj22/+rjq7/MCGDJkSKPXffjhh3n44Yeb9VkIxyKJuxOorq4GsF2Ka+j48eP86U9/YvPmzaiqik6nIyIigoiICNvsyuU38DScOW7OTZYpKSm2FlVbtmwhKysLgL59++Li4gJYZ2hee+01ANauXcuRI0cASEhIsO3TEitXruSuu+664eS/uTp37mxL3A8ePGhrVQlcUa/ZsANCWFhYm8QjhBBt5VpjSUOXt7sNDAy0/dywVvvy12rtm/Y3bNjAM888w9GjRwHrRFBsbCwBAQEUFhZe9XlNtett+B7q6/wbam5Xmd27d/PUU0/ZknK9Xk+PHj0ICwuzlaXWj7kNr8zWt1IWQmrcnYCPjw/ww0m3ntls5t5772XTpk24ubnx/PPPs3nzZlatWnXNtlwNT7z1r30tffr0sdUUfvnll7bLeQMGDLDtk5SUZEtyFy1aZDtx3WiZTH1M9R1kVFXl2WefveHXaK6Gvd0b1m5WVFQwevRo7r//fnJzc/n+++85e/YsYD1R32w3GyGEaG9XG0sud3kJSsOZ9MvHjBsdT5rr2LFjPPjggxw9epTu3bvzzjvvsH37dj755JNG5TlNaaqEpuF7qO+sdqNKS0v52c9+Rk5ODoGBgbz++uts3bqV5cuXN2rkUK/h1Yji4uJG20pKSjh27Bhms7lFsQj7JYm7E6ifKSgrK2v0R37gwAGOHTsGWGvBp06daptp2Lt371Vfr/7GUoCgoKDrHt/b29vW8qvhpcmGXQkMBgNpaWlA41mXliS4L7zwAnfccYetpjErK4uVK1fe8Os0x+zZs20dbzZs2MD8+fMBa7ceVVVZt24dU6dO5be//a3tOZMmTWrxiV8IIbRytbHkcitWrGi0vWH5YsOrknDj40lzffPNN7ZJookTJzJgwABcXFyorKy0zcBfzf79+9m/f7/t9/z8fNuVYr1e3+LF/7Zs2WJLwAcPHmxbqM9isTQ6Xr3evXvbfr58JdT33nuPsWPHkpycbOvK1rB86VqtLoV9k8TdCdSfKOvq6hqtVtrw2/y2bdt4+eWXWb58OY888gjffvutbVvDG14AW7IP1lKW5rg8Affx8bli8abL24vp9XpbDfyNCAkJAeA3v/mNLal+6aWXrjtL1BJdunTh5z//ue33p556ivvvv58jR47w0EMP4enpSU1NDQUFBYB14Pvd737X6nEIIURbu9pYcrmcnBzuvfdeli9fziuvvMLf/vY327Zp06Y12rfheNIwUb1ZDe/F+uCDD/jggw9YtGgRc+bMaTR7fvn4Vu+ee+5h3rx5LFq0iLvvvtvWGnL06NGNXrulMX3++ee8+eabLF261LZA3+UxjRw50vZlZv369Tz88MMsW7aMf/7zn/z3v/8FrAn6oEGDgMZlRwcPHmTp0qWsXr26RbGKjktq3J1AWloa//rXvwBrm8X6m266dOnCwIED+f7771FVlX//+9+25xiNRtvseH2JR736Wu2wsDBbknw9KSkpjRbYSE9Pv6I9Y8PSGbDeONvSEyRYV9K77bbbmD9/Pnl5ebzzzjvcf//9LX69q7n33ntRVZVXX30Vs9nMunXrWLduXZP7lpSU8NZbb3HPPfe0qCuBEEJo5WpjyeXGjRvHl19+yXfffdfo8enTp1+xfkX9eGI0Gls1cR8xYgRBQUGcP3/+ijaODce3M2fO2No91hs+fDgbN25stHAeQKdOna7oC38j+vXrR3R0NIcOHaK6urpRl5jLx9zIyEhcXV158cUXbX3cV69efUUi/pe//MV2JSQ8PBxfX1+Ki4spKSnhscceY8CAAYwePbrFMYuOR2bcnUC/fv1sJTD1K5bWe+WVV5g7dy7h4eG4urrSrVs3Zs6cySeffIJerwfgq6++su2vqirZ2dmA9eR8IzE01NTiHdHR0QQHB9t+b0l9++UeeeQRW/L/n//8x9YVobXdd999fPHFF/zoRz8iJiYGLy8vjEYjQUFBDBo0iAcffJCAgABqa2t56623mDNnjlzKFELYlWuNJQ09/vjjPPnkk0RGRmI0GunWrRuPP/74FYkwYFste8SIETfViOBy/v7+zJs3j1GjRhEQEICHhwexsbE8+uijPPfcc7b9Go5v9RITE1m4cCGDBg3C3d0dX19fpk6dyqJFi5o9WdUUk8nEW2+9xdSpUwkODsbNzY2oqCh+/OMf89ZbbzUZU0ZGBosXL7Y9x2g0EhoayvDhw/nwww8btZQ0GAy89NJL9OzZE6PRiJ+f3xVfSoT906mSPTiF559/nrfffpvw8HC+/vrrFr9OdnY2M2bMAKyX+houKiSu7cKFC7z44ot8+umnPPvss9dcaVUIITqi1hpLAAoLCxk0aBAWi4U333xTVpMWohlkxt1JzJkzB4PBQF5e3jVvPL2e+ps809PTJWm/QX5+fjzzzDNs2LCBSZMmaR2OEELcsNYaS8A6+WOxWIiIiLDVaQshrk0SdyfRpUsX5syZA2DrfHKjKisrWbp0KYqiNFpaWdwYPz+/ay5eIoQQHVVrjCVgLbtcsGABAL/73e9spZlCiGuTxN2JPProowQGBvLpp5+2qNZ74cKFFBcXM2PGjCtaegkhhHAONzuWgLW9YW5uLoMGDWLkyJGtHKEQjktq3IUQQgghhLADMuMuhBBCCCGEHZDEXQghhBBCCDsgibsQQgghhBB2QBJ3IYQQQggh7IAk7kIIIYQQQtgBSdyFEEIIIYSwA5K4CyGEEEIIYQckcRdCCCGEEMIOSOIuhBBCCCGEHfj/haGSF7lQIlUAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 800x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.patches import Circle\n",
    "from matplotlib.legend_handler import HandlerPatch\n",
    "\n",
    "# 数据\n",
    "values1 = [38, 53, 69, 30]  # 166 of 500\n",
    "values2 = [28, 21, 50, 31]  # 总和为 130\n",
    "categories = [\"Irrelevant Columns\", \"Missing Semantics\", \"Inconsistent Values\", \"Other\"]\n",
    "\n",
    "# 自定义颜色列表\n",
    "custom_colors = sns.color_palette(\"Set2\", n_colors=4)\n",
    "custom_colors = [\"#239b56\", \"#a93226\", \"#2874a6\", \"#909497\"]\n",
    "\n",
    "# 设置 seaborn 风格\n",
    "sns.set(style=\"white\")\n",
    "\n",
    "# 创建画布和子图\n",
    "fig, axs = plt.subplots(1, 2, figsize=(8, 6))  # 调整图表大小\n",
    "\n",
    "# 定义绘制环形图的函数\n",
    "def create_donut_chart(ax, values, colors, categories):\n",
    "    ax.pie(\n",
    "        values,\n",
    "        colors=colors,\n",
    "        autopct=\"%1.0f%%\",\n",
    "        startangle=330,\n",
    "        textprops={\"fontsize\": 14},\n",
    "        wedgeprops=dict(width=0.8, edgecolor=\"w\"),\n",
    "    )\n",
    "\n",
    "# 绘制环形图\n",
    "create_donut_chart(axs[0], values1, custom_colors, categories)\n",
    "create_donut_chart(axs[1], values2, custom_colors, categories)\n",
    "\n",
    "# 在每个子图下方添加标题\n",
    "axs[0].text(\n",
    "    0.5, -0.0, \"(a) WikiTQ\", fontsize=15, ha=\"center\", va=\"center\", transform=axs[0].transAxes, fontweight=\"bold\"\n",
    ")\n",
    "axs[1].text(\n",
    "    0.5, -0.0, \"(b) TabFact\", fontsize=15, ha=\"center\", va=\"center\", transform=axs[1].transAxes, fontweight=\"bold\"\n",
    ")\n",
    "\n",
    "# 定义圆形图例处理器\n",
    "class HandlerCircle(HandlerPatch):\n",
    "    def create_artists(self, legend, orig_handle,\n",
    "                       xdescent, ydescent, width, height, fontsize, trans):\n",
    "        center = 0.5 * width - 0.5 * xdescent, 0.5 * height - 0.5 * ydescent\n",
    "        p = Circle(xy=center, radius=0.5 * height)\n",
    "        self.update_prop(p, orig_handle, legend)\n",
    "        p.set_transform(trans)\n",
    "        return [p]\n",
    "\n",
    "# 添加图例，并调整图例与饼图的间隔\n",
    "fig.legend(\n",
    "    [Circle((0, 0), radius=1, color=color) for color in custom_colors],\n",
    "    categories,\n",
    "    loc=\"upper center\",\n",
    "    bbox_to_anchor=(0.5, 0.83),  # 调整图例的垂直位置\n",
    "    ncol=4,\n",
    "    fontsize=14,\n",
    "    handletextpad=0.0,          # 图例中符号与文本的间距\n",
    "    columnspacing=0.2,            # 图例列之间的间距\n",
    "    borderpad=0.5,              # 图例边框内边距\n",
    "    handler_map={Circle: HandlerCircle()},\n",
    ")\n",
    "\n",
    "# 设置背景为纯白色\n",
    "fig.set_facecolor(\"white\")\n",
    "for ax in axs:\n",
    "    ax.set_facecolor(\"white\")\n",
    "\n",
    "# 调整布局，确保图例和饼图之间有足够的空间\n",
    "plt.subplots_adjust(left=0.05, bottom=0.2, right=0.95, top=0.8, wspace=0.3)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig(\"error_instance_record.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "import numpy as np\n",
    "\n",
    "def huitu(data, others):\n",
    "    # 使图表元素中正常显示中文\n",
    "    mpl.rcParams['font.sans-serif'] = 'SimHei'\n",
    "    # 使坐标轴刻度标签正常显示负号\n",
    "    mpl.rcParams['axes.unicode_minus'] = False\n",
    "\n",
    "    # 画布\n",
    "    fig = plt.figure(figsize=(12, 6),\n",
    "                     facecolor='white'\n",
    "                    )\n",
    "    ax1 = fig.add_subplot(121)\n",
    "    ax2 = fig.add_subplot(122)\n",
    "\n",
    "    fig.subplots_adjust(wspace=-0.1)\n",
    "\n",
    "    # 大饼图\n",
    "    labs = data['category']\n",
    "    quantity = data['quantity']\n",
    "    colors1 = data['colors']\n",
    "    colors_other = others['colors']\n",
    "\n",
    "    pie1 = ax1.pie(x=quantity,\n",
    "                colors=colors1,\n",
    "                autopct='%1.1f%%',\n",
    "                labels=None,  # 不显示标签\n",
    "                textprops={'color': 'k',\n",
    "                            # 'font': 'Times New Roman',\n",
    "                            'fontsize': 17,\n",
    "                            }\n",
    "                )\n",
    "\n",
    "    # 小饼图\n",
    "    labs2 = others['category']\n",
    "    quantity_2 = others['quantity']\n",
    "\n",
    "    pie2 = ax2.pie(x=quantity_2,\n",
    "                colors=colors_other,\n",
    "                autopct='%1.1f%%',\n",
    "                startangle=70,\n",
    "                labels=None,  # 不显示标签\n",
    "                radius=0.5,\n",
    "                textprops={'color': 'k',\n",
    "                            # 'font': 'Times New Roman',\n",
    "                            'fontsize': 15,\n",
    "                            },\n",
    "                )\n",
    "\n",
    "    # 调整小饼图的位置，使其与大饼图底部对齐并向下移动\n",
    "    pos1 = ax1.get_position()  # 获取大饼图的位置\n",
    "    pos2 = ax2.get_position()  # 获取小饼图的位置\n",
    "    y_offset = 0.1  # 定义向下移动的偏移量\n",
    "    ax2.set_position([pos2.x0, pos1.y0 - y_offset, pos2.width, pos2.height])  # 设置小饼图的底部与大饼图对齐\n",
    "\n",
    "    # 添加图例\n",
    "    ## 为大饼图添加图例\n",
    "    ax1.legend(pie1[0], \n",
    "               labs, loc=\"upper left\", \n",
    "               bbox_to_anchor=(0.82, 1), \n",
    "               fontsize=15,\n",
    "                handlelength=1.3, \n",
    "                \n",
    "               borderaxespad=1.5,\n",
    "            #    handletextpad=0.8\n",
    "\n",
    "               )\n",
    "    ## 为小饼图添加图例\n",
    "    ax2.legend(pie2[0], labs2, loc=\"upper left\", bbox_to_anchor=(0.35, 1.065),\n",
    "                fontsize=13, title='other',\n",
    "                handlelength=1.3, )\n",
    "\n",
    "    # 用 ConnectionPatch 画出两个饼图的间连线\n",
    "    ## 饼图边缘的数据\n",
    "    theta1 = ax1.patches[-1].theta1\n",
    "    theta2 = ax1.patches[-1].theta2\n",
    "    center = ax1.patches[-1].center\n",
    "    r = ax1.patches[-1].r\n",
    "\n",
    "    width=0.2\n",
    "    # 上边缘的连线\n",
    "    x = r*np.cos(np.pi/180*theta2)+center[0]\n",
    "    y = np.sin(np.pi/180*theta2)+center[1]\n",
    "    con_a = ConnectionPatch(xyA=(-width/2, 0.5), xyB=(x,y),  # 调整连线起点的 y 坐标\n",
    "                            coordsA='data', coordsB='data',\n",
    "                            axesA=ax2, axesB=ax1,\n",
    "                            linestyle='--',\n",
    "                           )\n",
    "\n",
    "    # 下边缘的连线\n",
    "    x = r*np.cos(np.pi/180*theta1)+center[0]\n",
    "    y = np.sin(np.pi/180*theta1)+center[1]\n",
    "    con_b = ConnectionPatch(xyA=(-width/2, -0.5), xyB=(x,y),  # 调整连线起点的 y 坐标\n",
    "                            coordsA='data', coordsB='data',\n",
    "                            axesA=ax2, axesB=ax1,\n",
    "                            # 设置虚线\n",
    "                            linestyle='--'\n",
    "                           )\n",
    "\n",
    "    for con in [con_a, con_b]:\n",
    "        con.set_linewidth(1)    # 连线宽度\n",
    "        con.set_color([0,0,0])  # 连线颜色\n",
    "        ax2.add_artist(con)   # 添加连线\n",
    "\n",
    "    fig.savefig('Figure_with_legend.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 定义数据\n",
    "data = {\n",
    "    \"category\": [\"table-level                 \", \"column-level\", \"cell-level\", \"other\"],\n",
    "    \"quantity\": [38, 53, 69, 30],\n",
    "    \"colors\": [\"#239b56\", \"#a93226\", \"#2874a6\", \"#909497\"],\n",
    "}\n",
    "\n",
    "others = {\n",
    "    \"category\": [\"reasoning\", \"sql-syntax\", \"ambiguity\"],\n",
    "    \"quantity\": [8, 5, 18],\n",
    "    \"colors\": [\"#e0e0e0\", '#7d7d7d', \"#b0b0b0\"],\n",
    "}\n",
    "\n",
    "huitu(data, others)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "\n",
    "extract(col=\"Cyclist\", func=lambda x: re.search(r'\\  ((.*?)\\)',x).group(1) if '(' in x else x[:-3])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "values1 = [10, 14, 18, 8]  # 50 of 150\n",
    "# 8\n",
    "# 5: 问题指意不明\n",
    "# 2: 推理失败\n",
    "# 1: SQL语法限制\n",
    "values2 = [11, 8, 19, 12]  # 50 of 200\n",
    "# 12\n",
    "# 9: 错误理解任务\n",
    "# 3: 语法错误，关键词不支持\n",
    "\n",
    "tol1 = 150\n",
    "tol2 = 200\n",
    "\n",
    "values1 = [x*(500/tol1) for x in values1]\n",
    "values2 = [x*(500/tol2) for x in values2]\n",
    "\n",
    "values1 = [38, 53, 69, 30] # 166 of 500\n",
    "# 30\n",
    "# 18: 问题指意不明\n",
    "# 8: 推理失败\n",
    "# 5: SQL语法限制\n",
    "values2 = [28, 21, 50, 31] #\n",
    "# 30\n",
    "# 23: 错误理解任务\n",
    "# 8: 语法错误，关键词不支持\n",
    "sum(values2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "from cycler import cycler\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "# 模型与数据集定义\n",
    "MODELS = ['Binder', 'CoTable', 'ReAcTable', 'AutoPrep']\n",
    "DATASETS = ['WikiTQ', 'WikiTQ+Meaningless Column']\n",
    "\n",
    "# 每个模型对应一个基础颜色\n",
    "base_colors = ['#a2b6cc', '#cea7a3', '#b08fb3', '#05057e'] \n",
    "hatches = ['//////', '//////', '//////', '////////']\n",
    "\n",
    "# 深浅层次控制（每个模型对应两个数据集）\n",
    "shades = [1.0, 0.6]  # 原色 和 稍微变浅一些\n",
    "\n",
    "res = [\n",
    "    [56.81,\t64.53,\t64.13,  66.09],  # WikiTQ\n",
    "    [53.00, 58.40, 60.20, 60.60],     # WikiTQ + Meaningless Column\n",
    "]\n",
    "\n",
    "bar_width = 0.3\n",
    "plt.figure(figsize=(5, 3))\n",
    "\n",
    "# 设置每组柱子的x位置\n",
    "n_models = len(MODELS)\n",
    "n_datasets = len(DATASETS)\n",
    "x_positions_base = np.arange(n_models)\n",
    "\n",
    "# 存储柱状图对象以便后续处理\n",
    "bars_list = []\n",
    "\n",
    "# 绘制柱状图\n",
    "for i in range(n_datasets):\n",
    "    positions = x_positions_base + i * bar_width\n",
    "    bars = plt.bar(positions, res[i], width=bar_width, \n",
    "                   edgecolor=base_colors if i == 0 else base_colors,\n",
    "                   color=\"none\" if i == 0 else base_colors,\n",
    "                   label=DATASETS[i], hatch=hatches, linewidth=0.3)\n",
    "    bars_list.append(bars)\n",
    "\n",
    "# 单独强调 AutoPrep 柱子\n",
    "auto_prep_index = 3  # 第四个模型是 AutoPrep\n",
    "\n",
    "# for i in range(n_datasets):\n",
    "#     bar = bars_list[i][auto_prep_index]\n",
    "#     bar.set_edgecolor('none')         # 改为黑色边框\n",
    "#     # 设置填充颜色\n",
    "#     bar.set_facecolor(base_colors[auto_prep_index])         # 透明填充\n",
    "# bars_list[0][auto_prep_index].set_facecolor(base_colors[auto_prep_index])  # WikiTQ\n",
    "# bars_list[1][auto_prep_index].set_facecolor(base_colors[auto_prep_index])  # WikiTQ + Meaningless Column\n",
    "\n",
    "\n",
    "# 设置横轴刻度\n",
    "x_ticks_positions = x_positions_base + bar_width * (n_datasets - 1) / 2\n",
    "plt.xticks(x_ticks_positions, MODELS, fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "plt.ylabel('Accuracy', fontsize=16, fontweight='bold')\n",
    "plt.ylim(50, 70)\n",
    "# 设置y轴 50，60，70\n",
    "plt.yticks([50, 55, 60, 65, 70], fontsize=14)\n",
    "\n",
    "# 自定义图例为灰色背景\n",
    "legend_handles = [Patch(\n",
    "    facecolor='none', \n",
    "                        edgecolor='gray',\n",
    "                        hatch=hatches[0],\n",
    "                        label=DATASETS[0],\n",
    "                        linewidth=0.5),\n",
    "                    Patch(\n",
    "                    facecolor='gray', \n",
    "                    edgecolor='none',\n",
    "                    # hatch=hatches[1],\n",
    "                    label=DATASETS[1],\n",
    "                    linewidth=0.5),]\n",
    "\n",
    "plt.legend(handles=legend_handles, fontsize=12, title_fontsize=13, loc='upper left')\n",
    "\n",
    "# 调整边距\n",
    "plt.subplots_adjust(left=0.15, bottom=0.12, right=0.95, top=0.95)\n",
    "\n",
    "# 保存图像\n",
    "plt.savefig('./figure/accuracy_on_meaningless_columns.pdf')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "# datasets = ['Small(<2k)', 'Medium(2k~4k)', 'Large(>4k)']\n",
    "MODELS = ['Small', 'Medium', 'Large']\n",
    "DATASETS = ['Zero-Shot', 'Few-Shot', 'ReAcTable', 'AUTOPREP']\n",
    "colors = ['#ffef88', '#ffd885', '#d0a6f9', '#94abff', 'lightblue', 'lavender', 'red']\n",
    "# colors = ['lightpink', 'lightsalmon', 'lightblue', 'lavender', 'red']\n",
    "hatches = ['/', '\\\\', '|', '-', 'x', 'o', '++++']\n",
    "# hatches = ['/////', '/////', '++', '++', 'x', 'o', '++++']\n",
    "\n",
    "\n",
    "res = [\n",
    "    [29.43,\t13.00,\t10.58],\n",
    "    [57.18,\t45.00,\t45.19],\n",
    "    [65.57,\t62.50,\t50.00],\n",
    "    [66.01,\t58.00,\t57.69],\n",
    "]\n",
    "\n",
    "bar_width = 0.18\n",
    "plt.figure(figsize=(7, 6))\n",
    "# plt.ylabel('Accuracy', fontweight='bold', fontsize=15)\n",
    "# plt.xlabel('Table Size', fontweight='bold', fontsize=15)\n",
    "for i, model in enumerate(DATASETS):\n",
    "    # 计算每个簇的x位置\n",
    "    x_positions = np.arange(len(MODELS)) + i * bar_width\n",
    "    if model == 'Zero-Shot' or model == 'Few-Shot':\n",
    "        plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor='black')\n",
    "        # plt.bar(x_positions, res[i], width=bar_width, label=model, edgecolor=colors[i], hatch=hatches[i], facecolor='none')\n",
    "    else:\n",
    "        plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor='black')\n",
    "\n",
    "\n",
    "x_ticks_positions = np.arange(len(MODELS)) + bar_width * (len(DATASETS) - 1) / 2\n",
    "\n",
    "plt.xticks(x_ticks_positions, MODELS, rotation=0, fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "# 设置y轴范围\n",
    "plt.ylim(0, 68)\n",
    "# plt.yscale('symlog')\n",
    "plt.subplots_adjust(left=0.07, bottom=0.07, right=0.95, top=0.99)\n",
    "plt.legend(fontsize=15, ncol=2)\n",
    "plt.savefig('accuracy_on_table_with_different_size_with_sys.pdf')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def draw(res, models, model_name='zero_shot'):\n",
    "\n",
    "    datasets = ['TabFact', 'WikiTQ', 'TabBench']\n",
    "    colors = ['#ad9ecf', '#bde9f6']\n",
    "    hatches = ['////////', '////////']\n",
    "\n",
    "    bar_width = 0.35\n",
    "    plt.figure(figsize=(4.5, 4))\n",
    "\n",
    "    for i, model in enumerate(models):\n",
    "        # 计算每个簇的x位置\n",
    "        x_positions = np.arange(len(datasets)) + i * bar_width\n",
    "        if i == 1:\n",
    "            bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color='white', hatch=hatches[i], edgecolor=colors[i])\n",
    "        else:\n",
    "            bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor=colors[i])\n",
    "\n",
    "        # 在每个柱子上添加数字\n",
    "        for bar in bars:\n",
    "            yval = bar.get_height()  # 获取柱子的高度\n",
    "            plt.text(bar.get_x() + bar.get_width() / 2, yval + 2, f'{yval:.2f}', ha='center', fontsize=15, fontname='Times New Roman')\n",
    "\n",
    "        # 在相邻柱子之间添加下降幅度\n",
    "        if i > 0:  # 只有当不是第一个模型时才显示下降幅度\n",
    "            for j in range(len(datasets)):\n",
    "                prev_value = res[i - 1][j]  # 获取前一个模型在相同数据集上的值\n",
    "                current_value = res[i][j]   # 获取当前模型在相同数据集上的值\n",
    "                decrease = prev_value - current_value\n",
    "                if decrease > 0:  # 只有当数值下降时才显示下降幅度\n",
    "                    plt.text(x_positions[j], current_value + 7, f'(-{decrease:.2f})', ha='center', fontsize=13, fontname='Times New Roman', color='#e7311e')\n",
    "\n",
    "\n",
    "    x_ticks_positions = np.arange(len(datasets)) + bar_width * (len(models) - 1) / 2\n",
    "    plt.xticks(x_ticks_positions, datasets, rotation=0, fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    # 设置y轴范围\n",
    "    max_value = max([max(r) for r in res])\n",
    "    # 取整十\n",
    "    y_max = (max_value // 10 + 1) * 10\n",
    "    plt.ylim(0, 95)\n",
    "\n",
    "    # 设置y轴刻度，每隔20显示一个数字\n",
    "    plt.yticks(np.arange(0, y_max + 1, 20), fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    plt.subplots_adjust(left=0.08, bottom=0.07, right=0.99, top=0.97)\n",
    "    plt.legend(fontsize=12, ncol=1, framealpha=0.5)\n",
    "    plt.savefig(f'variants_of_{model_name}.pdf')\n",
    "    # plt.show()\n",
    "\n",
    "# 示例数据\n",
    "DATASETS = ['Chain-of-Clauses', 'Direct Prompting']\n",
    "planner = [\n",
    "    [87.85, 66.09, 50.10],\n",
    "    [83.35, 58.17, 44.83],\n",
    "]\n",
    "\n",
    "draw(planner, models=DATASETS, model_name='planner')\n",
    "\n",
    "DATASETS = ['Tool-augmented', 'Code-generation']\n",
    "programmer = [\n",
    "    [87.85, 66.09, 50.10],\n",
    "    [81.97, 62.82, 47.26],\n",
    "]\n",
    "\n",
    "draw(programmer, models=DATASETS, model_name='programmer')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def draw(res, models, model_name='zero_shot'):\n",
    "\n",
    "    datasets = ['TabFact', 'WikiTQ', 'TabBench']\n",
    "    colors = ['#606060', '#d56867']\n",
    "    hatches = ['//', 'xxxx']\n",
    "\n",
    "    bar_width = 0.35\n",
    "    plt.figure(figsize=(4.5, 4))\n",
    "\n",
    "    for i, model in enumerate(models):\n",
    "        x_positions = np.arange(len(datasets)) + i * bar_width\n",
    "        # bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color='none', hatch=hatches[i], edgecolor=colors[i], linewidth=1)\n",
    "        \n",
    "        plt.bar(x_positions, res[i], width=bar_width, color='none', hatch=hatches[i], edgecolor=colors[i], linewidth=1)\n",
    "        bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color='none', edgecolor='black', linewidth=1)\n",
    "\n",
    "        for bar in bars:\n",
    "            yval = bar.get_height() \n",
    "            plt.text(bar.get_x() + bar.get_width() / 2, yval + 2, f'{yval:.2f}', ha='center', fontsize=15, fontname='Times New Roman')\n",
    "\n",
    "        if i > 0:  \n",
    "            for j in range(len(datasets)):\n",
    "                prev_value = res[i - 1][j] \n",
    "                current_value = res[i][j] \n",
    "                decrease = prev_value - current_value\n",
    "                if decrease > 0:  # 只有当数值下降时才显示下降幅度\n",
    "                    plt.text(x_positions[j], current_value + 7, f'(-{decrease:.2f})', ha='center', fontsize=13, fontname='Times New Roman', color='#e7311e')\n",
    "\n",
    "    x_ticks_positions = np.arange(len(datasets)) + bar_width * (len(models) - 1) / 2\n",
    "    plt.xticks(x_ticks_positions, datasets, rotation=0, fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    max_value = max([max(r) for r in res])\n",
    "    y_max = (max_value // 10 + 1) * 10\n",
    "    plt.ylim(0, 95)\n",
    "\n",
    "    plt.yticks(np.arange(0, y_max + 1, 20), fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    plt.subplots_adjust(left=0.08, bottom=0.07, right=0.99, top=0.97)\n",
    "    plt.legend(fontsize=12, ncol=1, framealpha=0.5)\n",
    "    plt.savefig(f'variants_of_{model_name}.pdf')\n",
    "    # plt.show()\n",
    "\n",
    "DATASETS = ['Direct Prompting', 'Chain-of-Clauses']\n",
    "planner = [\n",
    "    [83.35, 58.17, 44.83],\n",
    "    [87.85, 66.09, 50.10],\n",
    "]\n",
    "\n",
    "draw(planner, models=DATASETS, model_name='planner')\n",
    "\n",
    "DATASETS = ['Code-generation','Tool-augmented' ]\n",
    "programmer = [\n",
    "    [81.97, 62.82, 47.26],\n",
    "    [87.85, 66.09, 50.10],\n",
    "]\n",
    "\n",
    "draw(programmer, models=DATASETS, model_name='programmer')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 266,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_9468\\3256908231.py:39: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnYAAAHWCAYAAAD6oMSKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAADOmUlEQVR4nOzdd1hT59sH8G/CniJLtgwHgnvvrUgdrXVV3HtTHGitVsQJKmpBxYVbnK1Kbd0DceIWxYmyQcIyzJCQvH/wkp+RgCQkkIT7c11eLckZdzjk5JvnPOd5GAKBQABCCCGEEKL0mDVdACGEEEIIkQ0KdoQQQgghKoKCHSGEEEKIiqBgRwghhBCiIijYEUIIIYSoCAp2hBBCCCEqgoIdIYQQQoiKoGBHCCGEEKIi1Gu6gO/h8/lITk6GgYEBGAxGTZdDCCGEEFKtBAIBcnJyYGVlBSaz4jY5hQ92ycnJsLW1rekyCCGEEEJqVEJCAmxsbCpcRuGDnYGBAYCSF2NoaFjD1RBCCCGEVC82mw1bW1thJqqIwge70suvhoaGFOwIIYQQUmtVpksa3TxBCCGEEKIiKNgRQgghhKgICnaEEEIIISpCqj52Hz58gLOzM4qLi4WPOTo64v379yK34SYkJGD+/PlISUkBj8fDyJEjsWDBApkPWyIQCMDj8WS6TUIIIYSUT01N7btDb5DqJ1Ww8/Pzg6Ojo8gBXbRokcjPiYmJ6NatG2bMmIGlS5ciPz8fnTp1QnJyMgICAqpe+f/j8XhgsVgQCAQy2yYhhBBCvk9XVxd16tShcWYViMTBLjExEW/fvsW7d+8qXG7BggUQCARYvHgxgJKDv2zZMowaNQo//vgjunfvLl3FXxEIBMjOzgaTyUTdunXpD4sQQgipBgKBAEVFRWCz2QAAIyOjmi2ICEkc7DZt2oQBAwaAw+FAS0tL7DIxMTE4deoUJk+eDDU1NeHjffv2BYPBQEBAgEyCHZ/PR1FREerWrQtNTc0qb48QQgghlVP6uctms2FoaEiXZRWEREchPT0de/bswfLly2FsbIwJEybg48ePZZY7f/48AKBp06YijxsbG8POzg5XrlyRSZ84Pp8PACLhkRBCCCHVozTcfd3nntQsiVrsoqOjMWzYMMTExCAyMhKHDh3C6dOnERoaih9//FG43PPnzwFA7LQXdevWRVxcHGJiYtC4ceMqll+CLsESQggh1U9RP39ZLJbwMrG8GRoawszMrFr2VRkSBbvu3bsLL6GmpqZi8eLFOHz4MEaNGoVHjx4JW+hYLBYAiJ36ovSxzMxMsfvgcDjgcDjCn6vrwBBCCCFE+bFYLEyfNh0FeQXVsj8dPR3s3rNbYcKd1FOKWVhY4NChQzA1NcWWLVuwYcMGHDp0CACEwUxdvezmSy/Bltc/b/369fD19ZW2LADVm9SBmknrN2/eRK9evZCVlVXjnVZjY2Ph4OCAp0+fomXLllXaVm04drWVIh7biRMn4uDBgwBKzlfGxsZo3rw5Ro8ejYkTJ1a6z9CBAwfg5eWF7OxsiWosfe+UMjY2Rps2beDv749WrVpJtK3qpqotIm/fvkWPHj3w/v37Ss3LWRX29vbw8vKCl5eXXPdTGT179kTLli2xdetWAEDHjh3h7e2NYcOG1WxhUmCz2SjIK8C4EeNhUc9SrvtK/ZyCw6cOgc1mK8xnSZXnil2/fj3++usvPH78WPiYiYkJACArK6vM8jk5OQAAU1NTsdtbunQpFixYIPy5dOLbymKxWJg+cxYKCgsrvU5V6WhrY/fO4HIP6tcfHl9zc3PDxYsXZVLDzZs3sWXLFkRGRoLNZqNhw4bw9vbGmDFjhMusXLlSbGhu3Lgx3rx5I5M6qoLFYmH8+HGV+nAs/P/jq62tLfX+CgsLYWpqitDQY5U6djXxwa8qWCwWZs2ciUJO9b0vtbW0Ebxz53dPtgMGDMD+/ftRXFyMz58/4+LFi/j1119x+vRphIWFif2CKmtXr16Fq6srEhMT4enpCXd3d7x580bslzYulwsNDQ2511QRcefZnC9sFBYWwKxePbHrcIu4SGelwdTMHBqa4utnff4MbW0dGNQRnRf8e+fYr927dw9du3bFgAED8O+//wofr2yIXrp0KebNmycMdaVfosVJSUmBhYXFd2uqjMzMTPj4+ODy5cuIj4+HmZkZfvrpJ6xevRp16tQR+xq+du/ePXTs2FEmtQDA8uXLMX/+fAwdOlRpb4qwqGeJ+rb1a7qMalflM5aWlhbc3Nzw6NEj4WPNmjXD8ePHkZ6eXmb5z58/o27durC2ti53e+W15lUGm81GQWEhJs2aDyubygdCaSUnJmB/8JbvpvXSD4+vVeV1fuvu3bto3rw5lixZgnr16uH8+fMYP3486tSpg0GDBgmXc3V1xdWrV0XWrY4Prspgs9nIzs5G40YNUMfQsMJlX0S9BAA0b9a0wuXKw+Nx8eTpc6Snp1f62NXkB3+p4uJiMBgMpTvRstlsFHIKMd9zFmxtxL/3ZSkhMQlbAoMr9S1aS0tL+OFsbW2N1q1bo2PHjujTpw8OHDiAqVOnYvPmzdi/fz8+fvwIY2NjDB48GBs2bIC+vj5u3ryJSZMmAfhffyMfHx+sXLkShw8fxp9//om3b99CT08PvXv3xtatW2Fubi5Sg4mJCSwsLGBhYYFNmzahS5cuePDgARo3bgwHBwccP34cO3bswIMHD7Bz505MnDgRe/fuRUBAAD59+gR7e3t4enpi9uzZAP4XAI4dO4bAwEA8efIEDRo0wPbt29GjR48q/37FnWcvhJ1B1LMnWLxitdh1khLiEbhxLaZ5esPa1k7sMhtW/YFmLVvDfchQ4WOVPceWCgkJwbx58xASEoLk5GRYWVmJPF9RiI6Pj8f58+cRFBRUZrtv376F4TfnpW+PY1UkJycjOTkZmzZtgouLC+Li4jBz5kwkJyfj9OnTYl/D10obVGTF3d0dU6dOxYULFzBw4ECZbpvIl0w+kbS0tES+0QwaNAjLli3Dw4cPMWvWLOHjGRkZYLFY+OWXX+R+J6uVjS3qOzjJdR+S+PrD41sMBgN79uzBv//+i0uXLsHa2hoBAQEYMmSIcJn//vsPXl5eSEhIQMeOHTFhwgSRbfz+++8iP//666+4fPky/v77b5Fgp66uXuE3THt7e0yfPh0fPnzAqVOnULduXSxfvhzTp08XLhMZGYkZM2bg9evXaNq0KZYtWybR76IiJiYm+H3JQjg5iv9WWmrN+o0AgOVLvaXaD5fLhfvgYdDR1fvusvL84OdwOFi2bBmOHTuG7OxsNG3aFP7+/ujZsyeA/7X0HTp0CL/99hvevXuHDx8+wN7eXqrXXdNsbay/e2wVQe/evdGiRQv8/fffmDp1KphMJgIDA+Hg4ICPHz9i9uzZWLx4MXbs2IHOnTtj69atWLFiBd6+fQsA0NfXB1Dyd7Z69Wo0btwYaWlpWLBgASZOnIj//vuv3H3r6OgAAIqKioSP/fbbbwgICECrVq2gra2No0ePYsWKFdi2bRtatWqFp0+fYtq0adDT0xM5N3h7e2Pr1q1wcXHB5s2bMXjwYHz69ElmIeDr86ypmTkMDA0rPO/q6urB2tau3GUMDA1hamYu9bk7NzcXJ06cwKNHj5CamooDBw6UOTeWF6Ld3Nxw8uRJtGjRQmzDg7m5ebndXiZOnIjs7Gx07doVAQEBKCoqwi+//IKtW7cKW1fT0tIwZcoUXL16FRYWFlizZo3INpo2bYq//vpL+LOTkxPWrl2LsWPHgsfjiXyBLH0N4qxcuRJnz57FwoUL8ccffyArKwvu7u7Ys2ePsBUyLy8Ps2bNwt9//w0DAwMsWrSozHbU1NTwww8/4Pjx4xTslEyVv/YXFRUhMjISCxcuFD7WvHlz9O3bF5cvXxaZEeLSpUtgMBgiy5ISvr6+GDlyJF68eIEffvgBY8aMEd5gkpCQgJ9//hmDBw/Gs2fPMHXqVPz222/f3eaXL19gbGwscS0BAQFo27Ytnj59itmzZ2PWrFnCD6zc3FwMGjQILi4uePz4MVauXCn2pKDqvv7gByD84H/16hUOHjyI69evCwfnLv3gNzQ0REpKClJSUoS/s7lz5+LevXs4fvw4Xrx4gREjRmDAgAF4//69cF/5+fnw9/fH3r178erVK5m2EpDyOTs7IzY2FgDg5eWFXr16wd7eHr1798aaNWtw8uRJACXDPZSOvF8aGEqD3eTJk+Hu7g5HR0d07NgRgYGBuHDhAnJzc8XuMzs7G6tXr4a+vj7at28vfNzLyws///wzHBwcYGlpCR8fHwQEBAgf+/nnnzF//nzs2rVLZHtz587FsGHD0KRJEwQHB6NOnToICQmRw29LMZw8eRLOzs5o3Lgxxo4di3379lU4K9G3IToiIgJt27aVat83btxATEwMbty4gYMHD+LAgQM4cOCA8PmJEyciISEBN27cwOnTp7Fjxw6kpaVVuM0vX77A0NBQ4qsCMTExOHv2LM6fP4/z588jPDwcfn5+wue9vb0RHh6Oc+fO4fLly7h58yaePHlSZjvt27dHRESERPsmNU+iYDdp0iQsWrRI2HcuPz8fixYtgp+fX5nm7p07dyIvLw979+4FUNInw9fXF7/99pvUbxxldv78eejr64v8W7dunfD5iRMnYvTo0WjQoAHWrVuH3NxcREZGAgCCg4Ph5OSEgIAANG7cGGPGjMHEiRMr3N/Jkyfx8OFDYUtRqaioqDJ1zJw5U2SZH374AbNnz0aDBg2wZMkSmJqa4saNGwCA0NBQ8Pl8hISEwNXVFYMGDYK3t3StZsquqh/88fHx2L9/P06dOoVu3brByckJixYtQteuXUUu23O5XGHLUOPGjaGrq1sTL7fWEQgEwhbWq1evok+fPrC2toaBgQHGjRuHjIwM5OfnV7iNx48fY/DgwbCzs4OBgYHwMmh8fLzIcp07d4a+vj7q1q2L58+f48SJE6j3VV+1r8+ZeXl5iImJwZQpU0Tex2vWrEFMTIzIdjt16iT8f3V1dbRt2xavX7+W7heiBEJCQjB27FgAJV0ovnz5gvDwcLHLigvRcXFxZT7LStnY2Ij8vr+9FFq3bl1s27YNzs7OGDRoEAYOHIhr164BAN69e4cLFy5gz5496NixI9q0aYOQkBAUFJR/12Z6ejpWr14tcrWkVOnfy9f/vsbn83HgwAE0bdoU3bp1w7hx44S15ObmIiQkBJs2bUKfPn3QrFkzHDx4UOzYslZWVkhISBCOGUuUg0RfA6ytrbFnzx4cOHAA/fr1g7OzM5YsWSK22drJyQm3b98WXkbi8Xjw9vbG1KlTZVa8MunVqxeCg4NFHvu6Na158+bC/9fT04OhoaHw29zr16/RoUMHkXW/PmF/68aNG5g0aRL27NlT5uTTuHFjhIWFiTz2bb+Rr2spDSNf19K8eXORmxYqqkWVffvBv379erx58wZsNhs8Hg+FhYXIz88vN4hFRUWhuLgYjRo1Enmcw+GIXCrT1NQUOSakerx+/RoODg6IjY3FoEGDMGvWLKxduxbGxsa4ffs2pkyZgqKionKPb15eHtzc3ODm5oajR4/CzMwM8fHxcHNzE7nMCgAnTpyAi4sLTExMxF7u09P7X5eB0ta+PXv2lDkv1ObB2t++fYvIyEicOXMGQEmQHTVqFEJCQoRdG4CSUMRkMpGXlwdHR0eREF1QUFDuDVkREREid8l+ewOLq6uryO/f0tISUVFRAEr+ltTV1dGmTRvh887OzuVe2mWz2Rg4cCBcXFywcuXKMs+fOHECTZo0Kfd3YW9vL1KrpaWl8BweExODoqIikb8dY2NjsePK6ujogM/ng8PhCFs3ieKTKNitWbOmTL+Airi6uuLKlSsSF6WK9PT00KBBg3Kf//YkwWAwpPqWFB4ejsGDB2PLli0YP358mec1NTUrrEOWtai6qn7w5+bmQk1NDY8fPy7zgfz1N3AdHR2FHQRUVV2/fh1RUVGYP38+Hj9+DD6fj4CAAOFNK6WtsaU0NTXLjLz/5s0bZGRkwM/PT3hn/9c3mX3N1tYWTk6V61dWr149WFlZ4ePHjyJ3vYtz//594dijPB4Pjx8/xty5cyu1H2UTEhICHo8n0uImEAigpaWFbdu2CR+rKESbmpqKHc0BABwcHCocWkpW582cnBwMGDAABgYGOHPmjNg7oG1tbavl8yQzMxN6enq1MtTx+Xylu0mtlGLcDkkq1KRJkzKtbPfv3y+z3M2bNzFo0CD4+/uLbb6XVS2HDx9GYWGh8JutuFpUnSw++Fu1aoXi4mKkpaWhW7du1VY7EcXhcJCamipy1/P69esxaNAgjB8/Hi9fvgSXy0VQUBAGDx6MO3fuYOfOnSLbsLe3R25uLq5du4YWLVpAV1cXdnZ20NTURFBQEGbOnImXL19i9Wrxd4xKytfXF56enqhTp45w7u5Hjx4hKytLZLio7du3o2HDhmjSpAm2bNmCrKwsTJ48WSY1KBIej4dDhw4hICAA/fv3F3nup59+wrFjxzBgwAAAFYfoVq1aITo6Wub1OTs7C4N1u3btAJS0MH47/BGbzYabmxu0tLQQFhZWpeGcyuPk5AQNDQ08ePAAdnYldydnZWXh3bt3Ze6YfvnypcKPp1ie1LRUJCUnSjzcSWz8JwTuCkTK5xS0b90es6fMkekIFtVBOeOoEir98Pj6n7jhYMSZOXMm3r9/D29vb7x9+xahoaEinXKBksuvAwcOhKenJ4YNGybcx7czfPB4vDJ1fP78udKvw8PDAwwGA9OmTUN0dDT+++8/bNq0qdLrK6PSY5eUlIQnT55g3bp1+PHHH4Uf/A0aNBB+8H/8+BGHDx+u8IM/PT0d+fn5aNSoEcaMGYPx48fj77//xqdPnxAZGYn169eLjL9F5OvixYuwtLSEvb09BgwYgBs3biAwMBDnzp2DmpoaWrRogc2bN8Pf3x9NmzbF0aNHsX79epFtdO7cGTNnzsSoUaNgZmaGDRs2wMzMDAcOHMCpU6fg4uICPz8/mb1Xpk6dir1792L//v1o1qwZevTogQMHDpQZ48zPzw9+fn5o0aIFbt++jbCwsHLHEFVm58+fR1ZWFqZMmYKmTZuK/Bs2bFilbxhxc3PDvXv3xM57mpaWVubcyeVyK7Xdxo0bY8CAAZgxYwYePHiAx48fY+rUqSItYWw2G/3790deXh5CQkLAZrOF+/m2noyMjDK1FFZy7FZ9fX1MmTIF3t7euH79Ol6+fFnumJwRERFlgrKy4HA4OHi87Pix3xO4KxAvX0ehqIiDi9cu4vylf+RQnXypbItdcmKCQu2n9MPja5UdGNjOzg5//fUX5s+fj6CgILRv3x7r1q0T+eZ98OBB5OfnY/369SIfOj169MDNmzeFP7969apMHVpaWhKdFP755x/MnDkTrVq1gouLC/z9/WU6OnlCYtJ3l8nMLLlcEvPxk1T74HG5KCwsrNRwJ6XHTl1dHXXr1kWLFi0QGBiICRMmgMlkinzwL126FN27d8f69etFLoV//cGfkZEhHO5k//79WLNmDRYuXIikpCSYmpqiY8eOIkPUqJLKHNvq3M+3dy6WZ/78+Zg/f77IY+PGjRP5OTg4uEw/2tGjR2P06NEij319l6a9vX2Fd21W9LyHhwc8PDwqrLtJkyZ48OBBhctUxdfnv3RWGnLYbMR9ihG7bFJCPPLz85CUEC/2eQDIYbORzkoT2UZlzrEhISHo27evcCDfrw0bNgwbNmyo1CwZ7u7uUFdXx9WrV+Hm5ibynLg+aJIMCrx//35MnToVPXr0QL169bBmzRr88ccfwuefPHkiPFbfXmYtHauwVN++fcts/9ixY/jll18qVcvGjRuRm5uLwYMHw8DAAAsXLsSXL19ElklKSsLdu3dx5MiRSm1T0TCZTKSlp0l0SZXP5yPlcwoM9A1gYmwKdg4b6ZkZcq5U9hiCis4qCoDNZqNOnTrC276/xuVywWKxYGZmJuxToIgzT5DKkWR2goyMkjebtONxCQQCJCcnw9bWFiEh++jYyZkizzyhimQ5zZ84ijzzRFVt374dYWFhuHTpktz3pciWLFmCrKws7N69u8LlxH0O17SYmBgMGjgYbVu0hc+SlRKtu2XHZly8dhF8fjEM9A2waJ43OrfvUu7ycQlx2LjNH9t3bq90P1lpVJSFvqVyLXZmZmbYvTNY4eakJN9nZmaG4J076dipIDq2qqW6z7PVeSxnzJiB7Oxs5OTkyH2uWEVmbm4u0l9T2dQ1MoLH8IpvLhJn9pQ5sLOxQ3pmBpq5NEWndp3lUJ18qVywA0pOOnRCV0507FQXHdvq871LvLKgqsdTXV1dprPpKCtln0jA0MAQmpqaEq+npaWFYUOGy6Gi6kM3TxBCCCGEqAgKdoQQQgghKoKCHSGEEEKIiqBgRwghhBCiIijYEUIIIYSoCAp2hBBCCCEqgoIdIVUQGxsLBoOBZ8+eVWk7K1eulMtAsqRm0PEkhNQUlRzHjsViKeRAqKmpqVi7di3+/fdfJCUlwdzcHC1btoSXlxf69OlT4bo9e/ZEeHh4uc9/O3WYslK0Yzdx4kQcPPi/+QaNjY3Rrl07bNiwAc2bN4etrS1SUlJUcv5NWVO0Y1uqKu9LWWIwGML/NzQ0RNOmTbF69Wr07t272mqQRHUez+ocoPjt27fo0aMH3r9/L/cBiu3t7eHl5QUvLy+57qcyevbsiZYtW2Lr1q0AgI4dO8Lb21um00WS6qFywY7FYmHK9JnIzefIbR9F3CJkZ2ZAXV0dRsamMNTTRsjuiqcuio2NRZcuXWBkZISNGzeiWbNm4HK5uHTpEubMmfPdOWP//vtvFBUVAQASEhLQvn17XL16Fa6urgAg1UCMiobFYmHmtGngFOSXee5zGgva2tqoYyj+RPuFnYPCwkLUMxd/DIq4XLDS02FmagrNr6a90dLRxc49eyo8dgMGDMD+/fsBlISA5cuXY9CgQYiPj4eamhosLCwkeZlyw+VyFWZKn2+xWCzMnDkdnMICAEBRERcZGRlQV9eAqYkxGEzGd7YgOS1tHezcuVuu70tZ279/PwYMGID09HQsW7YMgwYNwsuXL+Ho6Fhm2Zo83pKeZ/kCAbIz08Hj8WBkbAJNDcnOV/q6Wt89x5a6d+8eunbtigEDBuDff/8VPl46zVopY2NjtGnTBv7+/mjVqpXw8aVLl2LevHnCUHfz5k306tVL7L5SUlJk9v7PzMyEj48PLl++jPj4eJiZmeGnn37C6tWrhXPgfvsavibJvLWVsXz5csyfPx9Dhw6t9FyrRDGoXLBjs9nIzeeg37hfYWZpI7f9fE6Ixdn9geBr6IGdlwc2m13hSWf27NlgMBiIjIyEnt7/Jp53dXXF5MmTAQDx8fGYN28erl27BiaTiQEDBiAoKAj16tWDsbGxcJ3C/5+f0cTERGFChSyw2WxwCvLh6TEaNt+8Lp8/A9HKxQU/9Ss7+TUAnL1yFU+jo+H7q6fY5+OTU+C3axcWjBsHOytLAEBiaioCQ49999hpaWkJf88WFhb47bff0K1bN7BYLOTl5YnMyVn6IXD16lUsWbIE0dHRaNmyJfbv3y8yibifnx+2bNmC/Px8jBw5Uuz+9+7di4CAAOEE4J6enpg9ezaA/53gjx8/jh07duDBgwfYuXMnJk6cWP4vuAax2WxwCgvw6+yJ4PF4CNwegpbNmmDe7MnQ0tKS+f4Sk5Lx544Dcn9flqrq8SxlZGQECwsLWFhYIDg4GNbW1rhy5QpmzJgBBoOBHTt24MKFC7h27Rq8vb2xcuVKnDt3Dr6+voiOjoaVlRUmTJiAZcuWQV295PReul5YWBhu3rwJS0tLbNiwAcOHSz+6vjTn2SIOB+cOBiEzNRnu4+egnq19pdZjpSTiyuE/v3ssS4WEhGDevHkICQlBcnIyrKysRJ4v/UKcmJgIT09PuLu7482bNzAyMkJ8fDzOnz+PoKCgMtt9+/ZtmTk6zc3NK/UaKiM5ORnJycnYtGkTXFxcEBcXh5kzZyI5ORmnT58W+xq+Ju282eVxd3fH1KlTceHCBQwcOFCm2ybypXLBrpSZpQ0s7eQ3Ia+lnRPMrGyxZ603uHmZFS6bmZmJixcvYu3atSIfHqWMjIzA5/Px448/Ql9fH+Hh4eDxeJgzZw5GjRqlEpdYJWFjYQFHOzuRxwz19WFuYlLm8VLmJiYw1Ncv93kA0NPRgZ2VZYXLfE9ubi6OHDmCBg0awMTEBHl5eWKXW7ZsGQICAmBmZoaZM2di8uTJuHPnDgDg5MmTWLlyJbZv346uXbvi8OHDCAwMFGmVOXr0KFasWIFt27ahVatWePr0KaZNmwY9PT1MmDBBuNxvv/2GgIAAtGrVCtra2lK/rurC4/Gw7+BxuDRpjBW/z4eOTs3VLKv3pSyP59d0dHQAQNhSD5T03fPz88PWrVuhrq6OiIgIjB8/HoGBgejWrRtiYmIwffp0AICPj49wvT/++AN+fn74888/cfjwYfzyyy+IiopCkyZNqvQ7lPQ8O2P5ZhwNXIVLJ/dhrJcPrB0aVWn/38rNzcWJEyfw6NEjpKam4sCBA/j9999Flin9QmxhYYFNmzahS5cuePDgAdzc3HDy5Em0aNEC1tbWZbZtbm4OIyMjsfudOHEisrOz0bVrVwQEBKCoqAi//PILtm7dKmxVTUtLw5QpU3D16lVYWFhgzZo1Itto2rQp/vrrL+HPTk5OWLt2LcaOHQsejycM6l+/BnFWrlyJs2fPYuHChfjjjz+QlZUFd3d37NmzR9gKmZeXh1mzZuHvv/+GgYEBFi1aVGY7ampq+OGHH3D8+HGVCnZcLhfRb6MBAC6NXaRq9c7MysTH2I8wNTEBg6F4rZkqG+yqg7VDI/w0yRPHti6vcLkPHz5AIBDA2dm53GWuXbuGqKgofPr0Cba2tgCAQ4cOwdXVFQ8fPkS7du1kWjupvPPnz0NfXx9AyQnR0tIS58+fr/DyxNq1a9GjRw8AJeFr4MCBKCwshLa2NrZu3YopU6ZgypQpAIA1a9bg6tWrwpZYoORDOSAgAD///DMAwMHBAdHR0di1a5dIEPDy8hIuo+iKirgI3B6iEKEOkN37UpbHs1R+fj6WL18ONTU14d8RAHh4eGDSpEnCnydPnozffvtNuA1HR0esXr0aixcvFgl2I0aMwNSpUwEAq1evxpUrVxAUFIQdO3ZI/HsrlZubI/E6Wto6GOO5AkcDV+HIVl+Zh7uTJ0/C2dkZjRs3xtixY+Hl5YWlS5eK9F/82rfhOSIiAm3btpVq3zdu3IClpSVu3LiBDx8+YNSoUWjZsiWmTZsGoCT8JScn48aNG9DQ0ICnpyfS0tIq3OaXL19gaGgoEuoqIyYmBmfPnsX58+eRlZWFkSNHws/PD2vXrgUAeHt7Izw8HOfOnYO5uTl+//13PHnypMwNP+3bt4efn59E+1ZkXC4XAds24s6Dki/ZXTp0waJ5iyX6/SYmJ8LXfyWSUhKhq6OHoQOHyqtcqVGwq6J6tvYwMq64Cbwyk3G/fv0atra2wg8PAHBxcYGRkRFev35Nwa4G9erVC8HBwQCArKws7NixA+7u7oiMjCx3nebNmwv/39Ky5NJvWloa7Ozs8Pr1a8ycOVNk+U6dOuHGjRsASsJjTEwMpkyZIvxQAEpau0r72pSS9kOoJmRkZKBlsyYKEeoA2b0vZXk8R48eDTU1NRQUFMDMzAwhISEif0vfHu/nz5/jzp07wg9sACguLkZhYSHy8/Ohq6srrOfb+qp6J3duDhuRNy7gxwlzJVpPnuEuJCQEY8eOBVDSN/bLly8IDw9Hz549yyybnZ2N1atXQ19fH+3btwcAxMXFlfuesrERveRcv359vHr1Svhz3bp1sW3bNqipqcHZ2RkDBw7EtWvXMG3aNLx79w4XLlxAZGSk8FweEhJSYYtpeno6Vq9eLWyB/Vrnzp3LfLHMzc0V/j+fz8eBAweELXTjxo3DtWvXsHbtWuTm5iIkJARHjhwR3hx08ODBMq8PAKysrJCQkAA+ny+zfnbVcdNNXFwcuDxemcej30bjzoM70Ncv+b3ceXAH7v1eoUXTFpXe9uXrlxAb/wk2VrZIY31G2MUwmJop1s1zFOxk4HsdgRs2bAgGg1HtHbGJbOjp6aFBgwbCn/fu3Ys6depgz549wlaQb33dvF/aWsDn8yu1v9IT9J49e9ChQweR59TU1MrUpizU1TUwb/ZkhQh1QPW9LyU5nlu2bEHfvn1Rp04dsf3Jvj3eubm58PX1FdtqK+9L8/oGhrh/LQx1Teuh+8AREq0rj3D39u1bREZG4syZMwAAdXV1jBo1CiEhISLBrjQU5eXlwdHRESdOnBD2lywoKCj39xYRESFyl+y3l/BcXV1FjqelpSWioqIAlHxBUFdXR5s2bYTPOzs7l3tpl81mY+DAgXBxccHKlSvLPH/ixIkKQ6G9vb1IrZaWlsLWwZiYGBQVFYn8LRobG4v0AS6lo6MDPp8PDocjbN2sChaLhdGjR6O4uBi6OrpSbSO/IB/ZWdmwtLQstyU2Ly8PyUnJKOJyq1Ku0qJgVw2MjY3h5uaG7du3w9PTs8zJOTs7G02aNEFCQgISEhKErQPR0dHIzs6Gi4tLTZRNysFgMMBkMlFQUCDV+k2aNMGDBw8wfvx44WP3798X/n+9evVgZWWFjx8/YsyYMVWuV1GYmhjL5UYJacnqfSnL42lhYSHyJeJ7Wrdujbdv3353nfv375ep7+s7QaWhr2+Alu1640ZYKADUeLgLCQkBj8cTuVlCIBBAS0sL27ZtEz524sQJuLi4wMTEpEywMjU1RVZWltjtOzg4lBvEgLJBj8FgVPrL3NdycnIwYMAAGBgY4MyZM2L7gNna2lZ4zGVVS2ZmJvT09GQS6oCSwJqRnoFRw0fhB/cfpNrGw4cPcSj0ENasXFPuJdRHjx5hnf86FBeLttq5NHZBlw5dRC7Fujq7ittEufr3dsO9h/eEl2KHDBiCe4/vSvVa5EUlg500fT/kbfv27ejSpQvat2+PVatWoXnz5uDxeLhy5QqCg4MRHR2NZs2aYcyYMdi6dSt4PB5mz56NHj16KNXlNlXE4XCQmpoKoORS7LZt25Cbm4vBgwdLtb1ff/0VEydORNu2bdGlSxccPXoUr169Euls7+vrC09PT9SpUwcDBgwAh8PBo0ePkJWVhQULFsjkdVU3eQxpUlWyeF/W5PFcsWIFBg0aBDs7OwwfPhxMJhPPnz/Hy5cvRTrnnzp1Cm3btkXXrl1x9OhRREZGIiQkRPpf3P9r38sddU3r1Xi44/F4OHToEAICAtC/f3+R53766SccO3YMAwYMAFASipycxN/w0apVK0RHR0u8/+9xdnYGj8fD48ePhZdi3759i+zsbJHl2Gw23NzcoKWlhbCwMLm0ujo5OUFDQwMPHjyA3f/fSJaVlYV3796J9OcEgJcvX1b5C4A4ZqZmcHQoO4RPZSQmJkJXVxcO9g7l3viQkJgg9nENDQ0smrcY7v1KLqG7OrtK3H/RxsoG/is3iNw8QcGuGuTmsHHtzBH0GTpW7vtipSRWajlHR0c8efIEa9euxcKFC5GSkgIzMzO0adMGwcHBYDAYOHfuHObNm4fu3buLDKtQ2yT+f4j6Gjs3F2kZGfgYHy92nbSMDLBzc8t9Pj45BXkFBYhPTqlwP+JcvHhR2E/OwMAAzs7OOHXqFHr27InY2NhKbeNro0aNQkxMDBYvXozCwkIMGzYMs2bNwqVLl4TLTJ06Fbq6uti4cSO8vb2hp6eHZs2aKcRAplWRmJRcbfsR8L/fh04W78uaPJ5ubm44f/48Vq1aBX9/f2hoaMDZ2blMFwFfX18cP34cs2fPhqWlJY4dOyaTKwGslEQ0bNYaWemfceHEHmSlf0b7Xu4Sb6fP0HE4dzAIe9Z646dJniJDoVTmHFt6k8CUKVPK9FscNmwYQkJChMGuIm5ubpg6dSqKi4vLXCZPS0sTuSEGKLk7tTJ3VTZu3BgDBgzAjBkzEBwcDHV1dXh5eYm0hLHZbPTv3x/5+fk4cuQI2Gy2sC+amZmZSD0ZGRnCL5uljIyMKhUE9fX1MWXKFHh7e8PExATm5uZYtmyZ2D50ERERZYKyslNXV5eoT504xnWNYVy3ZAiyuIQ4WZQlUyoX7AwNDWFrbY3nt/5DzNPbwk6S8qSvq1VmfCNxLC0tsW3bNpHLAl+zs7PDuXPnvrsde3v7SnX8VjaGhobQ0tFFYOixMs99TmMhNSsbd/+/z8q3SgcoXrx5i9jni7hcfMnPx+bDh8sMUFzRsTtw4AAOHDhQ7vPfHouePXuWOTYtW7Ys89jvv/9eZhgGf39/kZ89PDzg4eFRqf0qOkNDQ2hp6+DPHQeqZX8CvgDFfEG1vS+rejyB79/MUd7zbm5ucHNzq3BdKysrXL58ucJlJGFoaAh9XS1cOfyn8DFtpgC3ww7j2Y1zUp13+QIBuHmZOLZ1eZlBjL93jg0JCRH2TfzWsGHDsGHDhkp12Hd3d4e6ujquXr1a5ncqrg+aJIMC79+/H1OnTkWPHj1Qr149rFmzBn/88Yfw+SdPnuDBgwcAUOYya+nYh6X69i07nuexY8fwyy+/VKqWjRs3Cq86GBgYYOHChfjy5YvIMklJSbh79y6OHDlSqW0SxcEQKPinA5vNRp06dYS3fX+Ny+WCxWLBzMxM5FuTok5dRL6Pjp3qomNbMxgMBs6cOYOffvpJpttV1SnFtm/fjrCwMJEW19poyZIlyMrKwu7duytcrrzPYXFiYmIwfNhwzJ05F6NGjpKqrlsRtxAUHITQg6Hl7i88Ihy/zv8VW9cHwrlh+cMZyUJcQhw2bvPH9p3by73ELwsVZaFvqVyLHVDSbE0ndOVEx0510bFVLap6PGfMmIHs7Gzk5OTIfa5YRWZubq60/XlrO5UMdoQQQkoo+EUZhaOuro5ly5bVdBk1buHChXLb9sPHD4X9liUVcSei5L+3I8q98eHFixfgV6KPraqiYEcIIYSQavP67esq33QQvCe43OcyMjJQXFxcpe0rMwp2hBBCCKk2HqM8MHL4SKnWjbgdgeA9wTi492C5fexu3b6Fhd7ya3FUdBTsCCGEEFJt1NXUKzVMjNh1///yq4aGRrnbkHRsOlUjm8nfCCGEEEJIjaNgRwghhBCiIijYEUIIIYSoCAp2pFImTpwo8wFOifytXLkSLVu2rHAZOraEEFXD4XDAKeJIvF5hYSFOh53GrgO7cDfyjlIOF6SSPQwVbYT7iRMn4uDBg1i/fj1+++034eNnz57F0KFDIRAIcPPmTfTq1QtZWVkwMjIqs409e/bg0KFDePnyJQCgTZs2WLduHdq3by+y3IcPH7B27VpcuXIFLBYLVlZW6NixIxYuXCictFyRKeqxA0o65NrY2GDEiBFYtWqVxBN0u7m54erVq7h//75wIvDv+Xr/4tSvX1+q+WoJqSpVnXni7du36NGjB96/f69SAxR/7zNGnI4dO8Lb2xvDhg2Tb3FyUMgpxOkzJ9HCVbJ5YYP37cDFaxfB5xfj0rULWDTPG53bd5FTlfKhcsGOxWJh5oyZZSZrlidtbW3s3LWzwhOPtrY2/P39MWPGDNStW1fifdy8eROjR49G586dhdvq378/Xr16BWtrawDAo0eP0KdPHzRt2hS7du2Cs7MzcnJycO7cOSxcuBDh4eFSv8bqwGKxMHPaROR8yURGZjbU1dVhalwHDDGTU39PTk4e2Ll5MNTXg4GBXrnLaekYYOeeAxUeuwEDBmD//v3gcrl4/PgxJkyYAAaDUWYu0IrEx8fj7t27mDt3Lvbt21fpYPfnn3/Cz89P+LOlpSX2798vnND824nKCakOlTnP5hfkIzsrG5aWlmAwGFLtJzMzE0DJXLffO8eWunfvHrp27YoBAwbg33//FT4eGxsLBwcH4c/GxsZo06YN/P390apVK+HjS5cuxbx584ShrjQQubi44MWLFyLvOSMjI2zduhUTJ04EUDKHs5eXF7y8vMrU9fz5c/j5+eH27dtIT0+Hvb09Zs6ciV9//VVkuaKiImzduhVHjx7F+/fvoauri8aNG2Pq1KkYO3as1HeTSmP58uWYP38+hg4dCqYU5+GaxGAwEPU6Cnw+v9K18/l8RD6JhL6eHkyMTfEp7iOiol9SsKtpbDYbhYWFmDtzrjDwyFNSUhK27dwGNptd4Umnb9+++PDhA9avX48NGzZIvJ+jR4+K/Lx371789ddfuHbtGsaPHw+BQICJEyeiYcOGiIiIEPlDbtmypcjJIyoqCr/++ivu3bsHXV1dDBs2DJs3b4a+vj4AoLi4GN7e3ti3bx/U1NQwZcqUMs3RfD4f/v7+2L17N1JTU9GoUSP88ccfGD58uMSvrRSbzUbOl0xw8jLRsqE55o3rAy0tyU9iF8KjEHb9GcYNbAn3Hs3KXS4xNQt/Hov87rHT0tKChYUFAMDW1hZ9+/bFlStX4O/vX+nfw/79+zFo0CDMmjULHTt2xObNm6GjoyN8Pjs7G0uWLMHZs2fx5csXNGjQAH5+fhg0aFCZic2NjIyE9SxZsgRnzpxBYmIiLCwsMGbMGKxYsaLMyX/Xrl1Ys2YNMjIyMGjQIOzZs0fshOmAfI4tUS2VOc8+fPgQh0IPYc3KNVIPP7Fr7y6w2WxkZmV+931aKiQkBPPmzUNISAiSk5NhZWUl8vzVq1fh6uqKxMREeHp6wt3dHW/evIGRkRHi4+Nx/vx5BAUFldnux48fcejQIUyaNEmq1/L48WOYm5vjyJEjsLW1xd27dzF9+nSoqalh7ty5AEpCnZubG54/f47Vq1ejS5cuMDQ0xP3797Fp0ya0atXqu10rZMnd3R1Tp07FhQsXMHDgwGrbrywIBAKYmJhKFEiZTCYs61ni5euo//9ZDabGJvIqUW5ULtiVsra2hqODY02XIaSmpoZ169bBw8MDnp6esLGxqdL28vPzweVyYWxsDAB49uwZXr16hdDQULF/yKVN73l5eXBzc0OnTp3w8OFDpKWlYerUqZg7dy4OHDgAAAgICMCBAwewb98+NGnSBAEBAThz5gx69+4t3N769etx5MgR7Ny5Ew0bNsStW7cwduxYmJmZoUePHlK/rozMbLRsaI7Nv/8CHW1Nidc/deEhrt17jWkju2OEe+VaxSTx8uVL3L17F/Xr1wdQud+DQCDA/v37sX37djg7O6NBgwY4ffo0xo0bB6AkSLm7uyMnJwdHjhyBk5MToqOjK9UaZ2BggAMHDsDKygpRUVGYNm0aDAwMsHjxYuEyHz58wMmTJ/HPP/+AzWZjypQpmD17dpkvC6XkdWyJ6qnoPJuYmAhdXV042DtI3cpkXLfk/JaZlVmp5XNzc3HixAk8evQIqampOHDgAH7//XeRZUxMTGBhYQELCwts2rQJXbp0wYMHD+Dm5oaTJ0+iRYsWYsPqvHnz4OPjAw8PD2hpaUn8WiZPnizys6OjI+7du4e///5bGOy2bt2KW7du4dGjRyKtiI6OjhgxYgSKiooAlPQf8/b2xvHjx8Fms9G2bVts2bJF5ErAf//9By8vLyQkJKBjx46YMGFCmZpu376NpUuX4tGjRzA1NcXQoUOxfv166OmVXOVQU1PDDz/8gOPHjytdsFNTU4PH8DESr+c5wxOBuwKR8jkF7p26Y5DbYDlUJ1/K1baq5IYOHYqWLVvCx8enyttasmQJrKys0LdvXwDA+/fvAQDOzs4VrhcaGorCwkIcOnQITZs2Re/evbFt2zYcPnwYnz9/BlByclm6dCl+/vlnNGnSBDt37hRp3eFwOFi3bh327dsHNzc3ODo6YuLEiRg7dix27dpVpdelrq6OeeP6SB3qQv95AI/BHWQa6s6fPw99fX1oa2ujWbNmSEtLg7e3d6V/D1evXkV+fj7c3NwAAGPHjkVISIjI85GRkfj777/Rr18/ODo6YtCgQXB3d/9ubcuXL0fnzp1hb2+PwYMHY9GiRTh58qTIMqXHu2XLlujevTuCgoJw/PhxpKamltmePI8tIfJ28uRJODs7o3Hjxhg7diz27dtXYef30lbz0sAUERFRbl9kLy8v8Hg8sa150vry5YvwyzlQcmWmb9++IqGulIaGhjBwLV68GH/99RcOHjyIJ0+eoEGDBnBzcxNeuk5ISMDPP/+MwYMH49mzZ5g6dapI/24AiImJwYABAzBs2DC8ePECJ06cwO3bt4Uhs1T79u0REREhs9dcXfT19GFtKflVO3s7B2xeuwVHd4fCa9Z8qUJ8TVPZFjtF5e/vj969e2PRokVSb8PPzw/Hjx/HzZs3hR34K3vnzuvXr9GiRQvhCQIAunTpAj6fj7dv30JbWxspKSno0KGD8Hl1dXW0bdtWuI8PHz4gPz8f/fr1E9l2UVGR2BOSJEyN60h1+VVeoQ4AevXqheDgYOTl5WHLli1QV1fHsGHD8OrVq0r9Hvbt24dRo0YJL0eNHj0a3t7eiImJgZOTE549ewYbGxs0atRI4tpOnDiBwMBAxMTEIDc3FzweD4aGhiLL2NnZibRAdOrUSXi8Sy/plpLnsSVE3kJCQjB27FgAJX1jv3z5gvDwcPTs2bPMstnZ2Vi9ejX09fWFN6HFxcWVG+x0dXXh4+OD33//HdOmTSu3K0Nl3b17FydOnBDpB/j+/XuxtX4tLy8PwcHBOHDggPDL3549e3DlyhWEhITA29sbwcHBcHJyQkBAAACgcePGiIqKEukXvH79eowZM0bYH7Bhw4YIDAxEjx49EBwcLPxssbKyQkJCgkR91VSBMr9WCnbVrHv37nBzc8PSpUuFHW4lsWnTJvj5+eHq1ato3ry58PHSUPDmzRu5fwDn5uYCAP79998ylyyq+u1Gmhsl5BnqAEBPTw8NGjQAUBLSWrRogZCQEDRt2hRAxb+HzMxMnDlzBlwuF8HB/5u0uri4GPv27cPatWtF+tpJ4t69exgzZgx8fX3h5uaGOnXq4Pjx48KTuTTkeWwJkae3b98iMjISZ86cAVDyhXTUqFEICQkRCUudO3cGk8lEXl4eHB0dceLECdSrVw8AUFBQUOHd7lOmTEFAQAD8/f2xbt06qWt9+fIlfvzxR/j4+KB///7CxyvzBT0mJgZcLhdduvyvQ7+Ghgbat2+P169fAyj5Av/1l3Og5Avd154/f44XL16IdMkQCATg8/n49OkTmjRpAqCkVZPP54PD4Uh9riLVi4JdDfDz80PLli3RuHFjidbbsGED1q5di0uXLpX5VtmyZUu4uLggICAAo0aNKvNtIzs7G0ZGRmjSpAkOHDiAvLw8YavdnTt3wGQy0bhxY9SpUweWlpZ48OABunfvDgDg8Xh4/PgxWrduDQBwcXGBlpYW4uPja7zPVVVDnYDPl2h5JpOJ33//HQsWLMC7d++++3s4evQobGxscPbsWZHHL1++jICAAKxatQrNmzdHYmIi3r17J1GrXWlfv2XLlgkfi4uLK7NcfHy8SCfy+/fvC4/3txTp2BIiiZCQEPB4PJGbJQQCAbS0tLBt2zbhYydOnICLiwtMTEzKDPthamqKrKyscvehrq6OtWvXYuLEiWUuWVZWdHQ0+vTpg+nTp2P58uUizzVq1Ahv3ryRaruSys3NxYwZM+Dp6VnmOTs7O+H/Z2ZmQk9Pj0KdEqFgVwOaNWuGMWPGIDAwsMxzUVFRImMnMRgMtGjRAv7+/lixYgVCQ0Nhb28v7B+lr68PfX19MBgM7N+/H3379kW3bt2wbNkyODs7Izc3F//88w8uX76M8PBwjBkzBj4+PpgwYQJWrlwJFouFefPmYdy4ccJvrb/++iv8/PzQsGFDODs7Y/PmzcjOzhbWZGBggEWLFmH+/Png8/no2rUrvnz5gjt37sDQ0FBsJ115qGqo43C4SM/8IvF6I0aMgLe3N3bt2vXd30NISAiGDx8ubN0rZWtri6VLl+LixYsYOHAgunfvLrw7uUGDBnjz5g0YDIZwWBNxGjZsiPj4eBw/fhzt2rXDv//+K2yt+Jq2tjYmTJiATZs2gc1mw9PTEyNHjixzGRZQnGNLiCR4PB4OHTqEgIAAkRYwAPjpp59w7Ngx4XvJ1tYWTk5OYrfTqlUrREdHV7ivESNGYOPGjfD19ZW4zlevXqF3796YMGEC1q5dW+Z5Dw8P/P7773j69GmZKy9cLhdFRUVwcnKCpqYm7ty5I7yJi8vl4uHDh8LLqk2aNEFYWJjI+vfv3xf5uXXr1oiOjhZejSjPy5cvqRuGklHZYJeUlKTQ+1m1ahVOnDhR5vHSVrJSampq4PF4CA4ORlFRUZkhJ3x8fLBy5UoAJZ1cHz16hLVr12LatGlIT0+HpaUlOnfujK1btwIo6Sdy6dIl/Prrr2jXrp3IcCelFi5ciJSUFEyYMAFMJhOTJ0/G0KFD8eXL/0LQ6tWrYWZmhvXr1+Pjx48wMjJC69aty9yBJo3E1PK/MZcqHdJkSO+WaO1aHzHxaRLtg8PhYt3Of8Hj8SSuT11dHXPnzsWGDRvw6dOncn8Pjx8/xvPnz7Fnz54y26hTpw769OmDkJAQDBw4EH/99RcWLVqE0aNHIy8vTzjcSUWGDBmC+fPnY+7cueBwOBg4cCD++OMP4d9DqQYNGuDnn3/GDz/8gMzMTAwaNAg7duwod7vyPLZEdWRmZmLj5o1l+nSWevmqZDD135b/JvVwJy9fvURBYQHUmBXfIX7+/HlkZWVhypQpZfq+DRs2DCEhIRV+SSrl5uaGqVOnori4uMK70v38/IQ3Q30rKSkJz549E3msfv36SEpKQu/eveHm5oYFCxYIv5yrqakJh3Hx8vLCv//+iz59+mD16tXo2rUrDAwM8OjRI/j7+yMkJAQtW7bErFmz4O3tDWNjY9jZ2WHDhg3Iz8/HlClTAAAzZ85EQEAAvL29MXXqVDx+/Fg46kGpJUuWoGPHjpg7dy6mTp0KPT09REdH48qVKyItnBEREWXCclUdCj2E2PhYqdZ99OQRAMB/k3+5d1t/iv2EYl6xtOUpPYZAwefLYLPZqFOnDr58+VLmBMLlcsFisWBmZiY8wIo6QDH5vtIBijkFORUuV9nBh8sj4PORnvkFPB4Ptnb1sWffYTp2hEiAxWJh/LjxIi353yo9B2tpaUk9QHHpNiwsLHDo8KFy36eDBw8Gn88XuRGhVGRkJDp06IDnz5+jRYsWePr0abljwfF4PNSvX194VzhQ/owNbm5uuHz5Mvbv3y8yQLG47hCHDx/Ghw8fxLbyfTt7DIfDwZYtWxAaGiocoLhJkyaYNm0axowZA3V1dRQWFmLx4sU4duwYcnJyxA53cv78ecyfPx8JCQlo3749Jk2ahMmTJ4u8jocPH2LZsmW4d+8eBAIBnJycMGrUKOGXuKSkJDg4OODjx4/lDtEl7nO4PDExMRg+bDgMDQ3RvWv3CpctT2mwa9GsRYXB7s7tOwjauB3ODSseKaKq4hLisHGbP7bv3F5uS7AsVJSFvqVywQ5QvGmpSOXRsSNEOajqlGLbt29HWFgYLl26VC37U2RLlixBVlYWdu/eXe4y0gS7uTPnYtTIUVLVdCviFoKCgxB6MLTc/YVHhOPX+b9i6/rAWhnsVPJSrJmZGX1YKyk6doQoB1V9r86YMQPZ2dnIyclRqblipWFubo4FCxbUdBlEQioZ7AghhBBpqKuri9xpXpstXLiwpksgUlDeEfgIIYQQQogICnaEEEIIqTUEAkGlZ2sqD1/CMVCrE12KJYQQQkitcPn6JYSeDgUAeAz3QP/e4oetKU9hYSGC9+1A5JNIWNazxPAhw7+/UjWjYEcIIYQQlfcp7hN2H9yNgoJ8AMDug7vRqEEj2Ns5VHob5y+fx8VrF6Gvp4eXr6OQl58HDU3FilJ0KZYQQgghKi8jMwP5BXkwN6sHc7N6yC/IQ3pGhsTb4POLYWJsCgN9A6Slp0HRxoyjYEcIIYQQledo7whrSxskJicgMTkB1pY2cLR3lGgbzVyawkDfAJ/iPiI3Lw8tm7aEdMNvy49itR8SQsqYOHEisrOzcfbs2XKX6dmzJ1q2bCmcOo4QQogo47rG8FmyEpevlww+3b+3G4zrGku0jU7tOmPRPG9ERb+EqbEJmru2wJ+7t8ijXKmpZLCj2QuUl6Ieu9TUVKxduxb//vsvkpKSYG5ujpYtW8LLywt9+vSpcN2ePXsiPDy83Od79OiBmzdvSlo6ITVKVWeeePv2LXr06IH379+r9ADF6enpcHFxwZMnT8qdLkwV2VjZYPLYKVKvz2Aw0Ll9F3Ru3wVAycwTikblgh2LxcL0adNRkF8gfKygoADZ2dmwsLCElFMWIjMrEwDEpnsdXR3s3rO73BPPxIkTcfDgQaxfvx6//fab8PGzZ89i6NChEAgE5c5HWGrPnj04dOgQXr4smVi7TZs2WLduHdq3by9c5tOnT1i2bBlu3ryJzMxMmJqaok2bNvD394ez8/+mVTl//jw2btyIJ0+eoLi4GK6urpgzZ45wvkMAiI2NhYODQ4XzKsoai8XCjMmTUJhT8VyxsqRtYIBd+/ZX+KERGxuLLl26wMjICBs3bkSzZs3A5XJx6dIlzJkzB2/evKlwH3///TeKiooAQDhv49WrV+Hq6goA0NTUlN0LIqQaCM+zeQXfX1gGdPQqPsd+7d69e+jatSsGDBggMnds6TmtlLGxsfD82KpVK+HjS5cuxbx584ShrvTc7OLighcvXkBNTU24rJGREbZu3SoyV6yXlxe8vLzK1PX8+XP4+fnh9u3bSE9Ph729PWbOnIlff/1VuExxcTE2btyIAwcOIC4uDjo6OmjYsCGmTZuGqVOnCpdLSEiAj48PLl68iPT0dFhaWuKnn37CihUrYGJiIlyuopZ8U1NTjB8/Hj4+PggJCfnu75UoD5ULdmw2GwX5BZj4y2RYWVgCAJ48f4KTZ05g8dwl0NCQ7iUfPHYQADBh9ASRx5NTU3Dg+D6w2ewKTzra2trw9/fHjBkzULduXYn3f/PmTYwePRqdO3cWbqt///549eoVrK2tweVy0a9fPzRu3Bh///03LC0tkZiYiAsXLohM1B0UFAQvLy8sWbIEwcHB0NTUxLlz5zBz5ky8fPkSmzZtkrg2WWGz2SjMycGMXj1g/dXJSV6SMjKw60b4d4/d7NmzwWAwEBkZCT09PeHjrq6umDx5MgAgPj4e8+bNw7Vr18BkMjFgwAAEBQWhXr16MDb+35eB0knNTUxMYGFhgeLiYkyfPh3Xr19Hamoq7OzsMHv2bJGTfSlfX19s27YNHA4HHh4eCAwMLDcUcjgcLFu2DMeOHUN2djaaNm0Kf39/9OzZU5pflcTy8vLA4XDkvh8tLS2RY0KqB5vNRkFeAcaNGA+LepZy3Vfq5xQcPnXou+/TUiEhIZg3bx5CQkKQnJwMKysrkedLv1QlJibC09MT7u7uePPmDYyMjBAfH4/z588jKCiozHY/fvyIQ4cOYdKkSVK9jsePH8Pc3BxHjhyBra0t7t69i+nTp0NNTQ1z584FUPIe37VrF7Zt24a2bduCzWbj0aNHyMrKEqmjU6dOaNSoEY4dOwYHBwe8evUK3t7euHDhAu7fvy9yzqnIpEmT0KZNG2zcuLHS6xDFp3LBrpSVhSXq29oDAJJSkqGro4v6tvW/O0lxeYzqGAGAcJuS6tu3Lz58+ID169djw4YNEq9/9OhRkZ/37t2Lv/76C9euXcP48ePx6tUrxMTE4Nq1a6hfv35JrfXro0uXLsJ1EhISsHDhQnh5eWHdunXCxxcuXAhNTU14enpixIgR6NChg1SvUVasTUzgYFGvRmsolZmZiYsXL2Lt2rViA4SRkRH4fD5+/PFH6OvrIzw8HDweD3PmzMGoUaO+e4mVz+fDxsYGp06dgomJifBkb2lpiZEjRwqXu3btGrS1tXHz5k3ExsZi0qRJMDExwdq1a8Vud+7cuYiOjsbx48dhZWWFM2fOYMCAAYiKikLDhg2r9Dv5nry8PPxz7gz4xVyJ1y0uLkZ+QSGYTCZ0dbTB+E4Tu5qGJgYN/onCXQ2xqGeJ+rb1a7oModzcXJw4cQKPHj1CamoqDhw4gN9//11kmdIvVRYWFti0aRO6dOmCBw8ewM3NDSdPnkSLFi1gbW1dZtvz5s2Dj48PPDw8oKWlJXFtpV8CSzk6OuLevXv4+++/hcEuLCwMs2fPxogRI4TLtWjRQmS9OXPmQFNTE5cvX4aOjg4AwM7ODq1atYKTkxOWLVuG4ODgStXk6uoqPD9MmSL95UmiWFQ22CkaNTU1rFu3Dh4eHvD09Kxyn4b8/HxwuVzhtywzMzMwmUycPn0aXl5eIpcLSp0+fRpcLheLFi0q89yMGTPw+++/49ixYzUe7BTJhw8fIBAIRC5lf+vatWuIiorCp0+fYGtrCwA4dOgQXF1d8fDhQ7Rr167cdTU0NODr6yv82cHBAffu3cPJkydFgp2mpib27dsHXV1duLq6YtWqVfD29sbq1avBZIre3B4fH4/9+/cjPj5e2FqxaNEiXLx4Efv37xcJ9fLA4XDAL+aiQzNrGOprV3q9bHYBHjyPgYWJLjo0d4SaesU37bNzC/EgKgkcDoeCHQEAnDx5Es7OzmjcuDHGjh0LLy8vLF26tNwvCKXBqLSrREREBNq2bSt2WS8vLxw5cgRBQUFiz6HS+PLli0hLmYWFBa5fv47Zs2eLbZ3MzMzEpUuXsHbtWmHtX687ZswYnDhxAjt27Pjul6JS7du3R0RERLUGO14xD1yu5F/8AIDH4wFAheuXLlNbUbCrRkOHDkXLli1l0qdhyZIlsLKyQt++fQEA1tbWCAwMxOLFi+Hr64u2bduiV69eGDNmDBwdS27nfvfuHerUqQNLy7KXTjQ1NeHo6Ih3795VqS5VU5lpZ16/fg1bW1thqAMAFxcXGBkZ4fXr1xUGOwDYvn079u3bh/j4eBQUFKCoqKhMv8YWLVpAV1dX+HOnTp2Qm5uLhIQEYQttqaioKBQXF6NRo0Yij3M4HJH+N/JmqK8N4zqVC1wZ2Xl4Gh0HM2MD9GjfGBrqZb+YEPI9ISEhGDt2LABgwIAB+PLlC8LDw8V2QcjOzsbq1auhr68v7KscFxdXbrDT1dWFj48Pfv/9d0ybNg116tSpUq13797FiRMnRPoBbt68GcOHD4eFhQVcXV3RuXNn/Pjjj3B3dwcAvH//HgKBAE2aNBG7zSZNmiArKwssFgvm5uaVqsPKygpPnz6t0muRVOiJUJz952yVtjFh6oRyn8vIyACXW3vDHQW7aubv74/evXtX6Rufn58fjh8/jps3b0Jb+38tInPmzMH48eNx8+ZN3L9/H6dOncK6desQFhaGfv36VWrb1JFfVMOGDcFgML57g4S0jh8/jkWLFiEgIACdOnWCgYEBNm7ciAcPHki9zdzcXKipqeHx48dlWm719fWrWrLMZWTn4eaDN6hjoEOhjkjt7du3iIyMxJkzZwAA6urqGDVqFEJCQkSCXefOncFkMpGXlwdHR0ecOHEC9eqVdP0oKCgQOad+a8qUKQgICIC/v3+VWr5fvnyJH3/8ET4+Pujfv7/wcRcXF7x8+RKPHz/GnTt3cOvWLQwePBgTJ07E3r17hct97wunJOdxHR0d5OfnS/4iqqBJ4yYYMmiIVOtG3InAsxfPMGvaLKiri48wz188x56QvWKfqw0o2FWz7t27w83NDUuXLhW5C7WyNm3aBD8/P1y9ehXNmzcv87yBgQEGDx6MwYMHY82aNXBzc8OaNWvQr18/NGzYEF++fBHbobioqAgxMTFwc5Ns3jxVZ2xsDDc3N2zfvh2enp5lLvllZ2ejSZMmSEhIQEJCgrDVLjo6GtnZ2XBxcalw+3fu3EHnzp0xe/Zs4WMxMTFllnv+/DkKCgqEl1/u378PfX19kVbCUq1atUJxcTHS0tLQrVs3iV9zdaJQR2QlJCQEPB5P5NwmEAigpaWFbdu2CR87ceIEXFxcYGJiUmYEAlNTU5EbFb6lrq6OtWvXYuLEicJ+cZKKjo5Gnz59MH36dCxfvrzM80wmE+3atUO7du2El3/HjRuHZcuWoUGDBmAwGHj9+jWGDh1aZt3Xr1/DzMxM7MgK5cnMzKz24bratWmH7t26S73+sxfP0K1rt3L7zAsgAJOpaMMGVx+aeaIG+Pn54Z9//sG9e/ckWm/Dhg1YvXo1Ll68WO7lgq8xGAw4OzsjLy8PADB8+HCoq6sjICCgzLI7d+5Efn4+xo8fL1FNtcH27dtRXFyM9u3b46+//sL79+/x+vVrBAYGolOnTujbty+aNWuGMWPG4MmTJ4iMjMT48ePRo0eP7x6nhg0b4tGjR7h06RLevXuHP/74Aw8fPiyzXFFREaZMmYLo6Gj8999/8PHxwdy5c8v0rwOARo0aYcyYMRg/fjz+/vtvfPr0CZGRkVi/fr3IZZ+aJotQx/n/vlGkduPxeDh06BACAgLw7Nkz4b/nz5/DysoKx44dEy5ra2sLJycnseGnVatWiI6OrnBfI0aMgKurq0jf2Mp69eoVevXqhQkTJpR749O3Sr8c5uXlwcTEBP369cOOHTtQUCA61ExqaiqOHj0qcYPBy5cvRYZ7IcpPZVvsklNThP//OS0V+QX5iEuIk3q4k+wv2QCAuITYcvdTWaUhIDAwsMxzUVFRIoNiMhgMtGjRAv7+/lixYgVCQ0Nhb2+P1NRUACWX1vT19fHs2TP4+Phg3LhxcHFxgaamJsLDw7Fv3z4sWbIEQMmdUxs2bMCiRYugra2NcePGQUNDA+fOncPvv/+ONWvWoGnTpiL1vH37tkyNrq6uUt9dXBlJEs7dJ+/9ODo64smTJ1i7di0WLlyIlJQUmJmZoU2bNggODgaDwcC5c+cwb948dO/eXWS4k++ZMWMGnj59ilGjRoHBYGD06NGYPXs2Lly4ILJcnz590LBhQ3Tv3h0cDgejR4/GypUry93u/v37sWbNGixcuBBJSUkwNTVFx44dMWjQoEq9ZnmTRaj7EJsGTpF0HbCJbKR+lvz8J499nD9/HllZWZgyZUqZvm/Dhg1DSEgIBgwY8N3tuLm5YerUqSguLhZ7A1opPz+/cq9uJCUl4dmzZyKP1a9fH0lJSejduzfc3NywYMEC4TlcTU1N2GI2fPhwdOnSBZ07d4aFhQU+ffqEpUuXolGjRsIbuLZt24bOnTsLr8Z8PdxJo0aNsGLFCpF9s1isMvVYWlqiXr16yM/Px+PHj+V+QxWpXioX7AwNDaGjq4MDx/cJHysoKEBeQR42bPOv8gDF67aW/Zalo6sDQ0NDiba3atUqnDhxoszj3buLNk+rqamBx+MhODgYRUVFGD58uMjzPj4+WLlyJWxsbGBvbw9fX1/ExsaCwWAIf54/f75w+fnz58PR0REBAQH4888/ha15x44dwy+//FKmHnGPJSQkyGWkckNDw5IBg2+UP0uDrGkbGFTq2FlaWmLbtm0il3S+Zmdnh3Pnzn13O/b29iL9Y7S0tLB//37s379fZLn169cL///AgQPC/y+vleDbYVVK77aVplVB3mQR6l69T8bbT6nQ0pTfFwxSPkNDQ+jo6eDwqUPVsj8dvYrPsSEhIejbt6/YGxqGDRuGDRs2VGqWDHd3d6irq+Pq1asVdkvp3bs3evfujcuXL5d5btOmTWXGAz18+DA+fPgAFouFI0eO4MiRI8Ln6tevj9jYWAAlwfLYsWNYv349vnz5AgsLC/Tu3RsrV64U9idr2LAhHj58iJUrV2LkyJFIS0uDQCDAzz//jMOHD4vcZAUAoaGhCA0NFXls9erVWL58Oc6dOwc7OzuF77JBJMMQVOa2vxrEZrNRp04dfPnypcwbm8vlgsViwczMTKQFSVGnpVJEmZmZ6NOnDwwNDXHhwoUyJ4XqRsdO+WVmZuLiv+fQr5NTmbtiZRXqot4lwtHGDJ9ScjBg4I80uGoNUNUpxbZv346wsDBcunSpWvYnCz4+Pti8eTOuXLmCjh07Vnq9jh07wtPTEx4eHlLvu7zPYXFiYmIwfNhwzJ05F6NGjpJqf7cibiEoOAihB0PL3V94RDjmes5D0IZtcG5Y/lBV5YmN/4T0jAw42jt+dy7ZuIQ4bNzmj+07t8PJyUnifVVWRVnoWyrXYgeUjOlGH9aVY2xsjKtXr2L79u24d+/ed+c9lTc6dqpLlqGuWSMbWJrXwaeU6pt+johS1ffqjBkzkJ2djZycHKWZK9bX1xf29va4f/8+2rdvL7bv7bfS09Px888/Y/To0dVQYfXLy8/Fvci7Ege7y9cvYffB3cgvyIO1pQ18lqyEjZVyzaVLN08QmJiYYMWKFTUe6ojqknWoc21o9f0VCJGCuro6li1bpjShrtSkSZPg5eVVqVAHlNwBvHjx4koPZKxsBAIB/rvyX6XGIv16ndDToSgoyEc9MwvExn/C5evK03JbioIdIUSuKNQRQkj1oWBHCJEbCnWEkJrAYDDwQ78fJGqRZDAY8BjuAR0dXXxmpcLezgH9eyvf2K4q0cdOwe//IKRWymYX4Gl0HIU6QlSYon7+6unqo1P7zhKv17+3Gxo1aFTpmycUkVIHu9K+BMXFxTVcCSHka8XFxXjwPKZKc79SqCNE8RX9/yDhFY37VxPU1KS/IGlv5wB7OwcZVlO9lD7YaWpqgs1mQ01NTWU7gRKiTHg8Hri8YpjV1UfnNo0Bhhq4En73evsxFa8/fkbTRnZo5Gghdv1iPgNq6uol++PSQMWEVCeBQICioiKw2Wzo6upW+qYNIn9KHewYDAaMjIzAYrGQnp5e0+UQQlAy3lJxMR8O1qbIZks+uXhcUjo+JqTD0dYUxkZ6YGWKH9IkJ68QRUVFyMzMBI/Hq2rZhBAp6Orqih0YmtQcpQ52QMmt6RYWFnRiJ0RB5OXl4eqlf9DFoTeMDUwkWvef689x5vITDO3fGq2sWgCC8sepy8nKwL//3ETHzt1Vcjw1QhSdmpoatdQpIKUPdkBJy5085y4lhFQek8lEXl4uGHwONBiV/8J16sJDhP7zAB6DO+DnPq4AKl6XwecgN4cNJpNJ739ClMjDxw9haWkp1boRdyJK/ns7QjjN2rdevHgBPl8xb+qoDioR7Aghyu3rUDfCvV1Nl0MIkaPXb18jLiGuStsI3hNc7nMZGRm1+qZKCnaEkBpFoY6Q2sVjlAdGDh8p1boRtyMQvCcYB/ceLLel/tbtW1jovbAqJSo1CnaEkBpT1VAn4PPlUBUhRJ7U1dSl7j5RevlVQ0Oj3G2Ud4m2tqBej4SQGlHVUMfhcJGe+UUOlRFCiPKiYEcIqXZVDXUFhUUIOnyN7oYnhJBvULAjhFQrWYS6VdvCkMzKhomxkewLJIQQJVa7L0QTQqqVrEJdfEomPMf3w/aTj+RQJSFEVSUmJ+Ly9UsASuaFtbGykWh9gUCAew/vIir6JUyMTdDCpbk8yqwSCnaEkGohy1DnM+9HqDFpCkFCSOVlZmXC138lYuM/AQDuPbwH/5UbYFzXuNLbuPfwLjYFbURObg6YTDV0bt9ZXuVKjS7FEkLkTtahrpF9PTlUSQhRZR9jPyIpJRE2VrawsbJFUkoiPsZ+lGgbUdEvkZObA4f6jtDX08Ozl8+gaEMhU4sdIUSuKNQRIh0WiwU2m10t+zI0NFT5qflMTUygq6OHNNZnAICujh5MTSSb9tDE2ARMphoyMtOFAU/Rrh1QsCOEyA2FOkKkw2KxMGXadBRxueKf//wZ2to6MKhjKPb5nC9sFBYWwKye+PcMt4iLdFYaTM3MoaGpAR1tbezeGazS4c7ezgHTJ0xH6OlQAIDHcA/Y2zlItI1B/QchMSkBDx4/QNMm9hg+ZDhC/z4qj3KlRsGOECIXF8KjcO3eawp1hEiBzWYjLy8f039dDCsb2zLPb1j1B5q1bA33IUPFrn8h7Ayinj3B4hWrxT6flBCPwI1rMc3TGwwGA/uDt4DNZqt0sANKbpjo16s/gJJ55iWlra0Nr1nzwefzwWQyqzw1mjxQsCOEyFxOTh7Crj/DtJHdKdQRUgVWNrao7+BU5nEDQ0OYmpmLfQ4ATM3MYWBoWO7zAKCrqwdrWzuZ1aospAl032IyFfcWBcWtjBCitNi5eRjSuyWFOkIIqWYU7AghMmeorwf3Hs0kXo9CHSGEVA0FO0KIzBkY6Em8DoU6QgipOupjRwipcRTqCKk9DoUeQmx8rFTrPnpSMtuM/yZ/aGhoiF3mU+wnFPOKpS1P6VGLHSGkRlGoI4QQ2aEWO0JIjaFQR0jtM95jPEaNHCXVurcibiEoOAhLFi0pt8UuPCIc9+/fr0qJSo1a7AghNUIWoa6oSPzgrYQQUltRsCOEVDtZhLrYpAxkZGbLvjhCCFFiFOwIIdVKFqHuXexnBB66AnV16k1CCCFfo7MiIaTayCrU+Qadg5WZEZiaAjlUSQip7UqnDFNGylk1IUTpyDLU2VkaY964PmAo6YmXECJfuXm5SEpJkni92PhPWLBsPsZM98CWHZvB4XDkUJ180VmRECJ3sg51K+YOgZaW+DviCCGkuLgYoaePSrxe4K5AvHwdhaIiDi5eu4jzl/6RQ3XyRcGOECJX8gh1OtqacqiUEKIqGAwGMjLSwefzK70On89HyucUGOgbwMTYFHx+MdIzM+RYpXxQsCOEyA2FOkJITRAIBGjWpJlE/eSYTCbat26P3Lw8fIr7CAN9AzRzaSrHKuWDbp5QcSwWC2w2W+77MTQ0hJmZmdz3Q5QHh8OlUEcIqRHaWjoYMVTyQZBnT5kDOxs7pGdmoJlLU3Rq11kO1ckXBTsVxmKxMHPGTBQWFsp9X9ra2ti5ayeFOwIAEPD5CDp8Dey8Qgp1hJBqp6WlCU1Nyc8ZWlpaGDZkuBwqqj4U7FQYm81GYWEh5s6cC2tra7ntJykpCdt2bgObzaZgRwAA6ZlfwC8CNi4ZRaGOEEKqEQW7WsDa2hqODo5y3QeHw0FcXJxc9wHQJV9lwePx4DnenUIdIYRUMwp2pMoyszIR8yEGa3zXQFPr+x/CBQUFyM7OhoWFJRgMyfalo6uD3Xt2U7hTcCbGRrC3NpF4PQp1hBBSNRTsSJXl5eVBXV0dE0ZNhIO9w3eXf/L8CU6eOYHFc5dAQ6Pyf4LJqSk4cHwfXfJVApqako8xR6GOkNqBV8wDl8uVbl0eDwAqXL90mdqKgh2RGYt6lqhva//d5ZJSkqGro4v6tvWhoUGDzBIKdYTUJqEnQnH2n7NV2saEqRPKfS4jIwNcbu0NdxTsCCE1ikIdIbVLk8ZNMGTQEKnWjbgTgWcvnmHWtFlQVxcfYZ6/eI49IXurUqJSo2BHCKkxFOoIqX3atWmH7t26S73+sxfP0K1rt3Kv+AggAJMpYQduFUIzTxBCaoQsQl1OTp4cKiOEEOVV5WA3a9Ys2Nvbl3k8ISEBw4cPR5cuXdChQwcEBARAIBBUdXeEEBUgi1B3ITwK7FwKdoQQ8rUqXYo9cuQIdu7cifr164s8npiYiG7dumHGjBlYunQp8vPz0alTJyQnJyMgIKBKBRNClJssQt2pCw8Rdv0ZDPX15FAhkaXqmtYQoHEuCQGqEOxevnyJkJAQdOzYESkpKSLPLViwAAKBAIsXLwYA6OrqYtmyZRg1ahR+/PFHdO8u/bV1QojyklWoC/3nAYb0bonrT5LlUCWRFRaLhZkzp4NTWFDuMgK+AOkZmeDxuDAxMZFqqJxSWto62LmTxrkk5eNyuYh+Gw0AcGnsItXIDJlZmfgY+xGmJiZgMBSvR5tUwS4nJwezZs1CaGgoxo0bJ/JcTEwMTp06hcmTJ0NNTU34eN++fcFgMBAQEEDBjpBaSJahzmNwB7R2rU/BTsGx2WxwCgvw6+yJsLG2KvM8h8NB0I594BcXwXPOFNjXt5N6X4lJyfhzxwEa55KUi8vlImDbRtx5cAcA0KVDFyyat7jcu2vFSUxOhK//SiSlJEJXRw9DBw6VV7lSkyrYTZ8+Hb6+vrC1tS3z3Pnz5wEATZs2FXnc2NgYdnZ2uHLlCng8nkS/SEKIcpN1qBvh3g4x8WlyqJTIg421FZwcRbvsFBQUYtW6LWDn5GCj3wo0aiDfaQ8JiX4bjTsP7kBf3wAAcOfBHbj3e4UWTVtUehuXr19CbPwn2FjZIo31GWEXw2BqZiqvkqUicRvi1q1b0apVK/Tu3Vvs88+fPwcA2NjYlHmubt26KCgoQExMTLnb53A4YLPZIv8IIcpLHqGOKLfSUBefkAif5Qsp1BEiQxIFu7t37yIyMlLYd04cFosFADAwMCjzXOljmZmZ5a6/fv161KlTR/hPXKsgIUQ5UKgj36JQR2qKS2MXdOnQBbm5OcjNzUGXDl3g6uwq0Tb693aDvZ0DPrNSoaOjiyEDhkDRRsyr9PVQFosFHx8fnDlzpsLlOBxOyYbFXGotnb9NS0ur3PWXLl2KBQsWCH9ms9kU7ghRQrFJGdh3OoJCHRGiUEdqkoaGBhbNWwz3fq8AAK7OrhJ3C7OxsoH/yg0iN0/ce3xXHuVKrdKvyNfXFy9evEDbtm1FHo+PjweXy4WzszPat28PExMTAEBWVlaZbeTk5AAATE3Lvx6tpaVVYfAjhCi+oiIuAg9dgYuTFYU6AoBCHVEM6urqEvWpE8e4rjGM6xoDAOIS4mRRlkxVOtjl5uYiLS0NaWniOyy/ffsWFhYW6N+/P44fP4709PQyy3z+/Bl169aFtbW19BUTQhReRmY2WjY0pVBHAJRcyaFQp9iKOBzExck3pMTFxaG4uFiu+yASBLsDBw7gwIEDZR7v2bMnYmNjERsbCwB48eIFli1bhocPH2LWrFnC5TIyMsBisfDLL7+IDINCCFE96urqmDeuD4U6AgFfgKAd+8DOyaFQp6CyMzPx7sNH/LF6PbQ0/3fFjC8QIDszHTweD0bGJtDUkPz9XMQtQnZmBtTV1aGlrYP0jAwUFXNlWT75hszHHGnevDn69u2Ly5cvQyAQgMEo6VZ46dIlMBgMLFy4UNa7JIQoGFPjOtDSknzgTwp1qic9IxP84iIa0kSB5eXlgqmuiX5jPGHj0EDkuSIOB+cOBiEzNRnu4+egnq29xNv/nBCLs/sDwWcwwOcLwC/my6hyIo5cBpPbuXMn2rZti71792LatGlgsVjw9fXFb7/9VqaPHiFE9TCYko/GTqFONfF4XHjOmUKhTgmYWFjD0s6pzOMzlm/G0cBVuHRyH8Z6+cDaoZFE27W0c4KZlS2Cls8Bn8/Hk6dP4FDfXqoaI+5ElPz3dkS5Nz68ePECfH7tnZteLsHOyckJt2/fhpeXFw4dOgQejwdvb29MnTpVHrsjhCg5CnWqy8TEpEozSpCap6WtgzGeK3A0cBWObPWVKtxZOzRCv+ETcGTTUrx99wZBwUFVqil4T3C5z2VkZNTqvnxVDnY3b94U+7irqyuuXLlS1c0TQlQchTrVVpW5X4nikEW4M7W0BpPJxMjhozDOY6xUdUTcjkDwnmAc3Huw3Hleb92+hYXetbfbl+LNXksIqTWqGuoEfOqrQ0h1KQ13ZtZ2OLLVF0mf3km+EQYDampq0NDQkOpf6eXXyixTW1GwI4TUiKqGOg6Hi/TML3KojBBSHpmEOyJXFOwIIdWuqqGuoLAIQYevCWezIQQAcnJya7qEWoHCnWKjYEcIqVayCHWrtoUhmZUNE2Mj2RdIlNKFS9fAZufUdBm1BoU7xUXBjhBSbWQV6uJTMuE5vh91zCcAgFN//YOw/67A0NCgpktRWtwijsTrKHK443A44EjxmgoLC3E67DR2HdiFu5F3IBAo37ApFOwIIdVClqHOZ96PsLc2kUOVRNmc+usfhJ48iyE/9IOBgX5Nl6O0ioo4eBJxSeL1FDXcFXIKcfrMSYnXC963A3sO7sbpcyexKWgj7j28K4fq5IuCHSFE7mQd6hrZ15NDlUTZlIY6j5E/wd2tT02Xo9Q0NbXw8MYF3Pr3lMTrKmK4YzAYiHodBb4Ed87z+XxEPomEvp4eHOo7Iic3B1HRL+VYpXxQsCOEyBWFOiIPX4e6EcMG13Q5Sk9DUwvternjRlioSoQ7gUAAExNTMCWYBYfJZMKyniVycnOQkZkOJlMNpsbKd2WAgh0hRG4o1BF5oFAnH627uaHXEA+VCHdqamrwGD5G4vU8Z3iiaZNm0NTUgntfdwxyU76/r9o9ih8hRG4uhEfh2r3XFOqITFGok6/uA0cAAG6EhYr8XFmymKFCFvT19GFtaS3xevZ2Dti8dgv4fL5ErX2KRDmrJoQotJycPIRdf0ahjsgUhbrq0X3gCJVpuZOWsoY6gIIdIUQO2Ll5GNK7JYU6IjMU6qoXhTvlRcGOECJzhvp6cO/RTOL1KNQRcSjU1QxZh7v0lCQ5VEm+RcGOECJzBgZ6Eq9DoY6IQ6GuZsky3F05fRBQwgF/lQ3dPEEIqXEU6og4FOoUg6xuqNjy21R8jn2DYydCkZqaIlUtj548AgD4b/KHhob4mWc+xX5CMa9Yqu2rAgp2hJAaRaGOiEOhTrHIItz1/Xk83j6MkHltRBQFO0JIjaFQR8ShUKeYqhruNDQ1wWQyMXqUByaMHS9VDbcibiEoOAhLFi0pt8UuPCIc9+/fl2r7qoCCHSGkRsgi1BUVceVQGalJFOoUW1XDHRiyroh8i4IdIaTaySLUxSZlICMzW/bFkRpDoU45VDncEbmiYEcIqVayCHXvYj8j8NAVqKvTKUxVUKhTLhTuFBedFQkh1UZWoc436ByszIzA1KShE6TFYrHAZrPluo+4uDjweLzvLkehruYJpBiGRFnDXelrZTCkvy6syFOOUbAjhFQLWYY6O0tjjPuxE5bvuC6HSlUfi8XCrJkzUcgplOt+8vLy8Dk1BVxuUbnLUKhTDJyCfHCl+HtQtnB3+folhJ4uqdVjuAf693aTaP3CwkIE79uByCeRsKxnieFDhsujzCqhYEcIkTtZh7oVc4cgOS1b9oXWEmw2G4WcQsz3nAVbG8knSq+sB5GPsM5vA3jF4lvtKNQpDj6/GP8d3QX7Rq7Q0taRaF1lCXef4j5h98HdKCjIBwDsPrgbjRo0gr2dQ6W3cf7yeVy8dhH6enp4+ToKefl50NBUrCilWNUQQlSOPEKdjramHCqtfWxtrOHkWPkPNUnFxyeU+xyFOsWipaOHTFYKjgauwhjPFSoZ7jIyM5BfkId6ZhYAgM+sVKRnZEgU7DIyM8DnF8PE2BQAkJaeBisrK7nUKy3FvEBMCFEJFOqIOBTqFI+amhoGjp0FVlI8jgauAqewQOJtVHX6MXlztHeEtaUNEpMTkJicAGtLGzjaO0q0jWYuTWGgb4BPcR+Rm5eHlk1bKtwILtRiRwiRCw6HS6GOlEGhTnGZW9fHWC8fHNnqq5Itd8Z1jeGzZCUuX78EAOjf2w3GdY0l2kandp2xaJ43oqJfwtTYBM1dW+DP3VvkUa7UKNgRQmROwOcj6PA1sPMKKdQRIQp1is/aoZFKhzsbKxtMHjtF6vUZDAY6t++Czu27AADiEuJkVZrM0KVYQojMpWd+QTIrm0IdEaJQpzxKw50qX5ZVZRTsCCEyx+Px4Dm+H4U6AgC4dDWcQp2SoXCnvCjYEUJkzsTYCPbWJhKvR6FO9XA4HFy4eJ1CnRKSdbh7cT9cDlWSb1GwI4TInKamhsTrUKhTTRxOEdwH9KZQp6RkGe6e3r0GAZ+P4uJicLlcqf6VzmRSmWVqK7p5ghBS4yjUqS4tLU249e1R02WQKpDVDRVx71/h+qkQnDx9Ahcu/VelmiZMnVDucxkZGeBya2+4o2BHCKlRFOpUm5aWVk2XQGRAFuGuecceuHF6Hxo3csawn36Wqo6IOxF49uIZZk2bBXV18RHm+Yvn2BOyV6rtqwIKdoTUEtUx6Tvw/xO/c7mVWpZCHSHKQxbhjsFkonWr1ujerbvUdTx78QzdunaDhob4Lh8CCMBkKtqwwdWHgh0htQCLxcLMadPAKcjHF3YOCgsLUc/cTOyyRVwuWOnpMDM1hWY5J87PaSxoa2ujjqFBmefy8vORmhxX4cTvgGxCXU5OnsTrEEKkJ4twR+SLgh0htQCbzQanIB+eHqPxKOolnkZHw/dXT7HLxienwG/XLiwYNw52VpZil/H5MxCtXFzwU7++ZZ6LfPEC67ZvBq+4uNx6ZBHqLoRHgZ1LwY78T1FR5VqKSdVQuFNsFOwIqUVsLCwQn5wCQ319ONrZlbucno4O7Kwsy13GUF8f5iYmYp+PT06psAZZhLpTFx4i7PozGOrrSbwuUU2xcfHIyMio6TJqDQp3iouGOyGEVBtZhbrQfx5gSO+WMDCgYEeAdx8+InB7CNTVJR9mh5QorqCFvTyyGApFXoqL+VKvGxv/CY+ePkJmVqYMK6o+FOwIIdVClqHOY3AHuPdoJocqibJ59+EjfNcEwMrSAqYmkk3oTv6HU5CHtCTJ5z1V1HCXl5+Le5F3JV7v8vVLWPTHIqxYvxxLVi5GYnKiHKqTLwp2hBC5k3WoG+HeTg5VEmVTGursbG0wb/ZkMGrxnZBVxWSq4d8jwUj69E7idRUx3AkEAvx35T8IBAKJ1gk9HYqCgnzUM7NAbPwnXL5+SY5VygcFO0KIXFGoI/Lwdahb8ft8Gi+virR0dGFsZokjW31VJtzVVhTsCCFyQ6GOyMO3oU5HR7umS1J6DAYDP4yZATNrO5UIdwwGAz/0+wEMRuVbcRkMBjyGe0BHRxefWamwt3NA/95ucqxSPijYEULkIi4pg0IdkTkKdfKjoaWNMZ4rVCLc6enqo1P7zhKv17+3Gzat3oRVS9fAf+UG2FjZyKE6+aJgRwiRuWI+H8Gh4RTqiExRqJM/LW0dlQh3amrSxxt7Owe0bdUWxnWV82YcCnaEEJnLLyiCpXkdCnVEZijUVR9VCXe1FQU7QojMqTGZmPFLdwp1RCYo1FU/eYQ7blHF0wwS2aCZJ75SXZOkGxoawsxM/DydhKgCHW0NaGtJPlgshTryLQp1Nac03B0NXIUjW30x1ssH1g6NJNrG1zNUXP37EFD50UeIlCjY/T8Wi4XpM2ehoLBQ7vvS0dbG7p3BFO6IypLkTrRSFOrItyjU1TxZhrug5XPA5/Px5OkTONS3l6qeiDsRJf+9HQF1dfER5sWLF+Dza2+CpGD3/9hsNgoKCzFp1nxY2djKbT/JiQnYH7wFbDabgh0h/49CHfkWhTrFIatw12/4BBzZtBRv371BUHBQlWoK3hNc7nMZGRlSTZGmKijYfcPKxhb1HZxqugxCag0KdeRbFOoUjyzCnamlNZhMJkYOH4VxHmOlqiPidgSC9wTj4N6D0NAQ393j1u1bWOi9UKrtqwK6eYIQUmOqGuoEfOkn+iaKiUKd4pLFDRVgMKCmpgYNDQ2p/pVefq3MMrUVBTtCSI2oaqjjcLhIz/wih8pITaFQp/hkEu6IXFGwI4RUu6qGuoLCIgQdvgYejyeH6khNoFCnPCjcKTYKdoSQaiWLULdqWxiSWdkwMTaSfYGk2lGoUz4U7hQXBTtCSLWRVaiLT8mE5/h+0NSUfKw8olgo1CkGbhFH4nWUMdwlJidi35EQ7DsSgsTkRInXFwgEuBt5B7sO7MLpsNMo4kj+e5O32t3DkBBSbWQZ6nzm/Qg1puRj5RHFQqFOcRQVcfAk4hIcGzeVaD1Z3C1bXTKzMuHrvxKx8Z8AAPce3oP/yg0SzQl77+FdbAraiJzcHDCZaujcvrO8ypUatdgRQuRO1qGukX09OVRJqhOFOsWiqamFhzcu4Na/pyReV1la7j7GfkRSSiJsrGxhY2WLpJREfIz9KNE2oqJfIic3Bw71HaGvp4dnL58p3GQaFOwIIXJFoY58i0Kd4tHQ1EK7Xu64ERaqsuHO1MQEujp6SGN9RhrrM3R19GBqYiLRNkyMTcBkqiEjMx05uTkwNzWHol07oGBHCJEbCnXkWxTqFFfrbm7oNcRDZcOdvZ0Dpk+YDjNTc5iZmmP6hOmwt3OQaBuD+g+Ce193aGpqoWmTZpjwywQ5VSs96mNHCJGLSxHRuP04hkIdEaJQp/i6DxwBALgRFiryc2Upep+7/r3d0K9XfwDSzWmtra0Nr1nzwefzwWQyEZcQJ+sSq4xa7AghMscp4uFCeBSFOiJEoU55dB84QqVb7hgMhlSh7mtMpuLGJ8WtjBCitDhcHtx7NKNQRwAAcfFJFOqUjKqHO1VGwY4QInNaGupw6+Yi8XoU6lRPcXExgncfolCnhGQd7tJTkuRQJfkWBTtCiMxpaUrefZdCnWrKyy+ApYUZhTolJctwd+X0QUCgaIODqB66eYIQUuMo1KkuNSYTM6aOo1CnxGR1Q8WW36bic+wbHDsRitTUFKlqefTkEQDAf5M/NDTEzzzzKfYTinnFUm1fFVCwI4TUKAp1qk1XVwfa2lo1XQapIlmEu74/j8fbhxEyr42IomBHCKkxFOpUX1XvPiSKo6rhTkNTE0wmE6NHeWDC2PFS1XAr4haCgoOwZNGSclvswiPCcf/+fam2rwoo2BFCaoQsQl1REVcOlRFCylPVcKdw0zSoIAp2hJBqJ4tQF5uUgYzMbNkXR5SWgE8d86tDlcMdkSsKdoSQaiWLUPcu9jMCD12BujqdwkgJDoeD9IzMmi6j1qBwp7jorEgIqTayCnW+QedgZWYEpia10BCgoKAQQTv2gcejS/PSEkgxDIkqh7vSKcOUkXJWTQhROrIMdXaWxpg3rg8YSnriJbJTUFCIVeu2IDklFSYmJjVdjtLiFOSDyymUeL2qjnMnL7l5uUiSYkDk2PhPWLBsPsZM98CWHZvB4XDkUJ180VmRECJ3sg51K+YOgZaW+DviSO1RGuriExLhOWcKNDXpb0JafH4x/ju6C5zCAonXVcRwV1xcjNDTRyVeL3BXIF6+jkJREQcXr13E+Uv/yKE6+aJgRwiRK3mEOh1tTTlUSpTJ16HOZ/lC2Ne3q+mSlJqWjh4yWSk4GrhKJcIdg8FARkY6+Hx+pdfh8/lI+ZwCA30DmBibgs8vRnpmhhyrlA/qY0cIkRt5hzpOURHi4uJkWbJYhoaGMDMzk/t+SOV8G+oaNXBEzEf5/x2oMjU1NQwcOwvh50JxNHAVxniugJa2jkTbUKQ+dwKBAM2aNJOonxyTyUT71u1x8dpFsHPYMNA3QDOXpnKsUj4o2BFC5KKQw5VrqMvMzkPMu1isXbYMWlrfb8HLLywEh8OBmpoaDPT0JBo4V9vAALv27adwpwDEhToiG+bW9THWywdHtvoqfbjT1tLBiKGjJF5v9pQ5sLOxQ3pmBpq5NEWndp3lUJ18UbAjhMicQCDAruO3kF/Ik9vl19z8QmgwmJjesyucrG1kVXoZSRkZ2HUjHGw2m4JdDaNQJ3/WDo1UItxpaWlCU1PyLhtaWloYNmS4HCqqPhTsCCEyV1DIRUraF2xe5iH3PnVWxsZwsKCpyFQdhbrqoyrhrraimycIITJXzOdjlkcPulGCyASFuupXGu5YSfEqc0NFbUHBjhAic7o6mqhvLfmYYhTqyLco1NUcWYe7F/fD5VAl+RYFO0KIzKlJMXAwhTryLQp1NU+W4e7p3WsQ8PkoLi4Gl8uV6h+PxwOASi1TW1EfO0JIjaNQR75FoU5xyKrPXdz7V7h+KgQnT5/AhUv/VammCVMnlPtcRkYGuNzaG+4o2BFCahSFOvItCnWKRxbhrnnHHrhxeh8aN3LGsJ9+lqqOiDsRePbiGWZNmwV1dfER5vmL59gTsleq7asCCnaEkBpDoY58i0Kd4pJFuGMwmWjdqjW6d+sudR3PXjxDt67doKEhfgo5AQRgMis/TqWqoT52hJAaIYtQVyzBdEFE8VGoU3yy6HNH5IuCHSGk2ski1IVHvpNoHkii2CjUKQ8Kd4qNgh0hpFrJItSduvAQ1+5FSzQPJFFcFOqUD4U7xUVnRUJItZFVqAv95wH6dHIRGVYlJiUF91+/QQabLVVtXB4PT95/wJP3H8Ct5cMlVCcKdYqhuLhY4nWUMdxxuVw8f/kcz18+B5fLlWobmVmZePT0EWLjP8m4OtmgmycIIdVClqHOY3AHmNbVx1/nnwAA/n3wEIHnwpBXWAhbMzP4T5kEO/PKz+vK5fGwOvQ4wl9EAQB6NG+GFWNGQ11NTeIaSeVRqFMcnII8pCXFwbFxU4nWk8UNFdWFy+UiYNtG3HlwBwDQpUMXLJq3uNy7a8VJTE6Er/9KJKUkQldHD0MHDpVXuVKjFjtCiNzJOtSNcG8nfFwAAfZfvoL8Qg4sjY0Rk5KC8w8iJdp21KdYhL+IgoGuLgx0dRH+IgovPirmt3FVQaFOsTCZavj3SDCSPr2TeF1labmLfhuNOw/uQF/fAPr6Brjz4A5evXkl0TYuX7+E2PhPqGdmgYKCfIRdDINATvVKi4IdIUSu5BnqiHKiUKd4tHR0YWxmiSNbfVU63NUGFOwIIXJTHaGOAQYm9e8HXW0tpGRmwsnSEoM6tJdoH80c7NGjeTPk5OcjJz8fPZo3Q3NHB4lrJd9HoU4xMRgM/DBmBsys7VQ23Lk0dkGXDl2Qm5uD3NwcdOnQBa7OrhJto39vN9jbOeAzKxU6OroYMmAIFG3EPOpjRwiRi7ikDISef1QtLXUDO7SDs50NWNlf0NDaCiaGhhLtR0NdHSvGjMaLTh0BAM0dHah/nRxQqFNsGlraGOO5AkcDV+HIVl+M9fKBtUMjibahyH3uNDQ0sGjeYrj3K7n86ursKlH/OgCwsbKB/8oN+Bj7EaYmJmAwmLj3+K48ypUatdgRQmSumM9HcGh4tV5+dbK0RMcmzhKHulLqampo3bABWjdsQKFODijUKQctbR2M8Vyhsi136urqaNG0BVo0bSFxqCtlXNcYbVu1hb2dYrbqU7AjhMhcfkERLM3rUJ86AgAoLORQqFMiqh7uVB0FO0KIzKkxmZjxS3cKdQQCgQC79h6mUKdk5BHuuEVFcqiUfIuCHSFE5nS0NaCtJX6C7opQqFM9+fkFSEllUahTQrIOd1f/PgSFGxtEBdHNE4QQmWMwJL9PjEKdairm8zFr+ngKdUqqNNzJ4oaKoOVzwOfz8eTpEzjUt5eqnog7ESX/vR1Rbh+5Fy9egM+vvQmSgh0hpMZRqFNdero6qG9nXdNlkCqQVbjrN3wCjmxairfv3iAoOKhKNQXvCS73uYyMDKmmSFMVFOwIITWKQp1qU6M7jFWCLMKdqaU1mEwmRg4fhXEeY6WqI+J2BIL3BOPg3oPQ0BDf3ePW7VtY6L1Qqu2rAupjRwipMRTqCFEesuhzBwYDampq0NDQkOpf6eXXyixTW1GwI4TUiKqGuqIiHni82nu5hZCaIJNwR+SKgh0hpNpVNdQVFBbh0Nm7ENAtduQrOTm5NV1CrUDhTrFRsCOEVCtZhLpV28KQlsmmGSKI0IVL18Bm59R0GbUGhTvFRcGOEFJtZBXq4lMyMWFo10oPqyIQCHAr6iUCz4Yh9MZNFHBooFRVcuqvfxD23xUYGhrUdClKi1vEkXgdRQ53HA4HHCleU2FhIU6HncauA7twN/IOBALluypAwY4QUi1kGep85v0I63pGlV434uUrrDp6DEeu30DQuX+w9cw5ifdPFNOpv/5B6MmzGPJDPxgY6Nd0OUqrqIiDJxGXJF5PUcNdIacQp8+clHi94H07sOfgbpw+dxKbgjbi3sO7cqhOvijYEULkTtahrpF9PYnWfxbzEez8fDSwsoK+tg7uREeDz+dLXAdRLKWhzmPkT3B361PT5Sg1TU0tPLxxAbf+PSXxuooY7hgMBqJeR0n0Pufz+Yh8Egl9PT041HdETm4OoqJfyrFK+aBgRwiRq5oOdQBgWscQakwmWNlfwM7Ph7WJCZhMOv0ps69D3Yhhg2u6HKWnoamFdr3ccSMsVCXCnUAggImJqUTvcyaTCct6lsjJzUFGZjqYTDWYGpvIsUr5oDMbIURuFCHUAcDQzp0xpGNHaGlqoKWTIxaPHCbVdohioFAnH627uaHXEA+VCHdqamrwGD5G4vU8Z3iiaZNm0NTUgntfdwxyU76/r9o9ih8hRG4uRUTj9uOYGg91AKCjpYmlv4wAn8+nljolR6FOvroPHAEAuBEWKvJzZclihgpZ0NfTh7Wl5FPZ2ds5YPPaLUp9rlDOqgkhCo1TxMOF8CiFCHVfU9YTNSlBoa56dB84QmVa7qSlzOcK5a2cEKKwOFwe3Hs0U6hQR5QbhbrqReFOeVGwI4TInJaGOty6uUi8HoU6Ig6Fupoh63CXnpIkhyrJtyjYEUJkTktT8u67FOqIOBTqapYsw92V0wcBJRzwV9lIdfPEo0ePsHTpUkRGRoLJZGLQoEH4888/YWxsLLJcQkIC5s+fj5SUFPB4PIwcORILFiyo9GjxhNQGLBYLbDZbrvuIi4sDj8uT6z6qgkIdEYdCnWKQ1Q0VW36bis+xb3DsRChSU1OkquXRk0cAAP9N/tDQ0BC7zKfYTyjmFUu1fVUgcbB7+vQpAgICsGzZMmhoaCAgIABHjhxBSkoKrl69KlwuMTER3bp1w4wZM7B06VLk5+ejU6dOSE5ORkBAgExfBCHKisViwcNjNHJzpZ+8vLCwEACgra1d4TIF7BwUcRVvKi0KdUQcCnWKRRbhru/P4/H2YYTMayOipAp2oaGhwla3Dh06oEmTJrh27RqysrJQt25dAMCCBQsgEAiwePFiAICuri6WLVuGUaNG4ccff0T37t1l+DIIUU5sNhu5ublY47sctjaS35rP43Ix59dFmDRhLDp2KP9GhQeRj7BujZ/CfYulUEfEoVCnmKoa7jQ0NcFkMjF6lAcmjB0vVQ23Im4hKDgISxYtKbfFLjwiHPfv35dq+6pA4mA3efJk0Q2oq6N169bIzs6GoaEhACAmJganTp3C5MmToaamJly2b9++YDAYCAgIoGBHyFdsbazh5Ogg8XpcLhd6erqwsrKscP34+ISqlCcXsgh1yjhBN6kYhTrFVtVwB+qJJXcyGaD49evX2LJlizDEnT9/HgDQtGlTkeWMjY1hZ2eHK1eugMfjQV2dxkcmpDaSRahL+pwNXrFitUCSqqFQpxyqHO6IXFU5WW3evBmDBg3C2LFjhY89f/4cAGBjY1Nm+bp16yIuLg4xMTFo3Lhxmec5HA44HI7wZ3l3KieEVC9ZhLp3sZ9x8MxtMOjrv8qgUKdcKNwpLqmD3dmzZxEcHIzLly9DTU0Nurq6WL58OYCSDuEAYGBgUGa90scyMzPFbnf9+vXw9fWVtixCiAKTVajzDToHc2NDpCaL3nRS1WmASi/t0p371YtCXc2TpluDsoY7WbzPFXnKMamD3Q8//IBGjRph7969CAwMxB9//IHWrVvjhx9+ELa4ibvUyuOVDLmgpaUldrtLly7FggULhD+z2WzY2tpKWyYhREHIMtTZWRqjZ/vGWPTyNAAgJiUFG07+haSMDHRxaYL5P/8EbU1Nibb974OH2H/5CgBgUv9+GFjBzShEdijUKQZOQT64nEKJ11O2cHf5+iWEni6p1WO4B/r3dpNo/cLCQgTv24HIJ5GwrGeJ4UOGy6PMKpE6bmpqasLFxQWbN2/Gzp07AQDHjh0DAJiYmAAAsrKyyqyXk5MDADA1NRW7XS0tLRgaGor8I4QoN1mHuhVzh0Dzq0GQN5z8C89iPoJTxEXY/Qc4c+eeRNv+kJyCwHNh+JyVjc9Z2Qg8F4aYFOnG2SKVR6FOcfD5xfjv6C5wCgskXreqgxhXl09xn7D74G6w0tPASk/D7oO7ERv/SaJtnL98HhevXURREQcvX0fh4PGDcqpWejJpR5w0aRLMzMyEl2CbNWsGAEhPTy+z7OfPn1G3bl1YW0s+tAMhRPnII9TpaP+vNY4v4CMpIwOGurowM6qDYj4frC9fJNp++pcvyCsshIVxXVgY10VeYSFY2ZJtg0iGQp1i0dLRQyYrBUcDV6lsuMvIzEB+QR7MzerB3Kwe8gvykJ6RIfE2+PximBibwkDfAGnpaVC0e/NlEuzU1NTg4OAgvBli0KBBAICHDx+KLJeRkQEWiwU3NzeRYVAIIapJ3qEOAJgMJrq4NEFuYQE+JCfDUFcXLZ0cJdpHQ2sr2JqZIS4tDXFpabA1M0NDayuJayWVQ6FO8aipqWHg2FlgJcWrbLhztHeEtaUNEpMTkJicAGtLGzjaS3auaObSFAb6BvgU9xG5eXlo2bSlwt3CJZPxRvLz8/Hx40eEhIQAAJo3b46+ffvi8uXLEAgEwg6Kly5dAoPBwMKFC2WxW0KIAivkcOUe6krN//kn2NerB9aXL2jp5IhuTV0l2o+JoSH8p0zC+QeRAIBBHdrDhLqByAWFOsVlbl0fY718cGSrL44GrsIYzxXQ0taRaBuK3OfOuK4xfJasxOXrlwAA/Xu7wbiu8XfWEtWpXWcsmueNqOiXMDU2QXPXFvhz9xZ5lCs1iYIdj8fD3LlzUb9+fcyZMweGhoYoLCzE7Nmz4efnJzJu3c6dO9G2bVvs3bsX06ZNA4vFgq+vL3777Te0bdtW5i+EEKI4BAIBdh2/hfxCntxDHQBoa2pidK8eVSkZduZmmD14YJW2QSpGoU7xWTs0UulwZ2Nlg8ljp0i9PoPBQOf2XdC5fRcAQFxCnKxKkxmJgp1AIEBqaipCQ0OxceNG9OzZEzY2Npg3bx7atGkjsqyTkxNu374NLy8vHDp0CDweD97e3pg6dapMXwAhRPEUFHKRkvYFm5d5yD3UEeVAoU55qHq4U3USBTsNDQ2cPXu20su7urriypUrktZECFFyxXw+Znn0oFBHAACXrobj9p2HFOqUiDzCXR0T8aNhENlSzNH1CCFKTVdHE/WtTSRej0Kd6uFwOLhw8TqFOiVUGu5kdUPFi/vhcqiSfIsmayVEAfC4XHC5XInXK12Hx+NVuH7pwODVRU2KEdkp1KkmDqcI7gN6U6hTUrJsuTt7MBACPh/FxcVSne+A/53LFOl8p2go2BFSwwoLCzHn10XQ09OVehvbduzCth27yn0+PT0D3CLpTqTVgUKd6tLS0oRb36rd2EJqlqzCXdz7V7h+KgQnT5/AhUv/VammCVMnlPtcRkYGuNzaG+4o2BGiACZNGAsrK0uJ1+PxeNi2YxdatWyBHt27lrvc02cvsHfX3qqUKDcU6lRbedNHEuUii3DXvGMP3Di9D40bOWPYTz9LVUfEnQg8e/EMs6bNEjttKQA8f/Ece0IU83xXHSjYEVLDtLW10bFDOzg5Oki8LpfLxbYdu9Cje1f06tGt/AUFAoWcsJpCHSHKQxbhjsFkonWr1ujerbvUdTx78QzdunaDhoaG2OcFEIDJVLRhg6uP4p3pCSG1gixCXTGfL4fKCCHlkcUNFUS+KNgRQqqdLEJdeOQ78CnYka8UKXA/UlVC4U6xUbAjhFQrWYS6Uxce4tq9aIW8vExqRmxcPDIknNCdSI/CneKisyIhpNrIKtSF/vMAfTq5SDSsSgabjfuv3yAmJUXifRLF9u7DRwRuD4G6uvg+V+T7iouLJV5HkcNdcbH0rfmx8Z/w6OkjZGZlyrCi6kPBjhBSLWQZ6jwGd0CP9o0qvV58Ggtzt+/Eoj0hmB20A/8+eCjxvolievfhI3zXBMDK0gKmJpJN6E7+h1OQh7Qkyec9VdRwl5efi3uRdyVe7/L1S1j0xyKsWL8cS1YuRmJyohyqky8KdoQQuZN1qBvh3k6idc8/iERMSgosjY2RX8jB/stXIBAIJK6BKJbSUGdna4N5syeDUYvvhKwqJlMN/x4JRtKndxKvq4jhTiAQ4L8r/0n0PhcIBAg9HYqCgnzUM7NAbPwnXL5+SY5VygcFO0KIXNV0qCOq6etQt+L3+TReXhVp6ejC2MwSR7b6qky4q60o2BFC5EZRQt2gDu3hZGmJlMxM6GprYVL/fmAwqHVHWX0b6nR0tGu6JKXHYDDww5gZMLO2U4lwx2Aw8EO/HyR6nzMYDHgM94COji4+s1Jhb+eA/r3d5FilfNAAxYQQuYhLykDo+Uc1HuoAwM7cDNvmzMT7pGSYGdWBk6Xks3wQxUChTn40tLQxxnMFjgauwpGtvhjr5QNrh8r3ZQVkM4ixLOjp6qNT+84Sr9e/txsaNWiE9IwMONo7wriu8vXbpBY7QojMFfP5CA4NV4hQV8rE0BAdmzhTqFNiFOrkT0tbB2M8Vyh9y52amvTxxt7OAW1btVXKUAdQsCOEyEF+QREszesoTKgjyo9CXfVRlXBXW1GwI4TInBqTiRm/dKdQR2SCQl31k0e44xYVyaFS8i0KdoQQmdPR1oC2luSDxVKoI9+iUFdzZB3urv59CKBRhuSObp6oAUUcDuLiJB8IUlJxcXHg8Xhy3w+pmsLCQtx/8BDxCZIPhFl6fMNv3a5wuafPo6p1XlVp7jilUEe+RaGu5pWGO1ncUBG0fA74fD6ePH0Ch/r2UtUTcSei5L+3I6CuLj7CvHjxAnx+7U2QFOyqWXZmJt59+Ig/Vq+HlqZk4y7l5uYgN4cNfQND6OsbfHf5gvw8ZLE+o4hLE2Mruv0Hj0BPT1fq9Z8+e46nz56X+3x6egaKeZJPGVRdKNSRb1GoUxyyCnf9hk/AkU1L8fbdGwQFB1WppuA9weU+l5GRIdUUaaqCgl01y8vLBVNdE/3GeMLGoYHE60feuID718LQsl1vtO/lXuGyb55FImzXeoX+QCeAtrY2tv+5CY6ODhKvy+VyMXrcZMydPQM9u3ctd7mb4RGY7+VdlTLlhkId+RaFOsUji3BnamkNJpOJkcNHYZzHWKnqiLgdgeA9wTi49yA0NMR397h1+xYWei+UavuqgIJdDTGxsIalnZPE6/04YS7qmtbDjbBQ1DWth+4DR5S7bFpyfFVKJNVIXUOj3JNUpdZXV69w/fIuWdQ0CnXkWxTqFJcswh0YDKipqUl9vis9l2lUcM5U1PNddaGbJ5RQ94Ej0GuIB26EheLWv6dquhxCpFLVUFdUxAOPWqNVCoU6xSeLGyqIfFGwU1IU7ogyq2qoKygswqGzdyGgW+xUBoU65UHhTrFRsFNiFO6IMpJFqFu1LQxpmWyoq6nJoUJS3SjUKR8Kd4qrdl+IVgGlfexuhIWK/EyIIpJVqItPycSEoV3hv/1iyeOcIpy5exfpX9ho6eSIbk1dJR5yJT6NhfMPIgEAgzq0h525mcT1EclRqFMM3CKOxOvIpM9dNUtMTsTl65cAlMwLa2NlI9H6AoEA9x7eRVT0S5gYm6CFS3N5lFklFOxUAIU7ogxkGep85v2IpNRM4XNbz5xF2P0HKObzEXb/AVaMGY3uzZpWetsZbDaWhOxHTEoKACDi5StsmzMTJoaGEtdJKo9CneIoKuLgScQlODau/PsGUK5wl5mVCV//lYiN/wQAuPfwHvxXbpBoTth7D+9iU9BG5OTmgMlUQ+f2neVVrtToUqyKoMuyRJHJOtQ1sq8nfI4v4ONO9Gvoa+uggZUV2Pn5eBbzUaLtv09KRgKLhfrm5qhvbo4EFgvvk5IlrpNUHoU6xaKpqYWHNy5I9fmhLJdlP8Z+RFJKImysbGFjZYuklER8jJXsXBEV/RI5uTlwqO8IfT09PHv5TOF6+lKwUyEU7ogikmeoAwAmgwlrExOw8/PByv4CNSYTZnXqSLQPM6M60NPWRmpmFlIzs6CnrQ0zI8m2QSqPQp3i0dDUQrte7lJ/fihDuDM1MYGujh7SWJ+RxvoMXR09mJqYSLQNE2MTMJlqyMhMR05uDsxNzSH5PDvyRcFOxXwd7l7cD6/pckgtJ+9QV2rxyGFo6eQILU0NDOnYEUO7dJJoP06WlvD8cQjq1TVCvbpG8PxxCJwsLSWul3wfhTrF1bqbW5UaBxQ93NnbOWD6hOkwMzWHmak5pk+YDns7yQaGH9R/ENz7ukNTUwtNmzTDhF8myKla6VEfOxVU2sfu7MHAap0flJCvXYqIxu3HMXIPdUBJMNv161zw+XwwmdJ9Xx3YoR1+aN8WgHRz3ZLvo1Cn+KraZ1vR+9z17+2Gfr36A5Dufa6trQ2vWfOF55q4BPnP+y4parFTUd0HjkCrzn1q9Xx5pOZwini4EB5VLaHua9KGulIMBoNCnZxQqFMeVe3Wo+gtd7J4n1f1XCNPilsZqbLmHXtAjcb5IjWAw+XBvUezag11RHHFxSdRqFMyqh7uVBkFOxWnyN8qiOrS0lCHWzcXidejUKd6iouLEbz7EIU6JSTrcJeekiSHKsm36FOfECJzWpqSd9+lUKea8vILYGlhRqFOScky3F05fRAQKNrgIKqHbp4gpIYVFhZie/AeGBvXlXhdLpcLANgauB137t4vd7mPn2LB4/GkrlHeKNSpLjUmEzOmjqNQp8RkdUPFlt+m4nPsGxw7EYrU1BSpann05BEAwH+TPzQ0NMQu8yn2E4p5tbd/OQW7GkA3NBDyPxTqVJuurg60tbVqugxSRbIId31/Ho+3DyNkXhsRRcGuBnAK8pCWFCfx1C1ENWlra2POrGlwcpRsPCWgpMVu+C/j4OU5B716dCt3uRs3byGygha9mkKhTvXRXcaqo6rhTkNTE0wmE6NHeWDC2PFS1XAr4haCgoOwZNGSclvswiPCcf++4p3vqgsFuxrAZKrh3yPBsHVoqFDj+xBSnWQR6gTUX4eQalXluckp58sd3TxRA7R0dGFsZkm3gJNaSxahLulzNnjUrYF8RcCnoF8daPpKxUbBrgYwGAz8MGYGje9DaiVZhLp3sZ9x8MxtMOjrP/l/HA4H6RmZNV1GrUHhTnFRsKshGlraNHgjqXVkFep8g87B3NgQ6uqSDcBNU+yppoKCQgTt2Acej1vTpSgtabo1qHK4U+ZzBQW7GkQjc5PaRJahzs7SGON/6lz5fXOKsP74SQxZuRoz/tyGmBTphlogiqegoBCr1m1BckoqTExMarocpcUpyAeXUyjxeooa7nLzcpEkxYDIsfGfsGDZfIyZ7oEtOzaDw+HIoTr5omBXwyjckdpA1qFuxdwh0JRgEOQzd+8i7P4DcP6vvfuOa+rq/wD+SdhDEBAQUcBdBQcuEAScWFfrQPuzrrraotW6cNXH0dbWUavF9VhqrbPWUa3aWncVrXVUUOooFVARUZayR8b39wdPbo1hJQRIwvf9evFqc+85JycYbj6599xziiSIjovHqn0H1X5+pnsUoe5R4mNMnzoRpqYl3yXJyieXy/DL7i0oLMhXu64uhjuZTIY9B3arXS98Szj+uhuDoqJC/HrmVxw7cbQKele1ONjpAA53zJBVRaizMDdVq35aZhZkcjkc69rCxtISSenpen2phSmHuiWLZsPD3a2mu6TXzCyskJGajN3hHxtEuBOJREhPT1Pr71wulyP5WTLqWNeBg309yOUypGWkV2EvqwYHOx3B4Y4ZIl0IdQDQvmkT2Fha4v6TJ8gpyId/69a8jrIeezXUtWjWpKa7pPeMjIwwYHQoUpMeGUS4IyK0adVGrb9zsViMLh26ICc3FwkP41HHug7atNa/+WZ5Hjsdogh3u8M/xq51yzB6xhKe547prYJCiU6EOgAI8PLE4lEjER0XD0dbWwzx76pRO6zmcairOk6u7hg9Ywl2rVuG3eEfY9T0xTAzt1CrjUrPc6cl5mYWGD7kLbXrTZk4FW4N3ZCWkY42rb3QtXPFx/LqCv7KqmP4zB0zBESELXsv6ESoA4ovywS28cL0wW9gZI8gmJtq3harORzqqp5r4xYYPWOJ3p+5MzMzhakGf+dmZmYY9kYI3nvnPfh18dfLlVM42OkgDndM3+UXSJCckqkToY4ZBg511cdQwl1txcFOR3G4Y/pMJpcj9O0gDnVMKzjUVT8Od/qLg50O43DH9JWlhSncXdWfU4xDHXsVh7qao+1wd+uP81XQS/YqDnY6jsNd7SCVSCDR8AcApFJpmWWkUmm1vh4jDe445VDHXsWhruZpM9xF/X4GJJdDJpNpfLxTHMt06Xina/iuWD3Ad8satoKCAkz9cA6srCw1bmPDpi3YsGlLqfvT0tIhKdLd5ZY41LFXcajTHYpwV9m7ZR/+cxtn92/FvgM/4PiJXyrVp3GTxpW6Lz09HRJJ7Q13HOz0BIc7wzZ+3Gg0aOCidj2pVIoNm7bAu307BAV2K7VcVPQtfLPlm8p0scpwqGOv4lCne7QR7tr6BuHcgW/RssVrGDZ4qEb9iLwUiehb0QidHApj45IjzM1bNxGxVTePd9WBg50e4XBnmMzNzeHr0xlNmzRWu65EIsGGTVsQFNgNPYICSi9IpJMT8nKoY6/iUKe7tBHuRGIxOnh3QGBAoMb9iL4VjYBuATAxKXkJOQJBLNa/aUq0RfeO9KxMPOaOGQpthDoZLwtmUDjU6T5tjLljVYuDnR7icMf0nTZC3fmrsbzeqwHhUKc/ONzpNg52eorDHdNX2gh1+49fw5nLd3Ty8jJTH4c6/cPhTnfxUVGPcbhj+kZboW7P0Svo1bW10rQqccnJ+OPuPaRnZWnUN4lUihv/3MeNf+5DUsunS6hOHOp0g0wmU7uOPoY7iUSCm3/dxM2/bgrTRakr43kGrkddx4NHCVrunXbwzRN6jm+oYPpCm6Hu7UE+qGdnjYPHbgAAfr5yDeE/HUFuQQEaOTpi5cTxcHNyrHC7EqkUn+zZi/O3YgAAQW3bYPGokTA2MlK7j6ziONTpjsL8XKQkPUSTll5q1dPGDRXVRSKRYM2G1bh05RIAwN/HH3OmzS317tqSPH7yGMtWLkVS8mNYWlhhyIAhVdVdjfEZOwPAZ+6YrtN2qBver7OwnUDYdvIU8goK4WJvj7jkZBy7clWttmMSHuD8rRjUsbREHUtLnL8Vg1vxuvlt3FBwqNMtYrERft61WaPPD305c3fn7zu4dOUSrK3rwNq6Di5duYTb926r1cbJsyfw4FECnB3rIz8/D0d+PQKqov5qioOdgeBwx3RVVYY6pp841OkeMwtL2Du6aPz5oS/hrjbgYGdAXg13aclJNd0lVstVR6gTQYTxwX1gaW6G5IwMNHVxwUCfLmo9R5vGHghq2wbZeXnIzstDUNs2aKvBvIKsfBzqdJNIJEL/Ue9V6uSAroe71i1bw9/HHzk52cjJyYa/jz88X/NUq43gnn3h4dYYz1KfwsLCEm+8/gZ0bcY8HmNnYF4ec3fqwHYQ6dpJYlZbPExKx55j16vlTN0An854za0hUl9korlrAzjY2Kj1PCbGxlg8aiRudfUFALRt0pjH11UBDnW6zcTMvNJjtnV5zJ2JiQnmTJuLfn2KL796vuap1vg6AGjYoCFWLl2F+AfxqOfgAJFIjMt//l4V3dUYn7EzQIpwV9fRCTIZ393Hqp9MLsfmPeer9fJrUxcX+LZ6Te1Qp2BsZIQOzZuhQ/NmHOqqAIc6/aCNYT26fObO2NgY7bzaoZ1XO7VDnYK9nT06eXeCh5tuntXnYGegzMwt0HvoWIhEunaSmNUGeflFcHGy5TF1DABQUFDIoU6PGHq4M3Qc7AyYiakpjIz4ajurfkZiMd77v0AOdQxEhC3f7ORQp2eqItxJioqqoKfsVRzsGGNaZ2FuAnOzkhfoLguHOsOTl5eP5KepHOr0kLbD3ekfd0Dn5gYxQHw6h7EaVlBQgD+uXMOjxMdq15X+b4WE8xcullku6mZMta6rqskQAA51hkkmlyP03bEc6vSUNibBV4S79YumQi6X40bUDTR299CoP5GXIov/ezGy1DFyt27dglxeexMkB7sawHeqsldt274LVlaWGtePir6JqOibpe5PS0uHTKr+kkHVhUOd4bKytIC7m2tNd4NVgrbCXZ+Qcdj1xQL8HXsP6zevr1SfNkdsLnVfenq6RkukGQoOdjWgMD8PksKCmu4G0xHm5ubY+NUXaKLBvGkSiQQjx0zAB1PeQ/fAbqWW++18JGbOCKtMN6sMhzrDZsR3GBsEbYS7ei6uEIvFGBHyFsa8PVqjfkRejMTmiM3Y/s12mJiUPNzjwsULmB02W6P2DQGPsasBcrkMv+zewncJMYGxiQlMNPwBim/hL6uMprf1VzUOdYzpD62scCQSwcjISOPjneJYpo/Hu+rCwa4GmFlYISM1mW8BZ7VaZUNdUZEUUh2+vMyYIeLlK3UfB7saYGRkhAGjQ3l+H1ZrVTbU5RcUYcfh30F8ix17SXZ2Tk13oVbgcKfbONjVECdXd568kdVK2gh1H284gpSMLF4hggmOnziDrKzsmu5GrcHhTndxsKtBPDM3q220FeoeJWdg3JBuFZ5WhYhwIeYvhB8+gj3nfkN+IU+Uakj2HzyKI7+cgo1NnZruit6SFBWqXUeXw11hYSEKNXhNBQUFOHDkALZ8twW/X72kl7NYcLCrYRzuWG2hzVC3ZNqbcHWuW+G6kX/dxse7v8eus+ew/qejWHfoJ7Wfn+mm/QePYs++w3ijfx/UqWNd093RW0VFhbgReULteroa7goKC3Dg0D61623+dhMitn+NAz/twxfrV+Pytd+roHdVi4OdDuBwxwydtkNdCw9ntepHx8UjKy8PzRo0gLW5BS7duVOtEzazqqEIdW+PGIx+fXvVdHf0mqmpGa6dO44LP+9Xu64uhjuRSISYu+pNzC6Xy3H1xlVYW1mhsXsTZOdkI+bOX1XYy6rBwU5HcLhjhqqmQx0A1LO1gZFYjNQXmcjKy4OrgwPEYj786bOXQ93wYYNqujt6z8TUDJ179MO5I3sMItwRERwc6qn1dy4Wi+Hi7ILsnGykZ6RBLDZCPXuHKuxl1eAjmw7hcMcMjS6EOgAY4ueHN3x9YWZqgvZNm2DuiGEatcN0A4e6qtEhoC96vPG2QYQ7IyMjvB0ySu1609+bDq9WbWBqaoZ+vfthYF/9e3/V7ln8dJAi3O1atwy7wz/GqOmLYWZuUdPdYkxtJyLv4OKfcTUe6gDAwswUC/5vOORyOZ+p03Mc6qpW4IDhAIBzR/YoPa4obaxQoQ3WVtZwdVF/KTsPt8b4cvlavT5W6GevDRyfuWP6rrBIiuPnY3Qi1L1MXw/UrBiHuuoROGC4wZy505Q+Hyv0t+cGjsMd02eFEin6BbXRqVDH9BuHuurF4U5/cbDTYRzumL4yMzFG34DWatfjUMdKwqGuZmg73KUlJ1VBL9mrONjpOA53TB+Zmao/fJdDHSsJh7qapc1wd+rAdkAPJ/zVN3zzhB7gGyoMW0FBATZujoC9vZ3adSUSCQBgXfhGXPr9j1LLxSc8gFQq1biPVY1DHSsJhzrdoK0bKtbOn4RnD+7h+x/24OnTZI36cv3GdQDAyi9WwsTEpMQyCQ8SIJPKNGrfEPAZOz3BZ+6YoeJQx0rCoU63aOPMXe+hYwFUbBlApjk+Y6dH+MydYTI3N8fU0Mlo2qSx2nUlEglC/m8MZkyfih5BAaWWO/fbBVwt44xeTeFQx0rCoU43VfbMnYmpKcRiMUa+9TbGjR6rUR8uRF7A+s3rMW/OvFLP2J2PPI8//tC941114TN2eobP3DFDoY1Qp48LdLOycajTbZU9c8cn7KoeBzs9xOGO6TtthLqkZy8gldXecTSGiEOdfqh0uGNVioOdnuJwx/SVNkJd7INn2H7oIkT89d9gcKjTLxzudBcHOz3G4Y7pG22FumXrf4KTvQ2MjY2U9snl8kr1j4j48m4N4FBX8zR53+truNPG33lljzVViW+e0HN8QwXTF9oMdW4u9ujepSXm/HUAABCXnIxV+w4iKT0d/q1bYebQwTA3NVWr7Z+vXMO2k6cAAOOD+2CAj/qrZjD1cajTDYX5eZAUFqhdr7I3VFS3k2dPYM+B4r6+HfI2gnv2Vat+QUEBNn+7CVdvXIWLswtC3gipim5WCp+xMwB85o7pOm2HusUfvAHTlyZBXrXvIKLj4lFYJMGRP67g0KXLarV9/0kywn86gmfPX+DZ8xcI/+kI4pI1m2eLVRyHOt0hl8vwy+4tGn1+6MuZu4SHCfh6+9dITUtBaloKvt7+NR48SlCrjWMnj+HXM7+iqKgQf92Nwfa926uot5rjYGcgONwxXVUVoc7C/N+zcXKSIyk9HTaWlnCsawuZXI7UzEy12k/LzERuQQHq29uhvr0dcgsKkPpCvTaYejjU6RYzCytkpCZr/PmhD+EuPSMdefm5cHJ0hpOjM/Lyc5GWnq52G3K5DA729VDHug5S0lKga4M3ONgZkFfDnaSoqKa7xGq5qg51ACAWieHfuhVyCvJx/8kT2Fhaon3TJmo9R3PXBmjk6IiHKSl4mJKCRo6OaO7aQO2+sorhUKd7jIyMMGB0aKVODuh6uGvi0QSuLg3x+EkiHj9JhKtLQzTxUO9Y0aa1F+pY10HCw3jk5OaivVd7nbuFi8fYGZiXx9yd/nFHTXeH1WIFhZIqD3UKM4cOhoezM1IzM9G+aRMEeHmq9TwONjZYOXE8jl25CgAY6NMFDjY2aveXlY9Dne5ycnWv9JhtXR5zZ29njyXzluLk2RMAgOCefWFvZ69WG107+2HOtDDE3PkL9ewd0NazHb76em1VdFdjHOwMkCLcrV80FTKZ7q4PygwXEWHL3gvIK5BWeagDAHNTU4zsEVSZLsPNyRFTBg2oVBusbBzqdJ82bsjT5XDXsEFDTBg9UeP6IpEIfl384dfFHwDwMPGhtrqmNXwp1kC5Nm6BPiHjeOoGViPyCyRITsmsllDH9AOHOv2hjTHbun5Z1pBxsDNg9VxcYWTEJ2VZ9ZPJ5Qh9O4hDHQMAnDh9nkOdnuFwp7842Bk4kUjXhnWy2sDSwhTurg5q1+NQZ3gKCwtx/NezHOr0kLbD3a0/zldBL9mr+HQOYzpAKpFAIpGoXU9RRyqVlllfKq3esZZGYvW/M3KoM0yFhUXo93pPDnV6Sptj7g5vDwfJ5ZDJZBod74B/j2W6dLzTNRzsGKthBQUFmPrhHFhZWWrcxoZNW7Bh05ZS96elpUNSpNmBtDpwqDNcZmam6Nu7cje2sJqlrXD38J/bOLt/K/Yd+AHHT/xSqT6NmzSu1H3p6emQSGpvuONgVwMkRYU13QWmY8aPG40GDVzUrieVSrFh0xZ4t2+HoMBupZaLir6Fb7Z8U5kuVhkOdYbNzMysprvAtEAb4a6tbxDOHfgWLVu8hmGDh2rUj8hLkYi+FY3QyaEwNi45wty8dRMRW3XzeFcdONjVgKKiQtyIPIEmLb1quitMB5ibm8PXpzOaNmmsdl2JRIINm7YgKLAbegQFlF6QCGINLo9WNQ51jOkPbYQ7kViMDt4dEBgQqHE/om9FI6BbAExMTErcTyCIxbV3fLnuHelrAVNTM1w7d5zvEmK1mjZCnUwur4KeMcZKw8tX6j4OdjXAxNQMnXv041vAWa2ljVB3/mos5Bzs2EuKdHgcqSHhcKfbONjVkA4BfXl+H1YraSPU7T9+DWcu39HJy8usZjx4+Ajpai7ozjTH4U538VGxBvHkjay20Vao23P0Cnp1ba3WtCrpWVn44+49xCUnq/2cTLfF3o9H+MatMDYuecwVK59MJlO7ji6HO5lM87P5Dx4l4HrUdWQ8z9Bij6oPB7saxuGO1RbaDHVvD/JBUJcWFa73KCUVH2z8L+ZEbMWU9Zvw85Vraj83002x9+Ox7NM1aOBSH/Uc1FvQnf2rMD8XKUnqr3uqq+EuNy8Hl6/+rna9k2dPYM5/5mDx54swb+lcPH7yuAp6V7U42OkADnfM0Gk71A3v11mtuseuXEVccjJc7O2RV1CIbSdP8TrKBkAR6twaNcS0KRMgqsV3QlaWWGyEn3dtRlJCrNp1dTHcERF+OfWLWn/nRIQ9B/YgPz8Pzo718eBRAk6ePVGFvawaHOx0BIc7ZqhqOtQxw/RyqFu8cCbPl1dJZhaWsHd0wa51ywwm3NVWHOx0CIc7Zmh0JdQN9OmCpi4uSM7IgKW5GcYH9+F1lPXYq6HOwsK8pruk90QiEfqPeg+Orm4GEe5EIhH69+mv1t+5SCTC2yFvw8LCEs9Sn8LDrTGCe/atwl5WDbWDXWRkJLp16wZzc3M4ODhg1KhRSExMVCmXmJiIkJAQ+Pv7w8fHB2vWrOFLHxXA4Y4ZiodJ6ToR6gDAzckRG6a+jy8mT8SmaVMwwIfP+ukrDnVVx8TMHKOmLzaIcGdlaY2uXfzUrhfcsy+++OQLfLzgU6xcugoNGzSsgt5VLbWCXUxMDHr37o2bN2/Czs4OGRkZ2LNnD3x9fZH80p1mjx8/RkBAADp27IhLly7h3Llz2LFjB+bMmaP1F2CIONwxfSeTy7F5z3mdCHUKDjY28G31Gpq6qL90G9MNHOqqnpm5hUGEOyMjzS9Ierg1RifvTrC308+bcdR65XPnzsW6devw/PlzJCcn4+rVq2jUqBGePHmCVatWCeVmzZoFIsLcuXMBAJaWlvjoo4/w5Zdf4sKFC9p9BQaKwx3TZ3n5RXBxstWZUMf0H4e66mMo4a62qnCwy8vLQ2BgIEJD/114t3Pnzti4cSMA4O7duwCAuLg47N+/H71794aRkZFQv3fv3hCJRFizZo02+2/QONwxfWUkFuO9/wvkUMe0gkNd9auKcCcpKqqCnrJXVTjYWVhYYP78+Srbu3fvDgBwd3cHABw7dgwA4OWlvMC9vb093NzccOrUKUilUk37W+twuGP6yMLcBOZm6k8Wy6GOvYpDXc3Rdrg7/eMOgIfaVznjihYs7c6S7OxsAMDbb78NALh58yYAoGFD1QGHdnZ2ePjwIeLi4tCyZUu1O1tbBQ4YDgA4d2SP0mNmGAoKCvDHlWt4lKj+RJiKL0nnL1wss1zUzZhqXVdVkztOOdSxV3Goq3mKcLc7/GPsWrcMo2csgWvjik8ODvwb7tYvmgq5XI4bUTfQ2N1Do/5EXoos/u/FSOHq4atu3boFubz2JsgKB7vSHD16FEOHDkVQUBAAIDU1FQBQp04dlbKKbRkZpS/TUVhYiMLCQuFxZmYmACArK6uyXS1TdnY2pBIJcnNykF2Fz5WXlwu5XIb8vBzk5VT8eToF9UVhQR5O/7gdhQV58O87pNw6Bfm5kMlkyM3NqdLfX15eHuRyOXLzcpGdk11++fw8SKVSZOdkw8Sk4md1cvNyi+tlZ1f5+6G6ZGdnQyaTIWLrd7C0tNS4navX/sTVa3+Wuj89IwOSIgly8vKQX1CAIokEWTk5JZbNyc2DRCpFTm5eqWWKJBLkFxSUuD83Px8yuRw5eYXIyqnYuJpDp25g//HrGN6vE/oGeFWoXm5+IWRyOXILCpCdl1eh59FETn4BJAb4vpNIJMjJqdpjQ25uHmQyOXJyc5GVVf6x4WX34x9gxer1aOjqihnTJkMikUAikZRaPicnFxKJ4fw7ZWdnQyqVlvqZJCkqQkF+fqmfVwX5+ZAUFZW6PzcnB1Jp8WdeRT6XhkyYgX3/XYnvVi/CW1Pmo4FHM7Vej51jfQQOHIEfwpfi9p2/8ChR/VUuXrZ+8/pS92VkZEAikSAvL69Cn0mVUV2fS4q2KzS7CFVCXl4eBQQE0JMnT4Rtffr0IQB06tQplfJdu3YlAPTnn3+W2uaSJUsIxSdr+Yd/+Id/+Id/+Id/+Od/P4mJieVms0qdsVu8eDG++uoruLw0fYCDgwMA4Pnz5yrlFZdt69WrV2qbCxYswKxZs4THcrkcGRkZcHBw4AlFGWOMMVbrEBGys7PRoEGDcstqHOy2bduG4OBgeHt7K21v06YN9u7di7S0NJU6z549g52dHVxdXUtt18zMTGVpmLp162raTcYYY4wxvWdra1uhchrN4Pfjjz/CyckJffr0Udk3cOBAAMC1a9eUtqenpyM1NRV9+/ZVmgaFMcYYY4xph9pn7Pbt2wczMzMMGDBAafu5c+fw6NEjjBs3Dr1798bJkydBRMLl0xMnTkAkEmH27Nna6TljjDHGGFMiIqr4Aq6bNm3CggULlMbUERGysrLw9OlTJCQkwMPDA3FxcejUqRNWrVqFyZMnIzU1Fd26dcOwYcPw2WefVckLYYwxxhir7Soc7CIiIvDuu++Wur9z5864evWq8Pj27duYMWMGCgoKIJVKMXHiREyaNKnyPWaMMcYYYyVS64wdY4wxxhjTXRrdPMEYY4wxxnQPBzsdcvjwYYhEInh4eCAwMBDdu3dH/fr1IRKJ0K5dO3Tv3h1+fn6wsbGBSCTCgwcPlOr/9NNPePPNNxEYGIiAgAC0bdsWkyZNwr179yrch8TERAwdOlTLr4zpmsePH2Ps2LFo3749AgMD4ePjg7CwMPzwww9YvHixSvm8vDx89dVX6NGjB3r27InAwEC0a9cO06ZNw8OHqjPIDx48GMbGxujQoQO6d++O7t27QyQSwczMTHjctm1biMViYb3pV12+fBnTpk3T9ks3KJGRkZg/fz5MTU0hEokgEonQqFEjtG3bFo0bN8Zrr72G4cOHY8eOHZDJZDXdXaSmpsLPzw/m5uZCf0UiEczNzdGgQQMMGjQIR48ereluMqbf1FpqglWpQ4cOUWhoKMnlcmHbuHHjCFBeySMzM5O6du1KCQkJRESUk5NDb7zxBrVs2ZJu3LghlMvLy6OlS5eSqakpbdiwoUJ9CAsLI7FYTPfv39fOi2I6JykpiRo0aEALFy4kmUxGRETZ2dk0e/ZsAkCzZ89WKh8dHU1Nmzal/v37U3JysrA9NzeXwsLCyNzcnHbu3KlUZ9iwYXTx4kWlbQDI1dVVadvFixcpODi4xH4OHz6c6tSpQ5mZmRq/1tri9ddfJwB07Ngxpe1Xr16l4OBgAkCdOnWif/75R6P2pVIpLVmyRAs9LXbo0CECQM2aNaPjx4/T6dOnKSwsjExMTAgALV68WGvPxVhtw8FOhxw6dEhluZCSgp2ibEJCAkmlUurRowdZW1vTgwcPSmx33rx5BIC+/vrrMp8/Ozub6tatSwDoww8/rNRrYbprxowZZGNjI4S6l40ZM0Yp2MXGxlK9evXIy8uLCgsLS2xv/PjxJBKJaP/+/cK29evXq5QrKdgREa1du1Zl24MHD8jY2JgAlLifKRszZkyJxwkiIrlcTu+//z4BoBYtWtCLFy/Ubv+rr76icePGaaGnxWJjYwkA+fv7K23fsmULASCxWEwxMTFaez7GahO+FKtDXn/9dTRs2LBCZQcMGIBGjRphzZo1OHfuHKZMmQJ3d/cSyy5atAjW1talXjZT2LZtGyZPngwbGxts27ZNWAKOGZY7d+4gPz8fT58+VdkXFham9Hjy5MlIS0vDkiVLYGpqWmJ7y5Ytg0gkwqRJk5CRkQEAat0B/95776lsCw8Px6JFiyAWi7F+/XrI5fIKt1cbicWlH8pFIhHCw8PRunVrxMbGYtmyZWq1feLECcyZM6eyXVRiYmJS4vZ33nkH5ubmkMvlOHv2rFafk7HagoOdDjE3N69wWRMTE8hkMqxatQoAEBISUmpZa2tr9OzZE4WFhVizZk2JZeRyObZu3Yr58+dj8uTJyMrKwrZt29R7AUwvvPbaa5BIJOjbty/u3LmjtK9Nmzaws7MDAFy/fh3nz5+HsbGxyoTkL2vUqBE6duyIzMxMbN26FYB672ULCwulx9nZ2Th16hQ++ugjDBkyBPHx8Th27FiF22OqTExMMH36dADAd999h/z8fGHff//7X/j6+iIwMBDu7u6YPHmy8KXu4sWLWL16NSQSCX799Vd0795dCO1SqRTLly+Hr68v/P394eHhgblz50IqlWrcT1NTU1hZWQEAZDIZ0tLSsHnzZnTv3h0TJ07ExYsX0bJlS7i6uuLu3bsAgBcvXmDmzJkYMGAA3Nzc4OPjg99++w0AkJubiz179mDgwIEIDg5GamoqQkJCYG1tDXd3d2zZskXjvjKms2r6lCErW2mXYomIzp07RwDIyMiICgoKymxnzZo1BIAaN25c4v5Dhw7RjBkziIgoMTGRjI2NqVmzZkrj/ZhhSExMJEdHRwJApqamNHfuXHr+/LlKuc8++4wA0GuvvVZumxMmTCAApY6XIyr9Uuyr1q5dS+vWrSMiosuXLxMA6tmzZ7n1arOyjhMKf//9NwEgAHT9+nUi+vfS5+3bt4mI6OzZswSAFixYoFQXgMql2AULFpCVlRWlpKQQEdG3335LAGjLli3l9jchIaHES7F3794V+njjxg2Kj4+n77//ngBQYGAgrVixgsLDw8nT05Oio6MpNzeXunXrJowtLigooL59+5KpqSldv36dEhISaO/evQSAunTpQu+99x5duHCBDh48SC4uLgSAdu3aVW5/GdMnHOx0XFkH7A0bNhAAcnBwKLed3bt3CwfM3Nxclf29evWiR48eCY9HjRpFAOjo0aOVewFMJ8XGxlLHjh2F94SdnR2tXLlS6QvClClTCAD5+fmV215YWBgBoFatWpVapiLBTiaTUadOnSgnJ0fY5u/vTwB4zFUZKhLscnNzhX/vgwcPEhHRkCFDyNjYWKmcjY0N9evXT2lbScHO29ubmjVrJjzOyMggABQaGlpufxXBztfXV/jyeP/+ferQoQMBoKlTpwplJRIJAaCOHTuqfNH85JNPVG72OXLkCAGgESNGEFHxewoAeXh4UFZWllDu/PnzZX7ZZUxf8aVYPZaZmQlA9VJWSerVqyf8/4sXL5T2/fnnn3B1dUWjRo2EbYo1fb/66ist9JTpmubNm+PKlSvYtGkTHB0d8fz5c8ybNw/t2rUTLnEpVGSaDMWYKSMjo0r169ChQ+jfv79wOQ7g96K2KNbtBoqXggSKx1S+POTi/v37MDExUbpUW5rly5dj3bp1wmPF+N2K1H25zqhRo9CrVy/0798fTk5O2LVrFzZs2CCUMTYuXtLcy8tL6TUAwIEDB3D06FFhCp3u3btj+fLlcHd3R3p6OoB/xx+6u7ujTp06Qt3AwEA0a9YMCQkJiI+Pr3CfGdN1xjXdAaa5unXrAigeR1Kel8e9WFtbK+1bu3Yt7t27pzKfmK2tLU6fPo3bt2/D09Oz0v1lusXIyAihoaEYNWoUVq5ciTVr1uDvv/9GcHAw7ty5IwT9tLS0cttSfMnw8PCoVJ/Wr1+PwsJCnD9/XthGRLCwsMDu3buxYsUKODg4VOo5aqukpCTh/xU3WnXt2hW+vr44fPgwvv/+ezRv3hxGRkZC8CtLv379IJVKsX37dhw9ehSdO3cGgArVVWjSpAn27Nmj5iv5V2xsLFavXo2pU6dqVN/Lywv379/H06dP0aRJE437wZgu4TN2ekzxIZqZmVluuFN8ODds2BA2NjbC9qSkJCQlJeH69ev47bfflH4U35rDw8Or5gWwGvHpp58qPbaxscHy5ctx+fJl2Nra4vHjx/jxxx/Rs2dPAEB8fDyysrLKbFMxCXZwcLDG/bp27RoaNmyIy5cvK70Pz58/j4ULFyI/Px9ff/21xu3XdoqwbG9vD29vbwDFf/+BgYE4c+YMvvvuO3z66acVugIAFN9d7e3tjaSkJOzduxfz5s2rsr6XRiaT4ebNmxrXV7zWV7/sMqbPONjpse7du8PCwgJyuRw3btwos2x0dDQAYNCgQUrbN2zYgMmTJ5dYJyQkBPb29ti1axeeP3+ulT6zmvfw4cMSp73x9vbGzJkzAQBPnz5Fly5d4OPjAyLCjz/+WGp7L168wKVLl1CvXj2MHz9e4359+eWXmDJlSon7Jk6cCGNjY2zatKlSd13WVjKZTPiCNn36dOGs3KBBgyCVSrF+/foKBzqgeCWS4OBgeHl5YeHChcLl0urm4eGBH374AU+ePFHZ9+ql+5LOJD5+/Bjm5uZo2bJllfWRserGwU7HKT7ESvows7S0xLvvvgsA2LdvX6ltEBEOHz4MU1NT4YMbKD7Tt3fvXgwbNqzEeubm5hgxYgTy8vKUxrww/UZEpU57oxgr17VrVwBAREQErKys8OmnnyIvL6/EOkuXLkVRURG2b99e6pmPst7HABAXF4fbt2/Dz8+vxP0uLi7o3bs3Hj9+jO+//770F1dLlTfP39y5c3Hr1i106NAB8+fPBwCkpKQgKioKTk5OSmWp+KY6pW1isVhpW0xMDJKSkpTqKvZX5FJsee+HkpQ01nPw4MHIyspCv379cPv2baHc6tWrVX4nijF3CpmZmYiOjsbIkSNhZmZW4X4wpvNq4o4NVjFSqVS4c3HVqlUllsnMzKTmzZuThYUFxcXFlVgmIiKCANDq1auVtoeGhlLr1q3LnNJEMU2Kra2txssRMd0yceJEYUqLl+8S/PPPP6levXoqdz9evHiRnJycqFevXkoro2RnZ9OcOXPI2tpauMuyNNHR0cLUPC8vS0ZUfNfiwIEDVe7EfNW0adMIALm7u1NqamoFX23toFhS7NW7Yu/fv0/Dhw8nANS3b1+laW2kUinZ29uTiYkJ7dixg06dOkWjR4+mOnXqkJubGx0+fJiuXr1KREQNGjSgoKAgIiL69ddf6enTp2RiYkJ169alI0eO0JEjR+itt94isVhMXbp0oZ07d1J8fHyp/VUsKebo6Eh5eXllvjbFHbSenp4q0zplZGRQkyZNhLt93dzcyMbGhtq1a0dFRUVCOcX+n376iYiKV+OYMmUKNWzYkJ49e1bu71eX5ObmCv8WJRk6dCjZ29sLr9nS0pK6du1K2dnZQhmpVEr+/v5kbW1NAMja2preeustioqKIgBUv3596tatGwUFBZG7u7uwaklQUBD5+/uTg4MDAaBz584pPXdGRgZ98skn5O/vTz179iR/f39q3749zZ8/X+VvNiUlhbp27UpmZmZCXwGQmZkZubi40MCBA+nIkSNC+fv379Pq1aupQYMGwlRNzZo1oxYtWpCzszP5+vrS+vXrSSqVKj1PVFQUffbZZ8LvpEmTJuTj4yP8dOrUSZj6RvF6Zs2aJWxT/BgZGZGdnR117tyZPvnkE6Xfp67hYKej1q1bRx4eHsKbSiwWU6dOnSgqKkql7KNHj6h169bUunVrlfC1d+9esrCwoEWLFiltb9GihdC2u7s7nT17VqXdiRMnKv3RWVhY0Lx587T6Oln1UwQ7AGRlZUUdO3Ykb29v8vb2po0bN5YY9J8/f07Lli2jzp07U0BAAAUGBlLHjh1pzpw59OTJkzKfr3fv3sIHCP43tcrw4cOJiOjp06fk5uYm7GvZsiXduXNHpY2+ffuSkZGRUM7GxobCw8O18wvRY7/99hvNnDlT+N2YmpqSp6cndevWjTp16kStWrWiiRMn0unTp0usf+zYMfLw8CAHBwcaPXo0JScn04QJE8jOzk7p97tt2zaytbWlkJAQioyMJCKirVu3krOzM7m4uNAHH3xAmZmZ1KtXL3JxcaF9+/aV+HwpKSnk6+urdFypX78+TZ48ucTyO3fuFEKEIrhduXJFqUxycjKNGTOG6tatS1ZWVjRixAh6+vSpUhn8bx678ePHk7+/P3l6elJISAg9fPiwwr9rXbFx40YCUOIxW+Hx48fCe+LChQullrtx4wYZGRlRbGwsERWHoEGDBimF4iVLlhAAioiIELYVFhbS0KFDlYLd2bNnycnJicaPH6+0bF16ejqNHj2a7OzsSpyOR911g1euXEkA6KOPPhK2PXr0iAIDAwmAcGx51dSpU1Veh4JMJqOxY8cqvZ78/HxydnYmALR+/Xo6f/48RURECF8k2rZtW+L8n7qAg52BKCgooM8//5xcXFwoMDCQBg8eTC1atKDg4OAy/7AZY8zQASjzLJe+kMvlwpfyN998s8yyijNO+fn5pZYpKipSmlsyKipKCO4KJQU7RVlFELp06RJZWFiUOkG5XC6nnj17kqmpKV26dElpn7rrBismwn452BEVB3yRSEQA6PLlyyp9WLx4canBjojo1q1b9Pvvvytt8/PzIwBKJ0yePn1KdnZ2BIDCwsJKbKum8Rg7A2FmZob58+fjzz//xIsXL3D48GHExsZixIgRCAgIqOnuMcYYq6Rjx47Bz88PTZs2xdGjR5GQkFBqWcXazmXd2GJiYqK039PTUxhfW562bduia9euKCoqwrhx45Cfn4/ly5eXWFYkEuGTTz5BUVERxowZA4lEotSHkpS2bvCrcxkq1K9fH46OjgCA5OTkEvtQljZt2qi89pL65uzsjCFDhgAATp8+XWabNYWDnYFxcXHBpUuXMGbMGADArFmzhKkoGGOstlHcRFHeDSb6YN26dZg/fz5mzJgBuVyO9evXa7V9ExOTCk8yLhaLYWZmhiNHjuD+/ftwdXVFp06dSi3v5+cHR0dHxMfH4/Dhw+W2/+q6weWJiYlBSkoKLC0t4evrW6HXoPDyRNsVoVhPuyL9qgkc7AyQtbU1duzYgePHj8PNzQ29e/fG5cuXa7pbjDFW7RRT+yQmJiqdKdI30dHRsLGxQcuWLTFhwgTY29vj22+/RU5OTo3269SpUwCKz3iVR1GmIme67t27J9zJ/Ork+S/Lz8/Hrl270L9/f9jY2GDnzp1wcXGpQM+L5ebm4uDBgxUuDwCXLl0CAPTo0UOtetWFg50Be/311xETE4Pt27dj+/btCAsLQ0REhEF8c2WMsfIsX74c7dq1AwA8ePAALVu2xMWLF2u4V5pZu3atMAm0paUlQkNDkZmZie+++65G+/X48WMAxRNfl0exakxiYqLKPplMJkyVExcXh1GjRgEApk6dKkyo/bLt27ejc+fOsLKywpgxY/Dhhx8iPj4eQ4cOLbMPq1evFpaf8/f3h4uLS7nvCcW0PIWFhZg3bx7++OMPNG7cGAsXLiz3NdcEXlKsFujVqxd69epV091gjLFq9dFHH+Gjjz6q6W5UWnJyMp48eaJ0ifGDDz7AF198gfXr12Pq1KnljiGrapVdU1qxbvCzZ8/w+PFjNGnSBLt27RIC3qv69u2Lb775BpMnT8Y333yDqKgozJkzp9w+hIWFYdKkScLjrKws9O3bt8w6ixYtgkQiwf3792FtbY0FCxZg9uzZOru8IQc7xhhjTIdt3LgRycnJKpck69ati9jYWBw/fhz9+/dX2icWl39BTi6XCzdZaEpba0prum7wF198gePHj2PPnj0YOnRoqRPul8bGxgYjR44ss8yKFSvQrFkztftWU/hSLGOMMaaj8vPz8csvv+DmzZsq63kfOHAAgOryaQCEGw+ys7NLbTsnJwe2traV6p9iTembN2+Wu+qINtaUfpWtra2whnRoaChSUlLUbmP69Ola648u4GBn4AoKCrB9+3b4+vpi2bJlSvu2bdsGGxsbYfArY5q6cuUKxo0bh1atWlXp8+Tn5+Obb75B+/bta3xsEas4Pg5pbseOHQgJCSnx8mW3bt3QunVrnDp1SmX2A8WZtLi4uFLb/ueff9CiRYtK9W/w4MFo1KgR0tLScP78+VLL3bt3D3FxcWjdujUGDBhQqed8Vf/+/TFmzBikpqbivffe07idR48e4e7du1rsWc3gYFdJFy5cwPz582FiYgKRSARnZ2d07doVPXv2hKenJ7y8vDBr1qwy5xuqSqdOncIvv/yCK1euqHybevbsGbKzsyt0Cp3prrCwMNjb20MkEkEkElVoXd+srCzUrVsXIpEIFhYW6Nq1q3CZRF13797FuXPnsGPHDuTn52vURkUdO3YMR44cwc2bN6v0efQNH4cMk0wmw5dffonx48eXWmbs2LEgIqxevVpp+4gRIwAAP//8c6l1N2/eXO6ly/LW9TU1NcW3334LIyMjLFq0qNSb8xYsWAALCwvs3LlT6TKxuusGK8q9OqZv3bp1qF+/Pg4fPoyNGzeq1CvvbCJQPJbOzc1N477pjJqcHdmQBAcHl7hW46+//krOzs5ka2urMqt1dTl+/DgBoCVLlqjsS0pKqv4OMa178eIF1atXjwCQh4cHSSSSMssrluUBoLQeY0W9Ous7EZGTkxO5u7ur3Za6fv75ZwJA27Ztq/Ln0jd8HDIsK1eupLp166qskfuygwcPEgAyNjZW+reVyWT05ptvkrm5Oe3du1dpqcAnT57Q+++/T+PHjy+3D4MHDyYANGXKlDLLHTp0iKytrWnkyJGUkZEhbE9NTaXRo0eTk5OTyqoWinqo4LrBRP8uDdalSxeSyWRK+3788Ufhd7Fp0yaldWM//PBDAkBffPGFSpsymYyWLVtGw4YNE7bl5uYK69Lu37+/3H7pEg52WjJmzJgSD6hE/34QeXp61kDPitfwK+2AygyHv78/2draEgDasWNHqeUKCgrIxcVFKHv//n21nufhw4dka2urst3Nza1agt2ZM2c42JWCj0OGQxHS8b/1dHfv3q1S5j//+Y/SOszGxsY0evRoYb9UKqW1a9eSj48PtWzZkgICAqhnz57Up08f2rt3b5nPv3fvXnrttdeEtvG/9VGPHz9eap0nT55QWFgYeXt7U2BgIAUEBFDnzp1p6dKlKuuqqrtu8MmTJ6lt27ZK/WnatClt2bJFqdxbb70l7HdwcKDw8HBauXIlWVlZCetjBwQEUFBQEAUFBVHXrl2FNWF/+OEHIiKaNWsW1a9fX2jH1NSUfH19KT4+vszfma7gYKcl48aNK/WAmp2dLbxBXv4mU13OnTvHB9RaICgoiObPny98eL/8Df1lERERFBAQQP7+/gSAEhISKvwc6enp1L59eyrpZL+7u3u1BDvF+5mDnSo+DjHGeIxdNYiKigJQvJ6rtbU1gOJr9suXL4evry/8/f3h4eGBuXPnKl3Ll8vlWLRoEQICAuDt7Q2xWIx69eoptV1YWIjFixdj0KBBaNasGby8vIQ7pcry9OlTLF++HB4eHvjtt98AAH///TfWrVuHNm3aYMKECbh16xZmzZqFtm3bomnTpjhz5oxKO7/88guGDBkCf39/1K9fHx9++CEKCgqE/WlpaRg5ciR69OiBpk2bQiQSISQkRO3fIauYd955B/Xr18ft27dx9OhRlf1yuRyrV6/G/PnzS6wvl8vx5Zdf4o033oCXlxeaNWuGzZs3AwDy8vIwbdo0YR1GxSSf9+/fV2ojJSUFixcvFib//OGHH1SeJykpCRMnTkRwcDCaNGmCrl274qeffiqxTwcPHoSfnx+6desGX19fnDx5UqVMQkICBg0ahB49eqBhw4YQiUQVmtOqNuHjEB+HWC1R08nSUJT0TVkmk1FkZCQ1bdqUANCiRYuEfQsWLCArKytKSUkhIqJvv/2WACidVg4PD6c33nhDOPMSGRlJrq6uSu33799fODUuk8lowoQJBIB++uknoVxJ35S3bdtGnp6eBIDOnTsnbH/69CkBoFatWtGBAweIiEgikVC7du3I2dmZCgsLhbI7duygCRMmUFFRERERnT59msRiMQ0dOlQoM3ToUKUxDatXr1Yax8C0JygoiBISEmjFihUEgHx9fVXKHDx4kNq0aUNEVOIZu0mTJlFERITweMmSJQSAwsPDhW2K9/qr3N3dycbGhr744gthjJ9ijE9aWppQ7tGjR+Ti4iJcCpLJZBQaGkoAaOPGjUptbt68merVq0c3b94kouKxWO7u7ipn7Dp06CC8X2UyGU2fPp1mz55dod+bIeHjEB+HGONgpyWKA6qTkxP5+flRx44dqU6dOgSAbGxsaMOGDUrlvb29qVmzZsLjjIwMAkChoaHCtoEDB9KYMWOU6s2bN0/4/507d6ocnG7duiUMLFUo7RJIWFiYygFVKpUSAKVxGkREM2bMIAAUHR1NRMWXdRwcHFTGTXTo0IEA0J07d4iIyNramrZu3Srsl8vltGDBAmLapwh2mZmZwvi5l/9tiYi6dOlCu3btIiLVYBcZGUkdO3ZUKp+VlUUAyNnZWfhgLyvYNWzYUGlbeHg4AaCjR48K2958802V0FlUVESNGzcmMzMzevToERERxcXFkZmZmVKofLlNRbBLS0sjAHTmzBmhTE5ODn388cdl/boMEh+HivFxiNVmvPKElu3evRu9e/cG8O/EkvPmzcPatWvh4uIirGO3fPlypdvCFQtVvzxdhJubGzZv3oz69etj0aJFsLGxwYoVK4T9Bw4cQFRUlNJs5FKpFO7u7hWausLCwkJlm2KupFfnTFJMYqlo9/Tp08jOzsbgwYOVyuXm5sLd3R1xcXFo1aoV3NzcMHPmTADAuHHjYGRkhM8++6zcvjHN2djYIDQ0FCtWrMDnn38uvD9+++03pKSk4K233iqx3oEDB5CYmKgyu727uzsAID09XeUS3Ktefd8oLvm9ePECQPEl2KNHj2Lq1KlK5UxMTDBy5Eh89tln2Lt3L8LCwrBp0yYUFhaqzKjv5eWl8nptbW0xevRobNq0CYMHD4aVlRX+85//lNlXQ8bHIT4OsdqLg10VsrCwwLBhw+Dr6wtPT08MGzYM+/fvR0hICPr16wepVIrt27fj6NGj6Ny5MwDluXYWL16Ma9euYfXq1YiIiMDMmTMRFhYmHAhjY2MxYsQIlfmLKkqTtQUVHwKxsbGwsbERxsWUJiIiAsOGDcPEiRPx+eefY+nSpaWu/ce058MPP8TatWtx8uRJREVFwdvbG6tWrcLs2bNhbFzyn31sbCwCAwOxf/9+rfVD8R5TzDn1559/lrqMUfv27QEUj7ECiudmA4AGDRqU2KaCiYkJvvvuO4wdOxZDhgyBt7c3li9fjn79+mntdegzPg7xcYjVLnzzRDVwdXUVJoFcu3YtAODOnTvw9vZGUlIS9u7di3nz5qnUc3Z2xuXLl/HNN9/AysoKS5YsgY+PD54/fw6g+MOypiZqlclkSEtLQ1JSUpnl/Pz8cO/ePSxcuBBJSUkYPXo0xowZU029rL3q16+Pd955BwDw+eef49atW7h+/TomTJhQap2qfD8pgkJeXh4ACDdgvMzOzg5A8Rk4AML7vCJnfQYPHozY2Fi8//77iImJQf/+/Wv1GbuS8HGIj0OsduBgV00Ul6RycnKQl5eH4OBgeHl5YeHChaWeQQGKL0VMnDgR//zzD9555x3ExMRg06ZNAIoXUj5z5gxu3bqlUq+ktQO1SbGI87p161T2RUVFITIyUnhsa2uL5cuX4969e+jUqRN27dqFS5cuVWn/WPGKFEZGRjh48CCmTZuGadOmwdLSstTyHh4e+Oeff0qcqX7Lli0oLCysdJ88PT0BFJ+5e5Xi8p+Pjw8AwMXFBUDZSyK9rH79+ti8eTOioqLQpEkTfPbZZ0hMTKx0nw0JH4f4OMQMHwc7LaEylispLCwUpmjo06cPYmJikJSUBCcnJ5X6L7czZ84c4bGFhQUiIiJgY2MjfFMePHgw5HI5Bg0ahN9//12ov2vXLjx69KjMtkvbrrhkVtrrUWwPDg6GhYUF1qxZg5UrV6KoqAhA8YfwzJkz0aVLFwDA7Nmzhbpubm7Ch4HiNTDtkclkStNUNG3aFCEhIZDL5bhx44bKuLZXl8tRjFMaPXo0jh07JpQ7efIkIiMjYWZmBuDfcU8lvZ/Ke9+0adMGnTp1wt9//y28ZxViYmLg4uKCQYMGAQAGDhwIoPgyWkkU/U5LS8Pnn38ubPfy8sKKFSsgl8s1XiZNX/FxiI9DjPFdsVry+uuvEwA6efKk0vbExEQaMmQIAaDWrVtTeno6PXv2jExMTKhu3bp05MgROnLkCL311lskFoupS5cutHPnToqPj6cBAwbQ9OnTKT8/n4iI/vnnHzI3N6dLly4REVFhYSH5+PgIk442aNCAHBwcyNXVVWkC0q1btxIAGjt2rFLfFLPUf/vtt8K2e/fuEQAKCgpSKvvuu++qTDHx1VdfCc9tbW1Nbm5uJBaLhdm7iYjq1q2rtArCtm3bqEGDBip3sbHKyc/PJ1dXV6XpJYiIoqKiCADNnDlTaXtubi45OTmpTEkxdOhQ4d/U0dGRnJ2dydramuLi4oQyCxcuFO6mTUxMpJiYGMrOziYrKyuqU6cO5ebmCmU///xzlTsho6OjqU6dOtSuXTtKTU0lIqL4+Hhq3Lix0t2zubm55OXlRUZGRsJ7Si6XC3dGzp49m7Kysig1NZWsra3pxIkTQt0lS5aQl5eX0pJCtQEfh/g4xBgHu0o6f/48zZkzh4yMjAgAmZiYUOvWrcnPz49atGhBjo6O1LFjR1q6dCllZWUJ9bZu3UrOzs7k4uJCH3zwAWVmZlKvXr3IxcWF9u3bR0REAwYMIABkZ2dH/v7+1K1bN6UPPqLi6Sg++OADcnR0JHNzc+rbty/FxsYK+z/99FNhKRUA1KlTJ5JKpTR06FASi8UEgCwsLGj69On0448/kqOjo1C2TZs29PDhQ+rSpYtQ1tLSUmmd0F27dpGXlxeZmppS8+bNVZayUjy3m5sbBQUFUb9+/ej27dtV8U9Ra82fP59cXFwIAJmbm5Ovry+lp6cL+wcNGiRMIUJENH36dKXlchR1Xrx4QUVFRfSf//yHGjZsSKampuTn50dXr15Ver6HDx+Sl5cXeXl50ZdffkkXL14kV1dXoT03Nzc6efIkjRw5UlguyNTUlN59912hjZiYGBo4cCC5urpSr169aPDgwUJQeFlqaiqNHTuWbGxsKCgoiCZNmkSrV68mZ2dnGjt2LB08eJBSU1OF527evDkFBgbSiBEjKDExsQp+27qJj0N8HGJMQURUxrl7xhhjjDGmN3iMHWOMMcaYgeBgxxhjjDFmIDjYMcYYY4wZCA52jDHGGGMGgoMdY4wxxpiB4GDHGGOMMWYgONgxxhhjjBkIDnaMMcYYYwaCgx1jjDHGmIHgYMcYY4wxZiA42DHGGGOMGQgOdowxxhhjBoKDHWOMMcaYgeBgxxhjjDFmIP4fDS8ZP4A8VGQAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "x = np.arange(20)  # 20个柱子的位置\n",
    "\n",
    "y = [35.70 , 27.79 , 41.17 , 40.97 , 0, 0, 30.43 , 36.71 , 44.82 , 33.47 , 0, 0, 37.73 , 40.36 , 0, 0, 42.60 , 39.76 , 47.87 , 50.10 ]\n",
    "y = np.array(y)\n",
    "# y = np.random.randint(1, 100, size=20).astype(float)  # 将y的数据类型转换为float，以便可以使用NaN\n",
    "\n",
    "# 需要隐藏的柱子索引\n",
    "hidden_indices = [4, 5, 10, 11, 14, 15]  # Python索引从0开始，所以第5、6、11、12、15、16对应的索引分别是4, 5, 10, 11, 14, 15\n",
    "\n",
    "# 将隐藏的柱子高度设置为NaN，避免显示\n",
    "y[hidden_indices] = np.nan\n",
    "\n",
    "# 定义每个柱子的独特颜色，风格和透明度\n",
    "colors = ['#d5eafc', '#95cbf7', '#eee6ef', '#d4c0d7', \n",
    "          '#000000', '#000000', #\n",
    "          '#fbf5e9', '#f5c5c2', '#f7c46f', '#e48882', \n",
    "          '#000000', '#000000', #\n",
    "          '#fbf5e9', '#f7ecd3', \n",
    "          '#000000', '#000000', #\n",
    "          '#d5eafc', '#95cbf7', '#eee6ef', '#ccb9cf']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=1.0, align='edge', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '\\\\', '?', '|', \n",
    "            'x', 'o',  #\n",
    "            '+', '||', '//', '.', \n",
    "            '\\\\', '/', #\n",
    "            '?', '/', \n",
    "            '+', 'x', #\n",
    "            '||', '\\\\\\\\', '+', '.']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表，表示在特定位置的标签\n",
    "model_names = ['End2End', 'CoT', 'NL2Code', 'NL2SQL', 'XXX', 'XXX', \n",
    "               'Dater', 'Binder', 'ReAcTable', 'CoTable', 'XXX', 'XXX', \n",
    "               'DataPrep', 'CodePrep', 'XXX', 'XXX', \n",
    "               'AP(End2End)', 'AP(End2End)', 'AP(NL2Code)', 'AP(NL2SQL)']\n",
    "label_positions = [2, 8, 13, 18]  # 需要显示模型名称的x轴位置\n",
    "\n",
    "xticks = np.arange(0, 20, 1)  \n",
    "xticks_labels = [''] * 20  \n",
    "groups = ['TQA\\nBaselines', 'SOTA\\nMethods', 'Data Prep\\nBaselines', 'AUTOPREP']\n",
    "\n",
    "# 仅在特定位置添加模型名称\n",
    "for i, idx in enumerate(label_positions):\n",
    "    xticks_labels[idx] = groups[i] \n",
    "\n",
    "# 应用修改后的x轴标签并隐藏刻度\n",
    "plt.xticks(xticks, xticks_labels, fontsize=15, fontname='Times New Roman', horizontalalignment='center', verticalalignment='center')\n",
    "plt.gca().tick_params(axis='x', pad=18)\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True)\n",
    "ymax = max(y)  # 获取y轴的最大值\n",
    "\n",
    "# 自定义y轴的刻度\n",
    "plt.yticks(np.arange(0, ymax + 1, 10), fontsize=15, fontname='Times New Roman'\n",
    "           # 设置加粗\n",
    "           # fontweight='bold'\n",
    "           ) \n",
    "plt.ylim(20, 51)\n",
    "\n",
    "# 手动设置图例\n",
    "handles = []\n",
    "labels = []\n",
    "\n",
    "\n",
    "# 只为非隐藏的柱子添加图例\n",
    "for i, bar in enumerate(bars):\n",
    "    if not np.isnan(bar.get_height()):  # 只有非隐藏的柱子才会添加到图例\n",
    "        handles.append(bar)\n",
    "        labels.append(model_names[i])\n",
    "\n",
    "# 将图例分成4组，每组指定不同数量的图例\n",
    "first_group_handles = handles[:4]\n",
    "first_group_labels = labels[:4]\n",
    "second_group_handles = handles[4:8]\n",
    "second_group_labels = labels[4:8]\n",
    "third_group_handles = handles[8:10]\n",
    "third_group_labels = labels[8:10]\n",
    "fourth_group_handles = handles[10:]\n",
    "fourth_group_labels = labels[10:]\n",
    "empty_handle = Patch(color='none', label='')  # 使用空的Patch对象\n",
    "empty_label = ''  # 图例标签为空\n",
    "empty_handles = [empty_handle, empty_handle]  # 两个空图例项\n",
    "empty_labels = [empty_label, empty_label]    # 对应的标签为空\n",
    "all_handles = first_group_handles + second_group_handles + third_group_handles + empty_handles + fourth_group_handles\n",
    "all_labels = first_group_labels + second_group_labels + third_group_labels + empty_labels + fourth_group_labels\n",
    "plt.legend(all_handles, all_labels, ncol=4, loc='upper left', fontsize=10, columnspacing=1.0, handletextpad=0.5, framealpha=0.5)\n",
    "\n",
    "# 调整边界\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('overall_accuracy_on_tabbench.pdf')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 265,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_9468\\1222712495.py:50: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 460x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "x = np.arange(11)  # 20个柱子的位置\n",
    "\n",
    "y = [\n",
    "    35.70 , 40.97 , \n",
    "    0, \n",
    "    44.82 , 33.47 , \n",
    "    0, \n",
    "    37.73 , 40.36 , \n",
    "    0, \n",
    "    42.60 , 50.10 ]\n",
    "y = np.array(y)\n",
    "# plt.figure(figsize=(4.5, 4))\n",
    "# y = np.random.randint(1, 100, size=20).astype(float)  # 将y的数据类型转换为float，以便可以使用NaN\n",
    "\n",
    "# 需要隐藏的柱子索引\n",
    "hidden_indices = [2, 5, 8] \n",
    "\n",
    "# 将隐藏的柱子高度设置为NaN，避免显示\n",
    "y[hidden_indices] = np.nan\n",
    "\n",
    "\n",
    "plt.figure(figsize=(4.6, 4))\n",
    "\n",
    "# 定义每个柱子的独特颜色，风格和透明度\n",
    "colors = ['#d5eafc', '#d4c0d7', \n",
    "          '#000000', #\n",
    "          '#f7c46f', '#e48882', \n",
    "          '#000000', #\n",
    "          '#fbf5e9', '#f7ecd3', \n",
    "          '#000000', #\n",
    "          '#d5eafc', '#ccb9cf']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=1.0, align='edge', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', \n",
    "            'x',  #\n",
    "            '//', '.', \n",
    "            '\\\\', #\n",
    "            '?', '/', \n",
    "            '+', #\n",
    "            '||', '.']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表，表示在特定位置的标签\n",
    "model_names = ['End2End', 'NL2SQL', 'XXX', \n",
    "               'ReAcTable', 'CoTable', 'XXX', \n",
    "               'DataPrep', 'CodePrep', 'XXX', \n",
    "               'AP(End2End)', 'AP(NL2SQL)']\n",
    "label_positions = [1, 4, 7, 10]  # 需要显示模型名称的x轴位置\n",
    "\n",
    "xlen = len(x)\n",
    "xticks = np.arange(0, xlen, 1)  \n",
    "xticks_labels = [''] * xlen  \n",
    "groups = ['TQA\\nBaselines', 'SOTA\\nMethods', 'Data Prep\\nBaselines', 'AuToPrep']\n",
    "\n",
    "# 仅在特定位置添加模型名称\n",
    "for i, idx in enumerate(label_positions):\n",
    "    xticks_labels[idx] = groups[i] \n",
    "\n",
    "# 应用修改后的x轴标签并隐藏刻度\n",
    "plt.xticks(xticks, xticks_labels, fontsize=15, fontname='Times New Roman', horizontalalignment='center', verticalalignment='center')\n",
    "plt.gca().tick_params(axis='x', pad=18)\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True)\n",
    "ymax = max(y)  # 获取y轴的最大值\n",
    "\n",
    "# 自定义y轴的刻度\n",
    "plt.yticks(np.arange(0, ymax + 1, 10), fontsize=15, fontname='Times New Roman'\n",
    "           # 设置加粗\n",
    "           # fontweight='bold'\n",
    "           ) \n",
    "plt.ylim(20, 51)\n",
    "\n",
    "# 手动设置图例\n",
    "handles = []\n",
    "labels = []\n",
    "\n",
    "\n",
    "# 只为非隐藏的柱子添加图例\n",
    "for i, bar in enumerate(bars):\n",
    "    if not np.isnan(bar.get_height()):  # 只有非隐藏的柱子才会添加到图例\n",
    "        handles.append(bar)\n",
    "        labels.append(model_names[i])\n",
    "\n",
    "# 将图例分成4组，每组指定不同数量的图例\n",
    "first_group_handles = handles[:4]\n",
    "first_group_labels = labels[:4]\n",
    "second_group_handles = handles[4:8]\n",
    "second_group_labels = labels[4:8]\n",
    "third_group_handles = handles[8:10]\n",
    "third_group_labels = labels[8:10]\n",
    "fourth_group_handles = handles[10:]\n",
    "fourth_group_labels = labels[10:]\n",
    "all_handles = first_group_handles + second_group_handles + third_group_handles + empty_handles + fourth_group_handles\n",
    "all_labels = first_group_labels + second_group_labels + third_group_labels + fourth_group_labels\n",
    "plt.legend(all_handles, all_labels, ncol=3, loc='upper center', fontsize=10, columnspacing=1.0, handletextpad=0.5, framealpha=0.5)\n",
    "\n",
    "# 调整边界\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('numerical_reasoning_accuracy_on_tabbench.pdf')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 264,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_9468\\3548087092.py:50: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 460x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "x = np.arange(11)  # 20个柱子的位置\n",
    "\n",
    "y = [\n",
    "    50.00 , 55.21 , \n",
    "    0, \n",
    "    57.29 , 59.38 , \n",
    "    0, \n",
    "    56.25 , 58.33 ,\n",
    "    0, \n",
    "    54.17 , 63.54 ]\n",
    "y = np.array(y)\n",
    "# plt.figure(figsize=(4.5, 4))\n",
    "# y = np.random.randint(1, 100, size=20).astype(float)  # 将y的数据类型转换为float，以便可以使用NaN\n",
    "\n",
    "# 需要隐藏的柱子索引\n",
    "hidden_indices = [2, 5, 8] \n",
    "\n",
    "# 将隐藏的柱子高度设置为NaN，避免显示\n",
    "y[hidden_indices] = np.nan\n",
    "\n",
    "\n",
    "plt.figure(figsize=(4.6, 4))\n",
    "\n",
    "# 定义每个柱子的独特颜色，风格和透明度\n",
    "colors = ['#d5eafc', '#d4c0d7', \n",
    "          '#000000', #\n",
    "          '#f7c46f', '#e48882', \n",
    "          '#000000', #\n",
    "          '#fbf5e9', '#f7ecd3', \n",
    "          '#000000', #\n",
    "          '#d5eafc', '#ccb9cf']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=1.0, align='edge', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', \n",
    "            'x',  #\n",
    "            '//', '.', \n",
    "            '\\\\', #\n",
    "            '?', '/', \n",
    "            '+', #\n",
    "            '||', '.']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表，表示在特定位置的标签\n",
    "model_names = ['End2End', 'NL2SQL', 'XXX', \n",
    "               'ReAcTable', 'CoTable', 'XXX', \n",
    "               'DataPrep', 'CodePrep', 'XXX', \n",
    "               'AP(End2End)', 'AP(NL2SQL)']\n",
    "label_positions = [1, 4, 7, 10]  # 需要显示模型名称的x轴位置\n",
    "\n",
    "xlen = len(x)\n",
    "xticks = np.arange(0, xlen, 1)  \n",
    "xticks_labels = [''] * xlen  \n",
    "groups = ['TQA\\nBaselines', 'SOTA\\nMethods', 'Data Prep\\nBaselines', 'AuToPrep']\n",
    "\n",
    "# 仅在特定位置添加模型名称\n",
    "for i, idx in enumerate(label_positions):\n",
    "    xticks_labels[idx] = groups[i] \n",
    "\n",
    "# 应用修改后的x轴标签并隐藏刻度\n",
    "plt.xticks(xticks, xticks_labels, fontsize=15, fontname='Times New Roman', horizontalalignment='center', verticalalignment='center')\n",
    "plt.gca().tick_params(axis='x', pad=18)\n",
    "\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True) # 隐藏x轴刻度\n",
    "ymax = max(y)  # 获取y轴的最大值\n",
    "\n",
    "# 自定义y轴的刻度\n",
    "plt.yticks(np.arange(0, ymax + 10, 10), fontsize=15, fontname='Times New Roman'\n",
    "           # 设置加粗\n",
    "           # fontweight='bold'\n",
    "           ) \n",
    "plt.ylim(30, 71)\n",
    "\n",
    "# 手动设置图例\n",
    "handles = []\n",
    "labels = []\n",
    "\n",
    "\n",
    "# 只为非隐藏的柱子添加图例\n",
    "for i, bar in enumerate(bars):\n",
    "    if not np.isnan(bar.get_height()):  # 只有非隐藏的柱子才会添加到图例\n",
    "        handles.append(bar)\n",
    "        labels.append(model_names[i])\n",
    "\n",
    "# 将图例分成4组，每组指定不同数量的图例\n",
    "first_group_handles = handles[:4]\n",
    "first_group_labels = labels[:4]\n",
    "second_group_handles = handles[4:8]\n",
    "second_group_labels = labels[4:8]\n",
    "third_group_handles = handles[8:10]\n",
    "third_group_labels = labels[8:10]\n",
    "fourth_group_handles = handles[10:]\n",
    "fourth_group_labels = labels[10:]\n",
    "all_handles = first_group_handles + second_group_handles + third_group_handles + empty_handles + fourth_group_handles\n",
    "all_labels = first_group_labels + second_group_labels + third_group_labels + fourth_group_labels\n",
    "plt.legend(all_handles, all_labels, ncol=3, loc='upper center', fontsize=10, columnspacing=1.0, handletextpad=0.5, framealpha=0.5)\n",
    "\n",
    "# plt.subplots_adjust(bottom=0.2)  \n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('fact_checking_accuracy_on_tabbench.pdf')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 FewshotPrep\n",
      "1 Dater\n",
      "2 Binder\n",
      "3 ReAcTable\n",
      "4 CoTable\n",
      "5 AUTOPREP\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 数据集标签\n",
    "MODELS = ['Small', 'Medium', 'Large']\n",
    "\n",
    "# 模型名称\n",
    "DATASETS = ['FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP']\n",
    "\n",
    "# 每个方法的结果数据（按Small, Medium, Large的顺序）\n",
    "res = [\n",
    "    # small  medium large\n",
    "    [56.93, 48.50, 56.73],     # FewshotPrep\n",
    "    [49.03, 41.50, 33.65],     # Dater\n",
    "    [58.00, 51.00, 22.12],      # Binder\n",
    "    [64.65, 62.50, 47.12],      # ReAcTable\n",
    "    [65.32, 56.50, 53.85],      # CoTable\n",
    "    [66.29, 64.00, 62.50],      # AutoPrep\n",
    "]\n",
    "\n",
    "# 颜色设置（使用相同的颜色但透明度不同）\n",
    "colors = [\n",
    "    ('#ff9966', 0.3), ('#cc66ff', 0.3), ('#99c2ff', 0.3), ('#e65c5c', 0.3), \n",
    "    ('#ff9966', 0.3), ('#cc66ff', 1), ('#99c2ff', 0.6), ('#e65c5c', 0.6),  # NL2SQL 和 w. nl2sql（浅色与深色）\n",
    "]\n",
    "\n",
    "# 填充方向\n",
    "hatches = ['/', '\\\\', '|', '-', '//', '\\\\\\\\', '||', '--']\n",
    "\n",
    "# 设置柱状图宽度\n",
    "bar_width = 0.12\n",
    "\n",
    "# 创建绘图\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# 绘制柱状图\n",
    "for i, model in enumerate(DATASETS):\n",
    "    print(i, model)\n",
    "    # 获取颜色和透明度\n",
    "    color, alpha = colors[i]\n",
    "    \n",
    "    # 计算每个簇的x位置\n",
    "    x_positions = np.arange(len(MODELS)) + i * bar_width\n",
    "    \n",
    "    # 绘制柱状图，设置透明度\n",
    "    plt.bar(x_positions, res[i], width=bar_width, label=model, color=color, alpha=alpha, hatch=hatches[i], edgecolor='black')\n",
    "\n",
    "# 设置x轴位置和标签\n",
    "x_ticks_positions = np.arange(len(MODELS)) + bar_width * (len(DATASETS) - 1) / 2\n",
    "plt.xticks(x_ticks_positions, MODELS, rotation=0, fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "# 设置y轴范围\n",
    "plt.ylim(20, 70)\n",
    "\n",
    "# 设置图表标题、标签等\n",
    "# plt.xlabel('Table Size', fontsize=16, fontweight='bold')\n",
    "# plt.ylabel('Accuracy (%)', fontsize=16, fontweight='bold')\n",
    "\n",
    "# 添加图例\n",
    "plt.legend(fontsize=12, ncol=3, loc='upper left')\n",
    "\n",
    "# 调整子图位置\n",
    "plt.subplots_adjust(left=0.04, bottom=0.05, right=0.99, top=0.98)\n",
    "\n",
    "# 保存图表为PDF文件\n",
    "plt.savefig('comparison_of_methods_on_table_size.pdf')\n",
    "\n",
    "# 显示图表\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_2412\\3164574609.py:32: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "# 六个柱子的位置\n",
    "x = np.arange(6)\n",
    "\n",
    "# 36.02 \t58.33 \n",
    "# 26.95 \t51.04 \n",
    "# 31.99 \t56.25 \n",
    "# 41.81 \t57.29 \n",
    "# 27.20 \t59.38 \n",
    "# 46.85 \t63.54 \n",
    "\n",
    "\n",
    "# 六个柱子的高度\n",
    "y = [36.02, 26.95, 31.99, 41.81, 27.20, 46.85]\n",
    "y = np.array(y)\n",
    "\n",
    "plt.figure(figsize=(4, 4))\n",
    "\n",
    "# 定义每个柱子的颜色\n",
    "colors = ['#d5eafc', '#d4c0d7', '#f7c46f', '#e48882', '#fbf5e9', '#f7ecd3']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=0.8, align='center', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', '//', '.', '?', '/']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表\n",
    "model_names = ['FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP']\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks([])  # 清空x轴标签\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=False)  # 隐藏x轴刻度线和标签\n",
    "\n",
    "# 设置y轴刻度\n",
    "plt.yticks(np.arange(0, 70, 10), fontsize=12, fontname='Times New Roman')\n",
    "plt.ylim(20, 50)\n",
    "\n",
    "# 添加图例\n",
    "plt.legend(bars, model_names, fontsize=10, ncol=2, loc='upper left', framealpha=0.5)\n",
    "plt.subplots_adjust(left=0.07, bottom=0.03, right=0.98, top=0.98)\n",
    "\n",
    "plt.savefig('numerical_reasoning_accuracy_on_tabbench.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_10548\\1641342545.py:31: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 345x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [0, 82.64, 88.39, 89.29, 90.48, 90.58, 90.77, 0]  # 在前后添加隐形的柱子\n",
    "model_names = ['', 'FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP', '']  # 添加空字符串作为占位符\n",
    "num_bars = len(values)\n",
    "\n",
    "# 设置柱子的宽度和间隙（绝对值）\n",
    "width = 0.3  # 柱子的宽度（绝对值）\n",
    "gap = 0.15   # 柱子间的间隙（绝对值）\n",
    "\n",
    "# 计算每个柱子的位置\n",
    "x = [i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "# 自动计算图像宽度（仅考虑柱子和间隙的总宽度）\n",
    "total_width = num_bars * width + (num_bars - 1) * gap  # 所有柱子和间隙的总宽度\n",
    "fig_width = total_width  # 图像的宽度等于柱子和间隙的总宽度\n",
    "fig_height = 4  # 固定高度\n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['none', '#bfbfbf', '#616161', '#a2b6cc', '#dac6c4', '#b08fb3', '#05057e', 'none']  # 第一个和最后一个柱子为透明\n",
    "hatches = ['', '//////', '//////', '//////', '//////', '//////', '?', '']  # 第一个和最后一个柱子无填充图案\n",
    "\n",
    "# 绘制柱状图，为每个柱子设置不同的颜色和填充图案\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 6:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    elif values[i] != 0:  # 跳过隐形的柱子\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal')\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(60, 100)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1.5,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=1.0,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('accuracy_on_table_with_different_size_with_sys.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [82.64, 88.39, 89.29, 90.48, 90.58, 90.77]\n",
    "num_bars = len(values)\n",
    "\n",
    "# 设置柱子的宽度和间隙（绝对值）\n",
    "width = 0.5  # 柱子的宽度（绝对值）\n",
    "gap = 0.1    # 柱子间的间隙（绝对值）\n",
    "\n",
    "# 计算每个柱子的位置\n",
    "x = [i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "# 自动计算图像宽度（仅考虑柱子和间隙的总宽度）\n",
    "total_width = num_bars * width + (num_bars - 1) * gap  # 所有柱子和间隙的总宽度\n",
    "fig_width = total_width  # 图像的宽度等于柱子和间隙的总宽度\n",
    "fig_height = 4  # 固定高度\n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 绘制柱状图，添加 hatch 和 color\n",
    "plt.bar(x, values, width=width, color='lightgreen', edgecolor='black', hatch='/')\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks(x, [f'Bar {i+1}' for i in range(num_bars)])\n",
    "\n",
    "# 添加标题和标签，并设置字体为Times New Roman，加粗\n",
    "plt.title('Bar Chart with Gaps', fontfamily='Times New Roman', fontweight='bold')\n",
    "plt.xlabel('Categories', fontfamily='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Values', fontfamily='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks(fontname='Times New Roman', fontweight='normal')\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal')\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(60, 95)\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_2412\\2494757337.py:33: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "# 六个柱子的位置\n",
    "x = np.arange(6)\n",
    "\n",
    "# 82.64\t78.44\n",
    "# 88.39\t77.76\n",
    "# 89.29\t76.38\n",
    "# 90.48\t79.72\n",
    "# 90.58\t81.89\n",
    "# 90.77\t84.94\n",
    "\n",
    "\n",
    "\n",
    "# 六个柱子的高度\n",
    "y = [78.44, 77.76, 76.38, 79.72, 81.89, 84.94]\n",
    "y = np.array(y)\n",
    "\n",
    "plt.figure(figsize=(4, 4))\n",
    "\n",
    "# 定义每个柱子的颜色\n",
    "colors = ['#d5eafc', '#d4c0d7', '#f7c46f', '#e48882', '#fbf5e9', '#f7ecd3']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=0.8, align='center', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', '//', '.', '?', '/']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表\n",
    "model_names = ['FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP']\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks([])  # 清空x轴标签\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=False)  # 隐藏x轴刻度线和标签\n",
    "\n",
    "# 设置y轴刻度\n",
    "plt.yticks(np.arange(0, 100, 10), fontsize=12, fontname='Times New Roman')\n",
    "plt.ylim(70, 95)\n",
    "\n",
    "# 添加图例\n",
    "plt.legend(bars, model_names, fontsize=10, ncol=2, loc='upper left', framealpha=0.5)\n",
    "\n",
    "plt.subplots_adjust(left=0.07, bottom=0.03, right=0.98, top=0.98)\n",
    "plt.savefig('accuracy_on_complex_tabfact.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "batcher",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> draw/_draw_copy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "130"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "values1 = [10, 14, 18, 8]  # 50 of 150\n",
    "# 8\n",
    "# 5: 问题指意不明\n",
    "# 2: 推理失败\n",
    "# 1: SQL语法限制\n",
    "values2 = [11, 8, 19, 12]  # 50 of 200\n",
    "# 12\n",
    "# 9: 错误理解任务\n",
    "# 3: 语法错误，关键词不支持\n",
    "\n",
    "tol1 = 150\n",
    "tol2 = 200\n",
    "\n",
    "values1 = [x*(500/tol1) for x in values1]\n",
    "values2 = [x*(500/tol2) for x in values2]\n",
    "\n",
    "values1 = [38, 53, 69, 30] # 166 of 500\n",
    "# 30\n",
    "# 18: 问题指意不明\n",
    "# 8: 推理失败\n",
    "# 5: SQL语法限制\n",
    "values2 = [28, 21, 50, 31] #\n",
    "# 30\n",
    "# 23: 错误理解任务\n",
    "# 8: 语法错误，关键词不支持\n",
    "sum(values2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# CoCTE SFT PRM 40.3 18.9 36.7 4.1 67.0\n",
    "# CoCTE SFT + RS PRM 46.7 18.8 30.4 4.1 66.2\n",
    "# CoCTE SFT + DPO PRM 52.0 18.1 25.0 5.0 67.4\n",
    "# CoCTE SFT + GRPO PRM 55.5 23.1 18.7 2.7 68.9\n",
    "\n",
    "value1 = [40.3, 46.7, 52.0, 55.5]\n",
    "method = ['SFT', '+ RS', '+ DPO', '+ GRPO']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data\n",
    "values = [40.3, 46.7, 52.0, 55.5]\n",
    "methods = ['SFT', '+ RS', '+ DPO', '+ GRPO']\n",
    "\n",
    "# Colors - you can customize these\n",
    "colors = ['#535353', '#a6a6a6', '#a2b6cc', '#05057e']\n",
    "hatch = '////////'\n",
    "\n",
    "# Create figure\n",
    "plt.figure(figsize=(6, 4))\n",
    "\n",
    "# Create bars\n",
    "bars = plt.bar(methods, values, color='none', edgecolor=colors, \n",
    "               linewidth=1.2, hatch=hatch, width=0.6)\n",
    "\n",
    "# Customize plot\n",
    "plt.ylabel('Accuracy (%)', fontsize=12, fontweight='bold')\n",
    "plt.ylim(0, 70)  # Adjust based on your data range\n",
    "plt.yticks(fontsize=12)\n",
    "plt.xticks(fontsize=12)\n",
    "\n",
    "# Add value labels on top of bars\n",
    "for bar in bars:\n",
    "    height = bar.get_height()\n",
    "    plt.text(bar.get_x() + bar.get_width()/2., height,\n",
    "             f'{height:.1f}',\n",
    "             ha='center', va='bottom', fontsize=12)\n",
    "\n",
    "# Adjust layout\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save or show\n",
    "# plt.savefig('single_plot.tif', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Function to create a single plot\n",
    "def create_single_plot(values, model_names, colors, hatches, title, ylim, yticks, width, gap, space):\n",
    "    ymin, ymax = ylim\n",
    "    num_bars = len(values)\n",
    "    x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "    \n",
    "    fig, ax = plt.subplots(figsize=(4, 3), constrained_layout=True)\n",
    "    \n",
    "    bars = []\n",
    "    for i in range(num_bars):\n",
    "        bar = ax.bar(\n",
    "            x[i],\n",
    "            values[i],\n",
    "            width=width,\n",
    "            color=\"none\",\n",
    "            edgecolor=colors[i],\n",
    "            hatch=hatches[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars.append(bar[0])\n",
    "        \n",
    "        # 在每个柱子顶部添加数值标签\n",
    "        ax.text(\n",
    "            x[i],  # x坐标\n",
    "            values[i] + (ymax - ymin) * 0.02,  # y坐标（稍微高于柱子）\n",
    "            f\"{values[i]}\",  # 显示的文本\n",
    "            ha='center',  # 水平居中\n",
    "            va='bottom',  # 垂直底部对齐\n",
    "            fontsize=14,  # 字体大小\n",
    "            color='black'  # 字体颜色\n",
    "        )\n",
    "    \n",
    "    ax.set_xticklabels([])\n",
    "    ax.set_yticks(yticks)\n",
    "    ax.tick_params(axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0)\n",
    "    ax.set_xlim(x[0] - space, x[-1] + space)\n",
    "    ax.set_ylim(ymin, ymax)\n",
    "    ax.tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "    \n",
    "    ax.legend(\n",
    "        bars,\n",
    "        model_names,\n",
    "        fontsize=12,\n",
    "        ncol=2,\n",
    "        loc=\"upper center\",\n",
    "        handlelength=1.5,\n",
    "        columnspacing=1.2,\n",
    "        borderpad=0.3,\n",
    "    )\n",
    "    \n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data for WikiTQ\n",
    "# Data for TabFact\n",
    "model_names1 = ['SFT', 'SFT + RS', 'SFT + DPO', 'SFT + GRPO']\n",
    "colors1 = [\n",
    "    # \"#535353\",\n",
    "    '#a6a6a6',\n",
    "    \"#a2b6cc\",\n",
    "    \"#cea7a3\",\n",
    "    \"#05057e\",\n",
    "]\n",
    "hatches1 = ['////']*len(colors)\n",
    "width = 0.18\n",
    "gap = 0.05\n",
    "space = 0.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tp = [40.3, 46.7, 52.0, 55.5]\n",
    "# Create TabFact plot\n",
    "fig = create_single_plot(\n",
    "    values=tp,\n",
    "    model_names=model_names1,\n",
    "    colors=colors1,\n",
    "    hatches=hatches1[:len(tp)],  # Use only needed hatches\n",
    "    title=\"TabFact\",\n",
    "    ylim=(30, 71),\n",
    "    yticks=list(range(30, 71, 10)),\n",
    "    width=width,\n",
    "    gap=gap,\n",
    "    space=space\n",
    ")\n",
    "\n",
    "# Save TabFact plot\n",
    "fig.tight_layout()\n",
    "fig.savefig('./figure/exploration_tp.tif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fp = [18.9, 18.8, 18.1, 23.1]\n",
    "# Create TabFact plot\n",
    "fig = create_single_plot(\n",
    "    values=fp,\n",
    "    model_names=model_names1,\n",
    "    colors=colors1,\n",
    "    hatches=hatches1[:len(fp)],  # Use only needed hatches\n",
    "    title=\"TabFact\",\n",
    "    ylim=(10, 31),\n",
    "    yticks=list(range(10, 31, 5)),\n",
    "    width=width,\n",
    "    gap=gap,\n",
    "    space=space\n",
    ")\n",
    "\n",
    "# Save TabFact plot\n",
    "fig.tight_layout()\n",
    "fig.savefig('./figure/exploration_fp.tif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tn = [36.7,30.4,25.0,18.7]\n",
    "# Create TabFact plot\n",
    "fig = create_single_plot(\n",
    "    values=tn,\n",
    "    model_names=model_names1,\n",
    "    colors=colors1,\n",
    "    hatches=hatches1[:len(tn)],  # Use only needed hatches\n",
    "    title=\"TabFact\",\n",
    "    ylim=(10, 51),\n",
    "    yticks=list(range(10, 51, 10)),\n",
    "    width=width,\n",
    "    gap=gap,\n",
    "    space=space\n",
    ")\n",
    "\n",
    "# Save TabFact plot\n",
    "fig.tight_layout()\n",
    "fig.savefig('./figure/exploration_tn.tif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fn = [4.1,4.1,5.0,2.7]\n",
    "# Create TabFact plot\n",
    "fig = create_single_plot(\n",
    "    values=fn,\n",
    "    model_names=model_names1,\n",
    "    colors=colors1,\n",
    "    hatches=hatches1[:len(fn)],  # Use only needed hatches\n",
    "    title=\"TabFact\",\n",
    "    ylim=(0, 11),\n",
    "    yticks=list(range(0, 11, 2)),\n",
    "    width=width,\n",
    "    gap=gap,\n",
    "    space=space\n",
    ")\n",
    "\n",
    "# Save TabFact plot\n",
    "fig.tight_layout()\n",
    "fig.savefig('./figure/exploration_fn.tif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.62, 0.74)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(500-sum(values1))/500, (500-sum(values2))/500"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'values1' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[2], line 23\u001b[0m\n\u001b[0;32m     19\u001b[0m fig, axs \u001b[38;5;241m=\u001b[39m plt\u001b[38;5;241m.\u001b[39msubplots(\u001b[38;5;241m1\u001b[39m, \u001b[38;5;241m2\u001b[39m, figsize\u001b[38;5;241m=\u001b[39m(\u001b[38;5;241m8\u001b[39m, \u001b[38;5;241m5\u001b[39m))  \u001b[38;5;66;03m# 调整图表大小\u001b[39;00m\n\u001b[0;32m     21\u001b[0m \u001b[38;5;66;03m# 创建第一个环形图\u001b[39;00m\n\u001b[0;32m     22\u001b[0m axs[\u001b[38;5;241m0\u001b[39m]\u001b[38;5;241m.\u001b[39mpie(\n\u001b[1;32m---> 23\u001b[0m     \u001b[43mvalues1\u001b[49m,\n\u001b[0;32m     24\u001b[0m     colors\u001b[38;5;241m=\u001b[39mcustom_colors,\n\u001b[0;32m     25\u001b[0m     \u001b[38;5;66;03m# 不显示小数部分\u001b[39;00m\n\u001b[0;32m     26\u001b[0m     autopct\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;132;01m%1.0f\u001b[39;00m\u001b[38;5;132;01m%%\u001b[39;00m\u001b[38;5;124m\"\u001b[39m,\n\u001b[0;32m     27\u001b[0m     startangle\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m330\u001b[39m,\n\u001b[0;32m     28\u001b[0m     textprops\u001b[38;5;241m=\u001b[39m{\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mfontsize\u001b[39m\u001b[38;5;124m\"\u001b[39m: \u001b[38;5;241m14\u001b[39m},\n\u001b[0;32m     29\u001b[0m     wedgeprops\u001b[38;5;241m=\u001b[39m\u001b[38;5;28mdict\u001b[39m(width\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0.8\u001b[39m, edgecolor\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mw\u001b[39m\u001b[38;5;124m\"\u001b[39m),\n\u001b[0;32m     30\u001b[0m )\n\u001b[0;32m     32\u001b[0m \u001b[38;5;66;03m# 创建第二个环形图\u001b[39;00m\n\u001b[0;32m     33\u001b[0m axs[\u001b[38;5;241m1\u001b[39m]\u001b[38;5;241m.\u001b[39mpie(\n\u001b[0;32m     34\u001b[0m     values2,\n\u001b[0;32m     35\u001b[0m     colors\u001b[38;5;241m=\u001b[39mcustom_colors,\n\u001b[1;32m   (...)\u001b[0m\n\u001b[0;32m     40\u001b[0m     wedgeprops\u001b[38;5;241m=\u001b[39m\u001b[38;5;28mdict\u001b[39m(width\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0.8\u001b[39m, edgecolor\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mw\u001b[39m\u001b[38;5;124m\"\u001b[39m),\n\u001b[0;32m     41\u001b[0m )\n",
      "\u001b[1;31mNameError\u001b[0m: name 'values1' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.patches import Circle\n",
    "from matplotlib.legend_handler import HandlerPatch\n",
    "# 数据\n",
    "# error_type = ['column name', 'data format', 'dirty data', 'missing column', 'reasoning']\n",
    "values1 = [17, 10, 4, 6, 2]\n",
    "values2 = [1, 5, 0, 3, 2]  # 假设这是第二个饼图的数据\n",
    "\n",
    "categories = [\"Irrelevant Columns\", \"Missing Semantics\", \"Inconsistent Values\", \"other\"]\n",
    "\n",
    "# 自定义颜色列表\n",
    "custom_colors = [\"#239b56\", \"#a93226\", \"#2874a6\", \"#909497\"]\n",
    "\n",
    "# 设置 seaborn 风格\n",
    "sns.set(style=\"white\")\n",
    "\n",
    "# 创建画布和子图\n",
    "fig, axs = plt.subplots(1, 2, figsize=(8, 5))  # 调整图表大小\n",
    "\n",
    "# 创建第一个环形图\n",
    "axs[0].pie(\n",
    "    values1,\n",
    "    colors=custom_colors,\n",
    "    # 不显示小数部分\n",
    "    autopct=\"%1.0f%%\",\n",
    "    startangle=330,\n",
    "    textprops={\"fontsize\": 14},\n",
    "    wedgeprops=dict(width=0.8, edgecolor=\"w\"),\n",
    ")\n",
    "\n",
    "# 创建第二个环形图\n",
    "axs[1].pie(\n",
    "    values2,\n",
    "    colors=custom_colors,\n",
    "    # 不显示小数部分\n",
    "    autopct=\"%1.0f%%\",\n",
    "    startangle=330,\n",
    "    textprops={\"fontsize\": 14},\n",
    "    wedgeprops=dict(width=0.8, edgecolor=\"w\"),\n",
    ")\n",
    "\n",
    "# 定义圆形图例处理器\n",
    "class HandlerCircle(HandlerPatch):\n",
    "    def create_artists(self, legend, orig_handle,\n",
    "                       xdescent, ydescent, width, height, fontsize, trans):\n",
    "        center = 0.5 * width - 0.5 * xdescent, 0.5 * height - 0.5 * ydescent\n",
    "        p = Circle(xy=center, radius=0.5 * height)\n",
    "        self.update_prop(p, orig_handle, legend)\n",
    "        p.set_transform(trans)\n",
    "        return [p]\n",
    "\n",
    "# 添加图例\n",
    "fig.legend(\n",
    "    [Circle((0, 0), radius=1, color=color) for color in custom_colors],\n",
    "    categories,\n",
    "    loc=\"upper center\",\n",
    "    bbox_to_anchor=(0.5, 0.95),\n",
    "    ncol=4,\n",
    "    fontsize=16,\n",
    "    handletextpad=0.5,\n",
    "    columnspacing=1.8,\n",
    "    frameon=False,  # 去掉图例边框\n",
    "    handler_map={Circle: HandlerCircle()},  # 设置图例形状为圆形\n",
    ")\n",
    "\n",
    "# 设置背景为纯白色\n",
    "fig.set_facecolor(\"white\")\n",
    "\n",
    "# 显示图表\n",
    "plt.tight_layout(rect=[0, 0, 1, 1])  # 调整布局，避免图例和饼图重叠\n",
    "plt.savefig(\"error_instance_record.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "import numpy as np\n",
    "\n",
    "def huitu(data, others):\n",
    "    # 使图表元素中正常显示中文\n",
    "    mpl.rcParams['font.sans-serif'] = 'SimHei'\n",
    "    # 使坐标轴刻度标签正常显示负号\n",
    "    mpl.rcParams['axes.unicode_minus'] = False\n",
    "\n",
    "    # 画布\n",
    "    fig = plt.figure(figsize=(12, 6),\n",
    "                     facecolor='white'\n",
    "                    )\n",
    "    ax1 = fig.add_subplot(121)\n",
    "    ax2 = fig.add_subplot(122)\n",
    "\n",
    "    fig.subplots_adjust(wspace=-0.1)\n",
    "\n",
    "    # 大饼图\n",
    "    labs = data['category']\n",
    "    quantity = data['quantity']\n",
    "    colors1 = data['colors']\n",
    "    colors_other = others['colors']\n",
    "\n",
    "    pie1 = ax1.pie(x=quantity,\n",
    "                colors=colors1,\n",
    "                autopct='%1.1f%%',\n",
    "                labels=None,  # 不显示标签\n",
    "                textprops={'color': 'k',\n",
    "                            # 'font': 'Times New Roman',\n",
    "                            'fontsize': 17,\n",
    "                            }\n",
    "                )\n",
    "\n",
    "    # 小饼图\n",
    "    labs2 = others['category']\n",
    "    quantity_2 = others['quantity']\n",
    "\n",
    "    pie2 = ax2.pie(x=quantity_2,\n",
    "                colors=colors_other,\n",
    "                autopct='%1.1f%%',\n",
    "                startangle=70,\n",
    "                labels=None,  # 不显示标签\n",
    "                radius=0.5,\n",
    "                textprops={'color': 'k',\n",
    "                            # 'font': 'Times New Roman',\n",
    "                            'fontsize': 15,\n",
    "                            },\n",
    "                )\n",
    "\n",
    "    # 调整小饼图的位置，使其与大饼图底部对齐并向下移动\n",
    "    pos1 = ax1.get_position()  # 获取大饼图的位置\n",
    "    pos2 = ax2.get_position()  # 获取小饼图的位置\n",
    "    y_offset = 0.1  # 定义向下移动的偏移量\n",
    "    ax2.set_position([pos2.x0, pos1.y0 - y_offset, pos2.width, pos2.height])  # 设置小饼图的底部与大饼图对齐\n",
    "\n",
    "    # 添加图例\n",
    "    ## 为大饼图添加图例\n",
    "    ax1.legend(pie1[0], \n",
    "               labs, loc=\"upper left\", \n",
    "               bbox_to_anchor=(0.82, 1), \n",
    "               fontsize=15,\n",
    "                handlelength=1.3, \n",
    "                \n",
    "               borderaxespad=1.5,\n",
    "            #    handletextpad=0.8\n",
    "\n",
    "               )\n",
    "    ## 为小饼图添加图例\n",
    "    ax2.legend(pie2[0], labs2, loc=\"upper left\", bbox_to_anchor=(0.35, 1.065),\n",
    "                fontsize=13, title='other',\n",
    "                handlelength=1.3, )\n",
    "\n",
    "    # 用 ConnectionPatch 画出两个饼图的间连线\n",
    "    ## 饼图边缘的数据\n",
    "    theta1 = ax1.patches[-1].theta1\n",
    "    theta2 = ax1.patches[-1].theta2\n",
    "    center = ax1.patches[-1].center\n",
    "    r = ax1.patches[-1].r\n",
    "\n",
    "    width=0.2\n",
    "    # 上边缘的连线\n",
    "    x = r*np.cos(np.pi/180*theta2)+center[0]\n",
    "    y = np.sin(np.pi/180*theta2)+center[1]\n",
    "    con_a = ConnectionPatch(xyA=(-width/2, 0.5), xyB=(x,y),  # 调整连线起点的 y 坐标\n",
    "                            coordsA='data', coordsB='data',\n",
    "                            axesA=ax2, axesB=ax1,\n",
    "                            linestyle='--',\n",
    "                           )\n",
    "\n",
    "    # 下边缘的连线\n",
    "    x = r*np.cos(np.pi/180*theta1)+center[0]\n",
    "    y = np.sin(np.pi/180*theta1)+center[1]\n",
    "    con_b = ConnectionPatch(xyA=(-width/2, -0.5), xyB=(x,y),  # 调整连线起点的 y 坐标\n",
    "                            coordsA='data', coordsB='data',\n",
    "                            axesA=ax2, axesB=ax1,\n",
    "                            # 设置虚线\n",
    "                            linestyle='--'\n",
    "                           )\n",
    "\n",
    "    for con in [con_a, con_b]:\n",
    "        con.set_linewidth(1)    # 连线宽度\n",
    "        con.set_color([0,0,0])  # 连线颜色\n",
    "        ax2.add_artist(con)   # 添加连线\n",
    "\n",
    "    fig.savefig('Figure_with_legend.tif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 定义数据\n",
    "data = {\n",
    "    \"category\": [\"table-level                 \", \"column-level\", \"cell-level\", \"other\"],\n",
    "    \"quantity\": [38, 53, 69, 30],\n",
    "    \"colors\": [\"#239b56\", \"#a93226\", \"#2874a6\", \"#909497\"],\n",
    "}\n",
    "\n",
    "others = {\n",
    "    \"category\": [\"reasoning\", \"sql-syntax\", \"ambiguity\"],\n",
    "    \"quantity\": [8, 5, 18],\n",
    "    \"colors\": [\"#e0e0e0\", '#7d7d7d', \"#b0b0b0\"],\n",
    "}\n",
    "\n",
    "huitu(data, others)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "\n",
    "extract(col=\"Cyclist\", func=lambda x: re.search(r'\\  ((.*?)\\)',x).group(1) if '(' in x else x[:-3])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "values1 = [10, 14, 18, 8]  # 50 of 150\n",
    "# 8\n",
    "# 5: 问题指意不明\n",
    "# 2: 推理失败\n",
    "# 1: SQL语法限制\n",
    "values2 = [11, 8, 19, 12]  # 50 of 200\n",
    "# 12\n",
    "# 9: 错误理解任务\n",
    "# 3: 语法错误，关键词不支持\n",
    "\n",
    "tol1 = 150\n",
    "tol2 = 200\n",
    "\n",
    "values1 = [x*(500/tol1) for x in values1]\n",
    "values2 = [x*(500/tol2) for x in values2]\n",
    "\n",
    "values1 = [38, 53, 69, 30] # 166 of 500\n",
    "# 30\n",
    "# 18: 问题指意不明\n",
    "# 8: 推理失败\n",
    "# 5: SQL语法限制\n",
    "values2 = [28, 21, 50, 31] #\n",
    "# 30\n",
    "# 23: 错误理解任务\n",
    "# 8: 语法错误，关键词不支持\n",
    "sum(values2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "# datasets = ['Small(<2k)', 'Medium(2k~4k)', 'Large(>4k)']\n",
    "datasets = ['Small', 'Medium', 'Large']\n",
    "models = ['Zero-Shot', 'Few-Shot', 'ReAcTable', 'NL2SQL']\n",
    "colors = ['#ffef88', '#ffd885', '#d0a6f9', '#94abff', 'lightblue', 'lavender', 'red']\n",
    "# colors = ['lightpink', 'lightsalmon', 'lightblue', 'lavender', 'red']\n",
    "hatches = ['/', '\\\\', '|', '-', 'x', 'o', '++++']\n",
    "# hatches = ['/////', '/////', '++', '++', 'x', 'o', '++++']\n",
    "\n",
    "\n",
    "res = [\n",
    "    [18.51,\t6.00,\t6.73],\n",
    "    [57.23,\t42.50,\t36.54],\n",
    "    [64.83,\t61.50,\t47.12],\n",
    "    [51.83,\t46.50,\t54.81],\n",
    "]\n",
    "\n",
    "bar_width = 0.18\n",
    "plt.figure(figsize=(7, 6))\n",
    "# plt.ylabel('Accuracy', fontweight='bold', fontsize=20)\n",
    "# plt.xlabel('Table Size', fontweight='bold', fontsize=15)\n",
    "for i, model in enumerate(models):\n",
    "    # 计算每个簇的x位置\n",
    "    x_positions = np.arange(len(datasets)) + i * bar_width\n",
    "    if model == 'Zero-Shot' or model == 'Few-Shot':\n",
    "        plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor='black')\n",
    "        # plt.bar(x_positions, res[i], width=bar_width, label=model, edgecolor=colors[i], hatch=hatches[i], facecolor='none')\n",
    "    else:\n",
    "        plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor='black')\n",
    "\n",
    "\n",
    "x_ticks_positions = np.arange(len(datasets)) + bar_width * (len(models) - 1) / 2\n",
    "\n",
    "plt.xticks(x_ticks_positions, datasets, rotation=0, fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.ylim(0, 68)\n",
    "# plt.yscale('symlog')\n",
    "plt.subplots_adjust(left=0.07, bottom=0.07, right=0.95, top=0.99)\n",
    "plt.legend(fontsize=15, ncol=2)\n",
    "plt.savefig('accuracy_on_table_with_different_size_base.tif')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "# datasets = ['Small(<2k)', 'Medium(2k~4k)', 'Large(>4k)']\n",
    "datasets = ['Small', 'Medium', 'Large']\n",
    "models = ['Zero-Shot', 'Few-Shot', 'ReAcTable', 'AUTOPREP']\n",
    "colors = ['#ffef88', '#ffd885', '#d0a6f9', '#94abff', 'lightblue', 'lavender', 'red']\n",
    "# colors = ['lightpink', 'lightsalmon', 'lightblue', 'lavender', 'red']\n",
    "hatches = ['/', '\\\\', '|', '-', 'x', 'o', '++++']\n",
    "# hatches = ['/////', '/////', '++', '++', 'x', 'o', '++++']\n",
    "\n",
    "\n",
    "res = [\n",
    "    [29.43,\t13.00,\t10.58],\n",
    "    [57.18,\t45.00,\t45.19],\n",
    "    [65.57,\t62.50,\t50.00],\n",
    "    [66.01,\t58.00,\t57.69],\n",
    "]\n",
    "\n",
    "bar_width = 0.18\n",
    "plt.figure(figsize=(7, 6))\n",
    "# plt.ylabel('Accuracy', fontweight='bold', fontsize=15)\n",
    "# plt.xlabel('Table Size', fontweight='bold', fontsize=15)\n",
    "for i, model in enumerate(models):\n",
    "    # 计算每个簇的x位置\n",
    "    x_positions = np.arange(len(datasets)) + i * bar_width\n",
    "    if model == 'Zero-Shot' or model == 'Few-Shot':\n",
    "        plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor='black')\n",
    "        # plt.bar(x_positions, res[i], width=bar_width, label=model, edgecolor=colors[i], hatch=hatches[i], facecolor='none')\n",
    "    else:\n",
    "        plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor='black')\n",
    "\n",
    "\n",
    "x_ticks_positions = np.arange(len(datasets)) + bar_width * (len(models) - 1) / 2\n",
    "\n",
    "plt.xticks(x_ticks_positions, datasets, rotation=0, fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "# 设置y轴范围\n",
    "plt.ylim(0, 68)\n",
    "# plt.yscale('symlog')\n",
    "plt.subplots_adjust(left=0.07, bottom=0.07, right=0.95, top=0.99)\n",
    "plt.legend(fontsize=15, ncol=2)\n",
    "plt.savefig('accuracy_on_table_with_different_size_with_sys.tif')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def draw(res, models, model_name='zero_shot'):\n",
    "\n",
    "    datasets = ['TabFact', 'WikiTQ', 'TabBench']\n",
    "    colors = ['#ad9ecf', '#bde9f6']\n",
    "    hatches = ['////////', '////////']\n",
    "\n",
    "    bar_width = 0.35\n",
    "    plt.figure(figsize=(4.5, 4))\n",
    "\n",
    "    for i, model in enumerate(models):\n",
    "        # 计算每个簇的x位置\n",
    "        x_positions = np.arange(len(datasets)) + i * bar_width\n",
    "        if i == 1:\n",
    "            bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color='white', hatch=hatches[i], edgecolor=colors[i])\n",
    "        else:\n",
    "            bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color=colors[i], hatch=hatches[i], edgecolor=colors[i])\n",
    "\n",
    "        # 在每个柱子上添加数字\n",
    "        for bar in bars:\n",
    "            yval = bar.get_height()  # 获取柱子的高度\n",
    "            plt.text(bar.get_x() + bar.get_width() / 2, yval + 2, f'{yval:.2f}', ha='center', fontsize=15, fontname='Times New Roman')\n",
    "\n",
    "        # 在相邻柱子之间添加下降幅度\n",
    "        if i > 0:  # 只有当不是第一个模型时才显示下降幅度\n",
    "            for j in range(len(datasets)):\n",
    "                prev_value = res[i - 1][j]  # 获取前一个模型在相同数据集上的值\n",
    "                current_value = res[i][j]   # 获取当前模型在相同数据集上的值\n",
    "                decrease = prev_value - current_value\n",
    "                if decrease > 0:  # 只有当数值下降时才显示下降幅度\n",
    "                    plt.text(x_positions[j], current_value + 7, f'(-{decrease:.2f})', ha='center', fontsize=13, fontname='Times New Roman', color='#e7311e')\n",
    "\n",
    "\n",
    "    x_ticks_positions = np.arange(len(datasets)) + bar_width * (len(models) - 1) / 2\n",
    "    plt.xticks(x_ticks_positions, datasets, rotation=0, fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    # 设置y轴范围\n",
    "    max_value = max([max(r) for r in res])\n",
    "    # 取整十\n",
    "    y_max = (max_value // 10 + 1) * 10\n",
    "    plt.ylim(0, 95)\n",
    "\n",
    "    # 设置y轴刻度，每隔20显示一个数字\n",
    "    plt.yticks(np.arange(0, y_max + 1, 20), fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    plt.subplots_adjust(left=0.08, bottom=0.07, right=0.99, top=0.97)\n",
    "    plt.legend(fontsize=12, ncol=1, framealpha=0.5)\n",
    "    plt.savefig(f'variants_of_{model_name}.tif')\n",
    "    # plt.show()\n",
    "\n",
    "# 示例数据\n",
    "models = ['Chain-of-Clauses', 'Direct Prompting']\n",
    "planner = [\n",
    "    [87.85, 66.09, 50.10],\n",
    "    [83.35, 58.17, 44.83],\n",
    "]\n",
    "\n",
    "draw(planner, models=models, model_name='planner')\n",
    "\n",
    "models = ['Tool-augmented', 'Code-generation']\n",
    "programmer = [\n",
    "    [87.85, 66.09, 50.10],\n",
    "    [81.97, 62.82, 47.26],\n",
    "]\n",
    "\n",
    "draw(programmer, models=models, model_name='programmer')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def draw(res, models, model_name='zero_shot'):\n",
    "\n",
    "    datasets = ['TabFact', 'WikiTQ', 'TabBench']\n",
    "    colors = ['#606060', '#d56867']\n",
    "    hatches = ['//', 'xxxx']\n",
    "\n",
    "    bar_width = 0.35\n",
    "    plt.figure(figsize=(4.5, 4))\n",
    "\n",
    "    for i, model in enumerate(models):\n",
    "        x_positions = np.arange(len(datasets)) + i * bar_width\n",
    "        # bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color='none', hatch=hatches[i], edgecolor=colors[i], linewidth=1)\n",
    "        \n",
    "        plt.bar(x_positions, res[i], width=bar_width, color='none', hatch=hatches[i], edgecolor=colors[i], linewidth=1)\n",
    "        bars = plt.bar(x_positions, res[i], width=bar_width, label=model, color='none', edgecolor='black', linewidth=1)\n",
    "\n",
    "        for bar in bars:\n",
    "            yval = bar.get_height() \n",
    "            plt.text(bar.get_x() + bar.get_width() / 2, yval + 2, f'{yval:.2f}', ha='center', fontsize=15, fontname='Times New Roman')\n",
    "\n",
    "        if i > 0:  \n",
    "            for j in range(len(datasets)):\n",
    "                prev_value = res[i - 1][j] \n",
    "                current_value = res[i][j] \n",
    "                decrease = prev_value - current_value\n",
    "                if decrease > 0:  # 只有当数值下降时才显示下降幅度\n",
    "                    plt.text(x_positions[j], current_value + 7, f'(-{decrease:.2f})', ha='center', fontsize=13, fontname='Times New Roman', color='#e7311e')\n",
    "\n",
    "    x_ticks_positions = np.arange(len(datasets)) + bar_width * (len(models) - 1) / 2\n",
    "    plt.xticks(x_ticks_positions, datasets, rotation=0, fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    max_value = max([max(r) for r in res])\n",
    "    y_max = (max_value // 10 + 1) * 10\n",
    "    plt.ylim(0, 95)\n",
    "\n",
    "    plt.yticks(np.arange(0, y_max + 1, 20), fontsize=17, fontname='Times New Roman')\n",
    "\n",
    "    plt.subplots_adjust(left=0.08, bottom=0.07, right=0.99, top=0.97)\n",
    "    plt.legend(fontsize=12, ncol=1, framealpha=0.5)\n",
    "    plt.savefig(f'variants_of_{model_name}.tif')\n",
    "    # plt.show()\n",
    "\n",
    "models = ['Direct Prompting', 'Chain-of-Clauses']\n",
    "planner = [\n",
    "    [83.35, 58.17, 44.83],\n",
    "    [87.85, 66.09, 50.10],\n",
    "]\n",
    "\n",
    "draw(planner, models=models, model_name='planner')\n",
    "\n",
    "models = ['Code-generation','Tool-augmented' ]\n",
    "programmer = [\n",
    "    [81.97, 62.82, 47.26],\n",
    "    [87.85, 66.09, 50.10],\n",
    "]\n",
    "\n",
    "draw(programmer, models=models, model_name='programmer')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_9468\\3256908231.py:39: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnYAAAHWCAYAAAD6oMSKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAADOmUlEQVR4nOzdd1hT59sH8G/CniJLtgwHgnvvrUgdrXVV3HtTHGitVsQJKmpBxYVbnK1Kbd0DceIWxYmyQcIyzJCQvH/wkp+RgCQkkIT7c11eLckZdzjk5JvnPOd5GAKBQABCCCGEEKL0mDVdACGEEEIIkQ0KdoQQQgghKoKCHSGEEEKIiqBgRwghhBCiIijYEUIIIYSoCAp2hBBCCCEqgoIdIYQQQoiKoGBHCCGEEKIi1Gu6gO/h8/lITk6GgYEBGAxGTZdDCCGEEFKtBAIBcnJyYGVlBSaz4jY5hQ92ycnJsLW1rekyCCGEEEJqVEJCAmxsbCpcRuGDnYGBAYCSF2NoaFjD1RBCCCGEVC82mw1bW1thJqqIwge70suvhoaGFOwIIYQQUmtVpksa3TxBCCGEEKIiKNgRQgghhKgICnaEEEIIISpCqj52Hz58gLOzM4qLi4WPOTo64v379yK34SYkJGD+/PlISUkBj8fDyJEjsWDBApkPWyIQCMDj8WS6TUIIIYSUT01N7btDb5DqJ1Ww8/Pzg6Ojo8gBXbRokcjPiYmJ6NatG2bMmIGlS5ciPz8fnTp1QnJyMgICAqpe+f/j8XhgsVgQCAQy2yYhhBBCvk9XVxd16tShcWYViMTBLjExEW/fvsW7d+8qXG7BggUQCARYvHgxgJKDv2zZMowaNQo//vgjunfvLl3FXxEIBMjOzgaTyUTdunXpD4sQQgipBgKBAEVFRWCz2QAAIyOjmi2ICEkc7DZt2oQBAwaAw+FAS0tL7DIxMTE4deoUJk+eDDU1NeHjffv2BYPBQEBAgEyCHZ/PR1FREerWrQtNTc0qb48QQgghlVP6uctms2FoaEiXZRWEREchPT0de/bswfLly2FsbIwJEybg48ePZZY7f/48AKBp06YijxsbG8POzg5XrlyRSZ84Pp8PACLhkRBCCCHVozTcfd3nntQsiVrsoqOjMWzYMMTExCAyMhKHDh3C6dOnERoaih9//FG43PPnzwFA7LQXdevWRVxcHGJiYtC4ceMqll+CLsESQggh1U9RP39ZLJbwMrG8GRoawszMrFr2VRkSBbvu3bsLL6GmpqZi8eLFOHz4MEaNGoVHjx4JW+hYLBYAiJ36ovSxzMxMsfvgcDjgcDjCn6vrwBBCCCFE+bFYLEyfNh0FeQXVsj8dPR3s3rNbYcKd1FOKWVhY4NChQzA1NcWWLVuwYcMGHDp0CACEwUxdvezmSy/Bltc/b/369fD19ZW2LADVm9SBmknrN2/eRK9evZCVlVXjnVZjY2Ph4OCAp0+fomXLllXaVm04drWVIh7biRMn4uDBgwBKzlfGxsZo3rw5Ro8ejYkTJ1a6z9CBAwfg5eWF7OxsiWosfe+UMjY2Rps2beDv749WrVpJtK3qpqotIm/fvkWPHj3w/v37Ss3LWRX29vbw8vKCl5eXXPdTGT179kTLli2xdetWAEDHjh3h7e2NYcOG1WxhUmCz2SjIK8C4EeNhUc9SrvtK/ZyCw6cOgc1mK8xnSZXnil2/fj3++usvPH78WPiYiYkJACArK6vM8jk5OQAAU1NTsdtbunQpFixYIPy5dOLbymKxWJg+cxYKCgsrvU5V6WhrY/fO4HIP6tcfHl9zc3PDxYsXZVLDzZs3sWXLFkRGRoLNZqNhw4bw9vbGmDFjhMusXLlSbGhu3Lgx3rx5I5M6qoLFYmH8+HGV+nAs/P/jq62tLfX+CgsLYWpqitDQY5U6djXxwa8qWCwWZs2ciUJO9b0vtbW0Ebxz53dPtgMGDMD+/ftRXFyMz58/4+LFi/j1119x+vRphIWFif2CKmtXr16Fq6srEhMT4enpCXd3d7x580bslzYulwsNDQ2511QRcefZnC9sFBYWwKxePbHrcIu4SGelwdTMHBqa4utnff4MbW0dGNQRnRf8e+fYr927dw9du3bFgAED8O+//wofr2yIXrp0KebNmycMdaVfosVJSUmBhYXFd2uqjMzMTPj4+ODy5cuIj4+HmZkZfvrpJ6xevRp16tQR+xq+du/ePXTs2FEmtQDA8uXLMX/+fAwdOlRpb4qwqGeJ+rb1a7qMalflM5aWlhbc3Nzw6NEj4WPNmjXD8ePHkZ6eXmb5z58/o27durC2ti53e+W15lUGm81GQWEhJs2aDyubygdCaSUnJmB/8JbvpvXSD4+vVeV1fuvu3bto3rw5lixZgnr16uH8+fMYP3486tSpg0GDBgmXc3V1xdWrV0XWrY4Prspgs9nIzs5G40YNUMfQsMJlX0S9BAA0b9a0wuXKw+Nx8eTpc6Snp1f62NXkB3+p4uJiMBgMpTvRstlsFHIKMd9zFmxtxL/3ZSkhMQlbAoMr9S1aS0tL+OFsbW2N1q1bo2PHjujTpw8OHDiAqVOnYvPmzdi/fz8+fvwIY2NjDB48GBs2bIC+vj5u3ryJSZMmAfhffyMfHx+sXLkShw8fxp9//om3b99CT08PvXv3xtatW2Fubi5Sg4mJCSwsLGBhYYFNmzahS5cuePDgARo3bgwHBwccP34cO3bswIMHD7Bz505MnDgRe/fuRUBAAD59+gR7e3t4enpi9uzZAP4XAI4dO4bAwEA8efIEDRo0wPbt29GjR48q/37FnWcvhJ1B1LMnWLxitdh1khLiEbhxLaZ5esPa1k7sMhtW/YFmLVvDfchQ4WOVPceWCgkJwbx58xASEoLk5GRYWVmJPF9RiI6Pj8f58+cRFBRUZrtv376F4TfnpW+PY1UkJycjOTkZmzZtgouLC+Li4jBz5kwkJyfj9OnTYl/D10obVGTF3d0dU6dOxYULFzBw4ECZbpvIl0w+kbS0tES+0QwaNAjLli3Dw4cPMWvWLOHjGRkZYLFY+OWXX+R+J6uVjS3qOzjJdR+S+PrD41sMBgN79uzBv//+i0uXLsHa2hoBAQEYMmSIcJn//vsPXl5eSEhIQMeOHTFhwgSRbfz+++8iP//666+4fPky/v77b5Fgp66uXuE3THt7e0yfPh0fPnzAqVOnULduXSxfvhzTp08XLhMZGYkZM2bg9evXaNq0KZYtWybR76IiJiYm+H3JQjg5iv9WWmrN+o0AgOVLvaXaD5fLhfvgYdDR1fvusvL84OdwOFi2bBmOHTuG7OxsNG3aFP7+/ujZsyeA/7X0HTp0CL/99hvevXuHDx8+wN7eXqrXXdNsbay/e2wVQe/evdGiRQv8/fffmDp1KphMJgIDA+Hg4ICPHz9i9uzZWLx4MXbs2IHOnTtj69atWLFiBd6+fQsA0NfXB1Dyd7Z69Wo0btwYaWlpWLBgASZOnIj//vuv3H3r6OgAAIqKioSP/fbbbwgICECrVq2gra2No0ePYsWKFdi2bRtatWqFp0+fYtq0adDT0xM5N3h7e2Pr1q1wcXHB5s2bMXjwYHz69ElmIeDr86ypmTkMDA0rPO/q6urB2tau3GUMDA1hamYu9bk7NzcXJ06cwKNHj5CamooDBw6UOTeWF6Ld3Nxw8uRJtGjRQmzDg7m5ebndXiZOnIjs7Gx07doVAQEBKCoqwi+//IKtW7cKW1fT0tIwZcoUXL16FRYWFlizZo3INpo2bYq//vpL+LOTkxPWrl2LsWPHgsfjiXyBLH0N4qxcuRJnz57FwoUL8ccffyArKwvu7u7Ys2ePsBUyLy8Ps2bNwt9//w0DAwMsWrSozHbU1NTwww8/4Pjx4xTslEyVv/YXFRUhMjISCxcuFD7WvHlz9O3bF5cvXxaZEeLSpUtgMBgiy5ISvr6+GDlyJF68eIEffvgBY8aMEd5gkpCQgJ9//hmDBw/Gs2fPMHXqVPz222/f3eaXL19gbGwscS0BAQFo27Ytnj59itmzZ2PWrFnCD6zc3FwMGjQILi4uePz4MVauXCn2pKDqvv7gByD84H/16hUOHjyI69evCwfnLv3gNzQ0REpKClJSUoS/s7lz5+LevXs4fvw4Xrx4gREjRmDAgAF4//69cF/5+fnw9/fH3r178erVK5m2EpDyOTs7IzY2FgDg5eWFXr16wd7eHr1798aaNWtw8uRJACXDPZSOvF8aGEqD3eTJk+Hu7g5HR0d07NgRgYGBuHDhAnJzc8XuMzs7G6tXr4a+vj7at28vfNzLyws///wzHBwcYGlpCR8fHwQEBAgf+/nnnzF//nzs2rVLZHtz587FsGHD0KRJEwQHB6NOnToICQmRw29LMZw8eRLOzs5o3Lgxxo4di3379lU4K9G3IToiIgJt27aVat83btxATEwMbty4gYMHD+LAgQM4cOCA8PmJEyciISEBN27cwOnTp7Fjxw6kpaVVuM0vX77A0NBQ4qsCMTExOHv2LM6fP4/z588jPDwcfn5+wue9vb0RHh6Oc+fO4fLly7h58yaePHlSZjvt27dHRESERPsmNU+iYDdp0iQsWrRI2HcuPz8fixYtgp+fX5nm7p07dyIvLw979+4FUNInw9fXF7/99pvUbxxldv78eejr64v8W7dunfD5iRMnYvTo0WjQoAHWrVuH3NxcREZGAgCCg4Ph5OSEgIAANG7cGGPGjMHEiRMr3N/Jkyfx8OFDYUtRqaioqDJ1zJw5U2SZH374AbNnz0aDBg2wZMkSmJqa4saNGwCA0NBQ8Pl8hISEwNXVFYMGDYK3t3StZsquqh/88fHx2L9/P06dOoVu3brByckJixYtQteuXUUu23O5XGHLUOPGjaGrq1sTL7fWEQgEwhbWq1evok+fPrC2toaBgQHGjRuHjIwM5OfnV7iNx48fY/DgwbCzs4OBgYHwMmh8fLzIcp07d4a+vj7q1q2L58+f48SJE6j3VV+1r8+ZeXl5iImJwZQpU0Tex2vWrEFMTIzIdjt16iT8f3V1dbRt2xavX7+W7heiBEJCQjB27FgAJV0ovnz5gvDwcLHLigvRcXFxZT7LStnY2Ij8vr+9FFq3bl1s27YNzs7OGDRoEAYOHIhr164BAN69e4cLFy5gz5496NixI9q0aYOQkBAUFJR/12Z6ejpWr14tcrWkVOnfy9f/vsbn83HgwAE0bdoU3bp1w7hx44S15ObmIiQkBJs2bUKfPn3QrFkzHDx4UOzYslZWVkhISBCOGUuUg0RfA6ytrbFnzx4cOHAA/fr1g7OzM5YsWSK22drJyQm3b98WXkbi8Xjw9vbG1KlTZVa8MunVqxeCg4NFHvu6Na158+bC/9fT04OhoaHw29zr16/RoUMHkXW/PmF/68aNG5g0aRL27NlT5uTTuHFjhIWFiTz2bb+Rr2spDSNf19K8eXORmxYqqkWVffvBv379erx58wZsNhs8Hg+FhYXIz88vN4hFRUWhuLgYjRo1Enmcw+GIXCrT1NQUOSakerx+/RoODg6IjY3FoEGDMGvWLKxduxbGxsa4ffs2pkyZgqKionKPb15eHtzc3ODm5oajR4/CzMwM8fHxcHNzE7nMCgAnTpyAi4sLTExMxF7u09P7X5eB0ta+PXv2lDkv1ObB2t++fYvIyEicOXMGQEmQHTVqFEJCQoRdG4CSUMRkMpGXlwdHR0eREF1QUFDuDVkREREid8l+ewOLq6uryO/f0tISUVFRAEr+ltTV1dGmTRvh887OzuVe2mWz2Rg4cCBcXFywcuXKMs+fOHECTZo0Kfd3YW9vL1KrpaWl8BweExODoqIikb8dY2NjsePK6ujogM/ng8PhCFs3ieKTKNitWbOmTL+Airi6uuLKlSsSF6WK9PT00KBBg3Kf//YkwWAwpPqWFB4ejsGDB2PLli0YP358mec1NTUrrEOWtai6qn7w5+bmQk1NDY8fPy7zgfz1N3AdHR2FHQRUVV2/fh1RUVGYP38+Hj9+DD6fj4CAAOFNK6WtsaU0NTXLjLz/5s0bZGRkwM/PT3hn/9c3mX3N1tYWTk6V61dWr149WFlZ4ePHjyJ3vYtz//594dijPB4Pjx8/xty5cyu1H2UTEhICHo8n0uImEAigpaWFbdu2CR+rKESbmpqKHc0BABwcHCocWkpW582cnBwMGDAABgYGOHPmjNg7oG1tbavl8yQzMxN6enq1MtTx+Xylu0mtlGLcDkkq1KRJkzKtbPfv3y+z3M2bNzFo0CD4+/uLbb6XVS2HDx9GYWGh8JutuFpUnSw++Fu1aoXi4mKkpaWhW7du1VY7EcXhcJCamipy1/P69esxaNAgjB8/Hi9fvgSXy0VQUBAGDx6MO3fuYOfOnSLbsLe3R25uLq5du4YWLVpAV1cXdnZ20NTURFBQEGbOnImXL19i9Wrxd4xKytfXF56enqhTp45w7u5Hjx4hKytLZLio7du3o2HDhmjSpAm2bNmCrKwsTJ48WSY1KBIej4dDhw4hICAA/fv3F3nup59+wrFjxzBgwAAAFYfoVq1aITo6Wub1OTs7C4N1u3btAJS0MH47/BGbzYabmxu0tLQQFhZWpeGcyuPk5AQNDQ08ePAAdnYldydnZWXh3bt3Ze6YfvnypcKPp1ie1LRUJCUnSjzcSWz8JwTuCkTK5xS0b90es6fMkekIFtVBOeOoEir98Pj6n7jhYMSZOXMm3r9/D29vb7x9+xahoaEinXKBksuvAwcOhKenJ4YNGybcx7czfPB4vDJ1fP78udKvw8PDAwwGA9OmTUN0dDT+++8/bNq0qdLrK6PSY5eUlIQnT55g3bp1+PHHH4Uf/A0aNBB+8H/8+BGHDx+u8IM/PT0d+fn5aNSoEcaMGYPx48fj77//xqdPnxAZGYn169eLjL9F5OvixYuwtLSEvb09BgwYgBs3biAwMBDnzp2DmpoaWrRogc2bN8Pf3x9NmzbF0aNHsX79epFtdO7cGTNnzsSoUaNgZmaGDRs2wMzMDAcOHMCpU6fg4uICPz8/mb1Xpk6dir1792L//v1o1qwZevTogQMHDpQZ48zPzw9+fn5o0aIFbt++jbCwsHLHEFVm58+fR1ZWFqZMmYKmTZuK/Bs2bFilbxhxc3PDvXv3xM57mpaWVubcyeVyK7Xdxo0bY8CAAZgxYwYePHiAx48fY+rUqSItYWw2G/3790deXh5CQkLAZrOF+/m2noyMjDK1FFZy7FZ9fX1MmTIF3t7euH79Ol6+fFnumJwRERFlgrKy4HA4OHi87Pix3xO4KxAvX0ehqIiDi9cu4vylf+RQnXypbItdcmKCQu2n9MPja5UdGNjOzg5//fUX5s+fj6CgILRv3x7r1q0T+eZ98OBB5OfnY/369SIfOj169MDNmzeFP7969apMHVpaWhKdFP755x/MnDkTrVq1gouLC/z9/WU6OnlCYtJ3l8nMLLlcEvPxk1T74HG5KCwsrNRwJ6XHTl1dHXXr1kWLFi0QGBiICRMmgMlkinzwL126FN27d8f69etFLoV//cGfkZEhHO5k//79WLNmDRYuXIikpCSYmpqiY8eOIkPUqJLKHNvq3M+3dy6WZ/78+Zg/f77IY+PGjRP5OTg4uEw/2tGjR2P06NEij319l6a9vX2Fd21W9LyHhwc8PDwqrLtJkyZ48OBBhctUxdfnv3RWGnLYbMR9ihG7bFJCPPLz85CUEC/2eQDIYbORzkoT2UZlzrEhISHo27evcCDfrw0bNgwbNmyo1CwZ7u7uUFdXx9WrV+Hm5ibynLg+aJIMCrx//35MnToVPXr0QL169bBmzRr88ccfwuefPHkiPFbfXmYtHauwVN++fcts/9ixY/jll18qVcvGjRuRm5uLwYMHw8DAAAsXLsSXL19ElklKSsLdu3dx5MiRSm1T0TCZTKSlp0l0SZXP5yPlcwoM9A1gYmwKdg4b6ZkZcq5U9hiCis4qCoDNZqNOnTrC276/xuVywWKxYGZmJuxToIgzT5DKkWR2goyMkjebtONxCQQCJCcnw9bWFiEh++jYyZkizzyhimQ5zZ84ijzzRFVt374dYWFhuHTpktz3pciWLFmCrKws7N69u8LlxH0O17SYmBgMGjgYbVu0hc+SlRKtu2XHZly8dhF8fjEM9A2waJ43OrfvUu7ycQlx2LjNH9t3bq90P1lpVJSFvqVyLXZmZmbYvTNY4eakJN9nZmaG4J076dipIDq2qqW6z7PVeSxnzJiB7Oxs5OTkyH2uWEVmbm4u0l9T2dQ1MoLH8IpvLhJn9pQ5sLOxQ3pmBpq5NEWndp3lUJ18qVywA0pOOnRCV0507FQXHdvq871LvLKgqsdTXV1dprPpKCtln0jA0MAQmpqaEq+npaWFYUOGy6Gi6kM3TxBCCCGEqAgKdoQQQgghKoKCHSGEEEKIiqBgRwghhBCiIijYEUIIIYSoCAp2hBBCCCEqgoIdIVUQGxsLBoOBZ8+eVWk7K1eulMtAsqRm0PEkhNQUlRzHjsViKeRAqKmpqVi7di3+/fdfJCUlwdzcHC1btoSXlxf69OlT4bo9e/ZEeHh4uc9/O3WYslK0Yzdx4kQcPPi/+QaNjY3Rrl07bNiwAc2bN4etrS1SUlJUcv5NWVO0Y1uqKu9LWWIwGML/NzQ0RNOmTbF69Wr07t272mqQRHUez+ocoPjt27fo0aMH3r9/L/cBiu3t7eHl5QUvLy+57qcyevbsiZYtW2Lr1q0AgI4dO8Lb21um00WS6qFywY7FYmHK9JnIzefIbR9F3CJkZ2ZAXV0dRsamMNTTRsjuiqcuio2NRZcuXWBkZISNGzeiWbNm4HK5uHTpEubMmfPdOWP//vtvFBUVAQASEhLQvn17XL16Fa6urgAg1UCMiobFYmHmtGngFOSXee5zGgva2tqoYyj+RPuFnYPCwkLUMxd/DIq4XLDS02FmagrNr6a90dLRxc49eyo8dgMGDMD+/fsBlISA5cuXY9CgQYiPj4eamhosLCwkeZlyw+VyFWZKn2+xWCzMnDkdnMICAEBRERcZGRlQV9eAqYkxGEzGd7YgOS1tHezcuVuu70tZ279/PwYMGID09HQsW7YMgwYNwsuXL+Ho6Fhm2Zo83pKeZ/kCAbIz08Hj8WBkbAJNDcnOV/q6Wt89x5a6d+8eunbtigEDBuDff/8VPl46zVopY2NjtGnTBv7+/mjVqpXw8aVLl2LevHnCUHfz5k306tVL7L5SUlJk9v7PzMyEj48PLl++jPj4eJiZmeGnn37C6tWrhXPgfvsavibJvLWVsXz5csyfPx9Dhw6t9FyrRDGoXLBjs9nIzeeg37hfYWZpI7f9fE6Ixdn9geBr6IGdlwc2m13hSWf27NlgMBiIjIyEnt7/Jp53dXXF5MmTAQDx8fGYN28erl27BiaTiQEDBiAoKAj16tWDsbGxcJ3C/5+f0cTERGFChSyw2WxwCvLh6TEaNt+8Lp8/A9HKxQU/9Ss7+TUAnL1yFU+jo+H7q6fY5+OTU+C3axcWjBsHOytLAEBiaioCQ49999hpaWkJf88WFhb47bff0K1bN7BYLOTl5YnMyVn6IXD16lUsWbIE0dHRaNmyJfbv3y8yibifnx+2bNmC/Px8jBw5Uuz+9+7di4CAAOEE4J6enpg9ezaA/53gjx8/jh07duDBgwfYuXMnJk6cWP4vuAax2WxwCgvw6+yJ4PF4CNwegpbNmmDe7MnQ0tKS+f4Sk5Lx544Dcn9flqrq8SxlZGQECwsLWFhYIDg4GNbW1rhy5QpmzJgBBoOBHTt24MKFC7h27Rq8vb2xcuVKnDt3Dr6+voiOjoaVlRUmTJiAZcuWQV295PReul5YWBhu3rwJS0tLbNiwAcOHSz+6vjTn2SIOB+cOBiEzNRnu4+egnq19pdZjpSTiyuE/v3ssS4WEhGDevHkICQlBcnIyrKysRJ4v/UKcmJgIT09PuLu7482bNzAyMkJ8fDzOnz+PoKCgMtt9+/ZtmTk6zc3NK/UaKiM5ORnJycnYtGkTXFxcEBcXh5kzZyI5ORmnT58W+xq+Ju282eVxd3fH1KlTceHCBQwcOFCm2ybypXLBrpSZpQ0s7eQ3Ia+lnRPMrGyxZ603uHmZFS6bmZmJixcvYu3atSIfHqWMjIzA5/Px448/Ql9fH+Hh4eDxeJgzZw5GjRqlEpdYJWFjYQFHOzuRxwz19WFuYlLm8VLmJiYw1Ncv93kA0NPRgZ2VZYXLfE9ubi6OHDmCBg0awMTEBHl5eWKXW7ZsGQICAmBmZoaZM2di8uTJuHPnDgDg5MmTWLlyJbZv346uXbvi8OHDCAwMFGmVOXr0KFasWIFt27ahVatWePr0KaZNmwY9PT1MmDBBuNxvv/2GgIAAtGrVCtra2lK/rurC4/Gw7+BxuDRpjBW/z4eOTs3VLKv3pSyP59d0dHQAQNhSD5T03fPz88PWrVuhrq6OiIgIjB8/HoGBgejWrRtiYmIwffp0AICPj49wvT/++AN+fn74888/cfjwYfzyyy+IiopCkyZNqvQ7lPQ8O2P5ZhwNXIVLJ/dhrJcPrB0aVWn/38rNzcWJEyfw6NEjpKam4sCBA/j9999Flin9QmxhYYFNmzahS5cuePDgAdzc3HDy5Em0aNEC1tbWZbZtbm4OIyMjsfudOHEisrOz0bVrVwQEBKCoqAi//PILtm7dKmxVTUtLw5QpU3D16lVYWFhgzZo1Itto2rQp/vrrL+HPTk5OWLt2LcaOHQsejycM6l+/BnFWrlyJs2fPYuHChfjjjz+QlZUFd3d37NmzR9gKmZeXh1mzZuHvv/+GgYEBFi1aVGY7ampq+OGHH3D8+HGVCnZcLhfRb6MBAC6NXaRq9c7MysTH2I8wNTEBg6F4rZkqG+yqg7VDI/w0yRPHti6vcLkPHz5AIBDA2dm53GWuXbuGqKgofPr0Cba2tgCAQ4cOwdXVFQ8fPkS7du1kWjupvPPnz0NfXx9AyQnR0tIS58+fr/DyxNq1a9GjRw8AJeFr4MCBKCwshLa2NrZu3YopU6ZgypQpAIA1a9bg6tWrwpZYoORDOSAgAD///DMAwMHBAdHR0di1a5dIEPDy8hIuo+iKirgI3B6iEKEOkN37UpbHs1R+fj6WL18ONTU14d8RAHh4eGDSpEnCnydPnozffvtNuA1HR0esXr0aixcvFgl2I0aMwNSpUwEAq1evxpUrVxAUFIQdO3ZI/HsrlZubI/E6Wto6GOO5AkcDV+HIVl+Zh7uTJ0/C2dkZjRs3xtixY+Hl5YWlS5eK9F/82rfhOSIiAm3btpVq3zdu3IClpSVu3LiBDx8+YNSoUWjZsiWmTZsGoCT8JScn48aNG9DQ0ICnpyfS0tIq3OaXL19gaGgoEuoqIyYmBmfPnsX58+eRlZWFkSNHws/PD2vXrgUAeHt7Izw8HOfOnYO5uTl+//13PHnypMwNP+3bt4efn59E+1ZkXC4XAds24s6Dki/ZXTp0waJ5iyX6/SYmJ8LXfyWSUhKhq6OHoQOHyqtcqVGwq6J6tvYwMq64Cbwyk3G/fv0atra2wg8PAHBxcYGRkRFev35Nwa4G9erVC8HBwQCArKws7NixA+7u7oiMjCx3nebNmwv/39Ky5NJvWloa7Ozs8Pr1a8ycOVNk+U6dOuHGjRsASsJjTEwMpkyZIvxQAEpau0r72pSS9kOoJmRkZKBlsyYKEeoA2b0vZXk8R48eDTU1NRQUFMDMzAwhISEif0vfHu/nz5/jzp07wg9sACguLkZhYSHy8/Ohq6srrOfb+qp6J3duDhuRNy7gxwlzJVpPnuEuJCQEY8eOBVDSN/bLly8IDw9Hz549yyybnZ2N1atXQ19fH+3btwcAxMXFlfuesrERveRcv359vHr1Svhz3bp1sW3bNqipqcHZ2RkDBw7EtWvXMG3aNLx79w4XLlxAZGSk8FweEhJSYYtpeno6Vq9eLWyB/Vrnzp3LfLHMzc0V/j+fz8eBAweELXTjxo3DtWvXsHbtWuTm5iIkJARHjhwR3hx08ODBMq8PAKysrJCQkAA+ny+zfnbVcdNNXFwcuDxemcej30bjzoM70Ncv+b3ceXAH7v1eoUXTFpXe9uXrlxAb/wk2VrZIY31G2MUwmJop1s1zFOxk4HsdgRs2bAgGg1HtHbGJbOjp6aFBgwbCn/fu3Ys6depgz549wlaQb33dvF/aWsDn8yu1v9IT9J49e9ChQweR59TU1MrUpizU1TUwb/ZkhQh1QPW9LyU5nlu2bEHfvn1Rp04dsf3Jvj3eubm58PX1FdtqK+9L8/oGhrh/LQx1Teuh+8AREq0rj3D39u1bREZG4syZMwAAdXV1jBo1CiEhISLBrjQU5eXlwdHRESdOnBD2lywoKCj39xYRESFyl+y3l/BcXV1FjqelpSWioqIAlHxBUFdXR5s2bYTPOzs7l3tpl81mY+DAgXBxccHKlSvLPH/ixIkKQ6G9vb1IrZaWlsLWwZiYGBQVFYn8LRobG4v0AS6lo6MDPp8PDocjbN2sChaLhdGjR6O4uBi6OrpSbSO/IB/ZWdmwtLQstyU2Ly8PyUnJKOJyq1Ku0qJgVw2MjY3h5uaG7du3w9PTs8zJOTs7G02aNEFCQgISEhKErQPR0dHIzs6Gi4tLTZRNysFgMMBkMlFQUCDV+k2aNMGDBw8wfvx44WP3798X/n+9evVgZWWFjx8/YsyYMVWuV1GYmhjL5UYJacnqfSnL42lhYSHyJeJ7Wrdujbdv3353nfv375ep7+s7QaWhr2+Alu1640ZYKADUeLgLCQkBj8cTuVlCIBBAS0sL27ZtEz524sQJuLi4wMTEpEywMjU1RVZWltjtOzg4lBvEgLJBj8FgVPrL3NdycnIwYMAAGBgY4MyZM2L7gNna2lZ4zGVVS2ZmJvT09GQS6oCSwJqRnoFRw0fhB/cfpNrGw4cPcSj0ENasXFPuJdRHjx5hnf86FBeLttq5NHZBlw5dRC7Fujq7ittEufr3dsO9h/eEl2KHDBiCe4/vSvVa5EUlg500fT/kbfv27ejSpQvat2+PVatWoXnz5uDxeLhy5QqCg4MRHR2NZs2aYcyYMdi6dSt4PB5mz56NHj16KNXlNlXE4XCQmpoKoORS7LZt25Cbm4vBgwdLtb1ff/0VEydORNu2bdGlSxccPXoUr169Euls7+vrC09PT9SpUwcDBgwAh8PBo0ePkJWVhQULFsjkdVU3eQxpUlWyeF/W5PFcsWIFBg0aBDs7OwwfPhxMJhPPnz/Hy5cvRTrnnzp1Cm3btkXXrl1x9OhRREZGIiQkRPpf3P9r38sddU3r1Xi44/F4OHToEAICAtC/f3+R53766SccO3YMAwYMAFASipycxN/w0apVK0RHR0u8/+9xdnYGj8fD48ePhZdi3759i+zsbJHl2Gw23NzcoKWlhbCwMLm0ujo5OUFDQwMPHjyA3f/fSJaVlYV3796J9OcEgJcvX1b5C4A4ZqZmcHQoO4RPZSQmJkJXVxcO9g7l3viQkJgg9nENDQ0smrcY7v1KLqG7OrtK3H/RxsoG/is3iNw8QcGuGuTmsHHtzBH0GTpW7vtipSRWajlHR0c8efIEa9euxcKFC5GSkgIzMzO0adMGwcHBYDAYOHfuHObNm4fu3buLDKtQ2yT+f4j6Gjs3F2kZGfgYHy92nbSMDLBzc8t9Pj45BXkFBYhPTqlwP+JcvHhR2E/OwMAAzs7OOHXqFHr27InY2NhKbeNro0aNQkxMDBYvXozCwkIMGzYMs2bNwqVLl4TLTJ06Fbq6uti4cSO8vb2hp6eHZs2aKcRAplWRmJRcbfsR8L/fh04W78uaPJ5ubm44f/48Vq1aBX9/f2hoaMDZ2blMFwFfX18cP34cs2fPhqWlJY4dOyaTKwGslEQ0bNYaWemfceHEHmSlf0b7Xu4Sb6fP0HE4dzAIe9Z646dJniJDoVTmHFt6k8CUKVPK9FscNmwYQkJChMGuIm5ubpg6dSqKi4vLXCZPS0sTuSEGKLk7tTJ3VTZu3BgDBgzAjBkzEBwcDHV1dXh5eYm0hLHZbPTv3x/5+fk4cuQI2Gy2sC+amZmZSD0ZGRnCL5uljIyMKhUE9fX1MWXKFHh7e8PExATm5uZYtmyZ2D50ERERZYKyslNXV5eoT504xnWNYVy3ZAiyuIQ4WZQlUyoX7AwNDWFrbY3nt/5DzNPbwk6S8qSvq1VmfCNxLC0tsW3bNpHLAl+zs7PDuXPnvrsde3v7SnX8VjaGhobQ0tFFYOixMs99TmMhNSsbd/+/z8q3SgcoXrx5i9jni7hcfMnPx+bDh8sMUFzRsTtw4AAOHDhQ7vPfHouePXuWOTYtW7Ys89jvv/9eZhgGf39/kZ89PDzg4eFRqf0qOkNDQ2hp6+DPHQeqZX8CvgDFfEG1vS+rejyB79/MUd7zbm5ucHNzq3BdKysrXL58ucJlJGFoaAh9XS1cOfyn8DFtpgC3ww7j2Y1zUp13+QIBuHmZOLZ1eZlBjL93jg0JCRH2TfzWsGHDsGHDhkp12Hd3d4e6ujquXr1a5ncqrg+aJIMC79+/H1OnTkWPHj1Qr149rFmzBn/88Yfw+SdPnuDBgwcAUOYya+nYh6X69i07nuexY8fwyy+/VKqWjRs3Cq86GBgYYOHChfjy5YvIMklJSbh79y6OHDlSqW0SxcEQKPinA5vNRp06dYS3fX+Ny+WCxWLBzMxM5FuTok5dRL6Pjp3qomNbMxgMBs6cOYOffvpJpttV1SnFtm/fjrCwMJEW19poyZIlyMrKwu7duytcrrzPYXFiYmIwfNhwzJ05F6NGjpKqrlsRtxAUHITQg6Hl7i88Ihy/zv8VW9cHwrlh+cMZyUJcQhw2bvPH9p3by73ELwsVZaFvqVyLHVDSbE0ndOVEx0510bFVLap6PGfMmIHs7Gzk5OTIfa5YRWZubq60/XlrO5UMdoQQQkoo+EUZhaOuro5ly5bVdBk1buHChXLb9sPHD4X9liUVcSei5L+3I8q98eHFixfgV6KPraqiYEcIIYSQavP67esq33QQvCe43OcyMjJQXFxcpe0rMwp2hBBCCKk2HqM8MHL4SKnWjbgdgeA9wTi492C5fexu3b6Fhd7ya3FUdBTsCCGEEFJt1NXUKzVMjNh1///yq4aGRrnbkHRsOlUjm8nfCCGEEEJIjaNgRwghhBCiIijYEUIIIYSoCAp2pFImTpwo8wFOifytXLkSLVu2rHAZOraEEFXD4XDAKeJIvF5hYSFOh53GrgO7cDfyjlIOF6SSPQwVbYT7iRMn4uDBg1i/fj1+++034eNnz57F0KFDIRAIcPPmTfTq1QtZWVkwMjIqs409e/bg0KFDePnyJQCgTZs2WLduHdq3by+y3IcPH7B27VpcuXIFLBYLVlZW6NixIxYuXCictFyRKeqxA0o65NrY2GDEiBFYtWqVxBN0u7m54erVq7h//75wIvDv+Xr/4tSvX1+q+WoJqSpVnXni7du36NGjB96/f69SAxR/7zNGnI4dO8Lb2xvDhg2Tb3FyUMgpxOkzJ9HCVbJ5YYP37cDFaxfB5xfj0rULWDTPG53bd5FTlfKhcsGOxWJh5oyZZSZrlidtbW3s3LWzwhOPtrY2/P39MWPGDNStW1fifdy8eROjR49G586dhdvq378/Xr16BWtrawDAo0eP0KdPHzRt2hS7du2Cs7MzcnJycO7cOSxcuBDh4eFSv8bqwGKxMHPaROR8yURGZjbU1dVhalwHDDGTU39PTk4e2Ll5MNTXg4GBXrnLaekYYOeeAxUeuwEDBmD//v3gcrl4/PgxJkyYAAaDUWYu0IrEx8fj7t27mDt3Lvbt21fpYPfnn3/Cz89P+LOlpSX2798vnND824nKCakOlTnP5hfkIzsrG5aWlmAwGFLtJzMzE0DJXLffO8eWunfvHrp27YoBAwbg33//FT4eGxsLBwcH4c/GxsZo06YN/P390apVK+HjS5cuxbx584ShrjQQubi44MWLFyLvOSMjI2zduhUTJ04EUDKHs5eXF7y8vMrU9fz5c/j5+eH27dtIT0+Hvb09Zs6ciV9//VVkuaKiImzduhVHjx7F+/fvoauri8aNG2Pq1KkYO3as1HeTSmP58uWYP38+hg4dCqYU5+GaxGAwEPU6Cnw+v9K18/l8RD6JhL6eHkyMTfEp7iOiol9SsKtpbDYbhYWFmDtzrjDwyFNSUhK27dwGNptd4Umnb9+++PDhA9avX48NGzZIvJ+jR4+K/Lx371789ddfuHbtGsaPHw+BQICJEyeiYcOGiIiIEPlDbtmypcjJIyoqCr/++ivu3bsHXV1dDBs2DJs3b4a+vj4AoLi4GN7e3ti3bx/U1NQwZcqUMs3RfD4f/v7+2L17N1JTU9GoUSP88ccfGD58uMSvrRSbzUbOl0xw8jLRsqE55o3rAy0tyU9iF8KjEHb9GcYNbAn3Hs3KXS4xNQt/Hov87rHT0tKChYUFAMDW1hZ9+/bFlStX4O/vX+nfw/79+zFo0CDMmjULHTt2xObNm6GjoyN8Pjs7G0uWLMHZs2fx5csXNGjQAH5+fhg0aFCZic2NjIyE9SxZsgRnzpxBYmIiLCwsMGbMGKxYsaLMyX/Xrl1Ys2YNMjIyMGjQIOzZs0fshOmAfI4tUS2VOc8+fPgQh0IPYc3KNVIPP7Fr7y6w2WxkZmV+931aKiQkBPPmzUNISAiSk5NhZWUl8vzVq1fh6uqKxMREeHp6wt3dHW/evIGRkRHi4+Nx/vx5BAUFldnux48fcejQIUyaNEmq1/L48WOYm5vjyJEjsLW1xd27dzF9+nSoqalh7ty5AEpCnZubG54/f47Vq1ejS5cuMDQ0xP3797Fp0ya0atXqu10rZMnd3R1Tp07FhQsXMHDgwGrbrywIBAKYmJhKFEiZTCYs61ni5euo//9ZDabGJvIqUW5ULtiVsra2hqODY02XIaSmpoZ169bBw8MDnp6esLGxqdL28vPzweVyYWxsDAB49uwZXr16hdDQULF/yKVN73l5eXBzc0OnTp3w8OFDpKWlYerUqZg7dy4OHDgAAAgICMCBAwewb98+NGnSBAEBAThz5gx69+4t3N769etx5MgR7Ny5Ew0bNsStW7cwduxYmJmZoUePHlK/rozMbLRsaI7Nv/8CHW1Nidc/deEhrt17jWkju2OEe+VaxSTx8uVL3L17F/Xr1wdQud+DQCDA/v37sX37djg7O6NBgwY4ffo0xo0bB6AkSLm7uyMnJwdHjhyBk5MToqOjK9UaZ2BggAMHDsDKygpRUVGYNm0aDAwMsHjxYuEyHz58wMmTJ/HPP/+AzWZjypQpmD17dpkvC6XkdWyJ6qnoPJuYmAhdXV042DtI3cpkXLfk/JaZlVmp5XNzc3HixAk8evQIqampOHDgAH7//XeRZUxMTGBhYQELCwts2rQJXbp0wYMHD+Dm5oaTJ0+iRYsWYsPqvHnz4OPjAw8PD2hpaUn8WiZPnizys6OjI+7du4e///5bGOy2bt2KW7du4dGjRyKtiI6OjhgxYgSKiooAlPQf8/b2xvHjx8Fms9G2bVts2bJF5ErAf//9By8vLyQkJKBjx46YMGFCmZpu376NpUuX4tGjRzA1NcXQoUOxfv166OmVXOVQU1PDDz/8gOPHjytdsFNTU4PH8DESr+c5wxOBuwKR8jkF7p26Y5DbYDlUJ1/K1baq5IYOHYqWLVvCx8enyttasmQJrKys0LdvXwDA+/fvAQDOzs4VrhcaGorCwkIcOnQITZs2Re/evbFt2zYcPnwYnz9/BlByclm6dCl+/vlnNGnSBDt37hRp3eFwOFi3bh327dsHNzc3ODo6YuLEiRg7dix27dpVpdelrq6OeeP6SB3qQv95AI/BHWQa6s6fPw99fX1oa2ujWbNmSEtLg7e3d6V/D1evXkV+fj7c3NwAAGPHjkVISIjI85GRkfj777/Rr18/ODo6YtCgQXB3d/9ubcuXL0fnzp1hb2+PwYMHY9GiRTh58qTIMqXHu2XLlujevTuCgoJw/PhxpKamltmePI8tIfJ28uRJODs7o3Hjxhg7diz27dtXYef30lbz0sAUERFRbl9kLy8v8Hg8sa150vry5YvwyzlQcmWmb9++IqGulIaGhjBwLV68GH/99RcOHjyIJ0+eoEGDBnBzcxNeuk5ISMDPP/+MwYMH49mzZ5g6dapI/24AiImJwYABAzBs2DC8ePECJ06cwO3bt4Uhs1T79u0REREhs9dcXfT19GFtKflVO3s7B2xeuwVHd4fCa9Z8qUJ8TVPZFjtF5e/vj969e2PRokVSb8PPzw/Hjx/HzZs3hR34K3vnzuvXr9GiRQvhCQIAunTpAj6fj7dv30JbWxspKSno0KGD8Hl1dXW0bdtWuI8PHz4gPz8f/fr1E9l2UVGR2BOSJEyN60h1+VVeoQ4AevXqheDgYOTl5WHLli1QV1fHsGHD8OrVq0r9Hvbt24dRo0YJL0eNHj0a3t7eiImJgZOTE549ewYbGxs0atRI4tpOnDiBwMBAxMTEIDc3FzweD4aGhiLL2NnZibRAdOrUSXi8Sy/plpLnsSVE3kJCQjB27FgAJX1jv3z5gvDwcPTs2bPMstnZ2Vi9ejX09fWFN6HFxcWVG+x0dXXh4+OD33//HdOmTSu3K0Nl3b17FydOnBDpB/j+/XuxtX4tLy8PwcHBOHDggPDL3549e3DlyhWEhITA29sbwcHBcHJyQkBAAACgcePGiIqKEukXvH79eowZM0bYH7Bhw4YIDAxEjx49EBwcLPxssbKyQkJCgkR91VSBMr9WCnbVrHv37nBzc8PSpUuFHW4lsWnTJvj5+eHq1ato3ry58PHSUPDmzRu5fwDn5uYCAP79998ylyyq+u1Gmhsl5BnqAEBPTw8NGjQAUBLSWrRogZCQEDRt2hRAxb+HzMxMnDlzBlwuF8HB/5u0uri4GPv27cPatWtF+tpJ4t69exgzZgx8fX3h5uaGOnXq4Pjx48KTuTTkeWwJkae3b98iMjISZ86cAVDyhXTUqFEICQkRCUudO3cGk8lEXl4eHB0dceLECdSrVw8AUFBQUOHd7lOmTEFAQAD8/f2xbt06qWt9+fIlfvzxR/j4+KB///7CxyvzBT0mJgZcLhdduvyvQ7+Ghgbat2+P169fAyj5Av/1l3Og5Avd154/f44XL16IdMkQCATg8/n49OkTmjRpAqCkVZPP54PD4Uh9riLVi4JdDfDz80PLli3RuHFjidbbsGED1q5di0uXLpX5VtmyZUu4uLggICAAo0aNKvNtIzs7G0ZGRmjSpAkOHDiAvLw8YavdnTt3wGQy0bhxY9SpUweWlpZ48OABunfvDgDg8Xh4/PgxWrduDQBwcXGBlpYW4uPja7zPVVVDnYDPl2h5JpOJ33//HQsWLMC7d++++3s4evQobGxscPbsWZHHL1++jICAAKxatQrNmzdHYmIi3r17J1GrXWlfv2XLlgkfi4uLK7NcfHy8SCfy+/fvC4/3txTp2BIiiZCQEPB4PJGbJQQCAbS0tLBt2zbhYydOnICLiwtMTEzKDPthamqKrKyscvehrq6OtWvXYuLEiWUuWVZWdHQ0+vTpg+nTp2P58uUizzVq1Ahv3ryRaruSys3NxYwZM+Dp6VnmOTs7O+H/Z2ZmQk9Pj0KdEqFgVwOaNWuGMWPGIDAwsMxzUVFRImMnMRgMtGjRAv7+/lixYgVCQ0Nhb28v7B+lr68PfX19MBgM7N+/H3379kW3bt2wbNkyODs7Izc3F//88w8uX76M8PBwjBkzBj4+PpgwYQJWrlwJFouFefPmYdy4ccJvrb/++iv8/PzQsGFDODs7Y/PmzcjOzhbWZGBggEWLFmH+/Png8/no2rUrvnz5gjt37sDQ0FBsJ115qGqo43C4SM/8IvF6I0aMgLe3N3bt2vXd30NISAiGDx8ubN0rZWtri6VLl+LixYsYOHAgunfvLrw7uUGDBnjz5g0YDIZwWBNxGjZsiPj4eBw/fhzt2rXDv//+K2yt+Jq2tjYmTJiATZs2gc1mw9PTEyNHjixzGRZQnGNLiCR4PB4OHTqEgIAAkRYwAPjpp59w7Ngx4XvJ1tYWTk5OYrfTqlUrREdHV7ivESNGYOPGjfD19ZW4zlevXqF3796YMGEC1q5dW+Z5Dw8P/P7773j69GmZKy9cLhdFRUVwcnKCpqYm7ty5I7yJi8vl4uHDh8LLqk2aNEFYWJjI+vfv3xf5uXXr1oiOjhZejSjPy5cvqRuGklHZYJeUlKTQ+1m1ahVOnDhR5vHSVrJSampq4PF4CA4ORlFRUZkhJ3x8fLBy5UoAJZ1cHz16hLVr12LatGlIT0+HpaUlOnfujK1btwIo6Sdy6dIl/Prrr2jXrp3IcCelFi5ciJSUFEyYMAFMJhOTJ0/G0KFD8eXL/0LQ6tWrYWZmhvXr1+Pjx48wMjJC69aty9yBJo3E1PK/MZcqHdJkSO+WaO1aHzHxaRLtg8PhYt3Of8Hj8SSuT11dHXPnzsWGDRvw6dOncn8Pjx8/xvPnz7Fnz54y26hTpw769OmDkJAQDBw4EH/99RcWLVqE0aNHIy8vTzjcSUWGDBmC+fPnY+7cueBwOBg4cCD++OMP4d9DqQYNGuDnn3/GDz/8gMzMTAwaNAg7duwod7vyPLZEdWRmZmLj5o1l+nSWevmqZDD135b/JvVwJy9fvURBYQHUmBXfIX7+/HlkZWVhypQpZfq+DRs2DCEhIRV+SSrl5uaGqVOnori4uMK70v38/IQ3Q30rKSkJz549E3msfv36SEpKQu/eveHm5oYFCxYIv5yrqakJh3Hx8vLCv//+iz59+mD16tXo2rUrDAwM8OjRI/j7+yMkJAQtW7bErFmz4O3tDWNjY9jZ2WHDhg3Iz8/HlClTAAAzZ85EQEAAvL29MXXqVDx+/Fg46kGpJUuWoGPHjpg7dy6mTp0KPT09REdH48qVKyItnBEREWXCclUdCj2E2PhYqdZ99OQRAMB/k3+5d1t/iv2EYl6xtOUpPYZAwefLYLPZqFOnDr58+VLmBMLlcsFisWBmZiY8wIo6QDH5vtIBijkFORUuV9nBh8sj4PORnvkFPB4Ptnb1sWffYTp2hEiAxWJh/LjxIi353yo9B2tpaUk9QHHpNiwsLHDo8KFy36eDBw8Gn88XuRGhVGRkJDp06IDnz5+jRYsWePr0abljwfF4PNSvX194VzhQ/owNbm5uuHz5Mvbv3y8yQLG47hCHDx/Ghw8fxLbyfTt7DIfDwZYtWxAaGiocoLhJkyaYNm0axowZA3V1dRQWFmLx4sU4duwYcnJyxA53cv78ecyfPx8JCQlo3749Jk2ahMmTJ4u8jocPH2LZsmW4d+8eBAIBnJycMGrUKOGXuKSkJDg4OODjx4/lDtEl7nO4PDExMRg+bDgMDQ3RvWv3CpctT2mwa9GsRYXB7s7tOwjauB3ODSseKaKq4hLisHGbP7bv3F5uS7AsVJSFvqVywQ5QvGmpSOXRsSNEOajqlGLbt29HWFgYLl26VC37U2RLlixBVlYWdu/eXe4y0gS7uTPnYtTIUVLVdCviFoKCgxB6MLTc/YVHhOPX+b9i6/rAWhnsVPJSrJmZGX1YKyk6doQoB1V9r86YMQPZ2dnIyclRqblipWFubo4FCxbUdBlEQioZ7AghhBBpqKuri9xpXpstXLiwpksgUlDeEfgIIYQQQogICnaEEEIIqTUEAkGlZ2sqD1/CMVCrE12KJYQQQkitcPn6JYSeDgUAeAz3QP/e4oetKU9hYSGC9+1A5JNIWNazxPAhw7+/UjWjYEcIIYQQlfcp7hN2H9yNgoJ8AMDug7vRqEEj2Ns5VHob5y+fx8VrF6Gvp4eXr6OQl58HDU3FilJ0KZYQQgghKi8jMwP5BXkwN6sHc7N6yC/IQ3pGhsTb4POLYWJsCgN9A6Slp0HRxoyjYEcIIYQQledo7whrSxskJicgMTkB1pY2cLR3lGgbzVyawkDfAJ/iPiI3Lw8tm7aEdMNvy49itR8SQsqYOHEisrOzcfbs2XKX6dmzJ1q2bCmcOo4QQogo47rG8FmyEpevlww+3b+3G4zrGku0jU7tOmPRPG9ERb+EqbEJmru2wJ+7t8ijXKmpZLCj2QuUl6Ieu9TUVKxduxb//vsvkpKSYG5ujpYtW8LLywt9+vSpcN2ePXsiPDy83Od79OiBmzdvSlo6ITVKVWeeePv2LXr06IH379+r9ADF6enpcHFxwZMnT8qdLkwV2VjZYPLYKVKvz2Aw0Ll9F3Ru3wVAycwTikblgh2LxcL0adNRkF8gfKygoADZ2dmwsLCElFMWIjMrEwDEpnsdXR3s3rO73BPPxIkTcfDgQaxfvx6//fab8PGzZ89i6NChEAgE5c5HWGrPnj04dOgQXr4smVi7TZs2WLduHdq3by9c5tOnT1i2bBlu3ryJzMxMmJqaok2bNvD394ez8/+mVTl//jw2btyIJ0+eoLi4GK6urpgzZ45wvkMAiI2NhYODQ4XzKsoai8XCjMmTUJhT8VyxsqRtYIBd+/ZX+KERGxuLLl26wMjICBs3bkSzZs3A5XJx6dIlzJkzB2/evKlwH3///TeKiooAQDhv49WrV+Hq6goA0NTUlN0LIqQaCM+zeQXfX1gGdPQqPsd+7d69e+jatSsGDBggMnds6TmtlLGxsfD82KpVK+HjS5cuxbx584ShrvTc7OLighcvXkBNTU24rJGREbZu3SoyV6yXlxe8vLzK1PX8+XP4+fnh9u3bSE9Ph729PWbOnIlff/1VuExxcTE2btyIAwcOIC4uDjo6OmjYsCGmTZuGqVOnCpdLSEiAj48PLl68iPT0dFhaWuKnn37CihUrYGJiIlyuopZ8U1NTjB8/Hj4+PggJCfnu75UoD5ULdmw2GwX5BZj4y2RYWVgCAJ48f4KTZ05g8dwl0NCQ7iUfPHYQADBh9ASRx5NTU3Dg+D6w2ewKTzra2trw9/fHjBkzULduXYn3f/PmTYwePRqdO3cWbqt///549eoVrK2tweVy0a9fPzRu3Bh///03LC0tkZiYiAsXLohM1B0UFAQvLy8sWbIEwcHB0NTUxLlz5zBz5ky8fPkSmzZtkrg2WWGz2SjMycGMXj1g/dXJSV6SMjKw60b4d4/d7NmzwWAwEBkZCT09PeHjrq6umDx5MgAgPj4e8+bNw7Vr18BkMjFgwAAEBQWhXr16MDb+35eB0knNTUxMYGFhgeLiYkyfPh3Xr19Hamoq7OzsMHv2bJGTfSlfX19s27YNHA4HHh4eCAwMLDcUcjgcLFu2DMeOHUN2djaaNm0Kf39/9OzZU5pflcTy8vLA4XDkvh8tLS2RY0KqB5vNRkFeAcaNGA+LepZy3Vfq5xQcPnXou+/TUiEhIZg3bx5CQkKQnJwMKysrkedLv1QlJibC09MT7u7uePPmDYyMjBAfH4/z588jKCiozHY/fvyIQ4cOYdKkSVK9jsePH8Pc3BxHjhyBra0t7t69i+nTp0NNTQ1z584FUPIe37VrF7Zt24a2bduCzWbj0aNHyMrKEqmjU6dOaNSoEY4dOwYHBwe8evUK3t7euHDhAu7fvy9yzqnIpEmT0KZNG2zcuLHS6xDFp3LBrpSVhSXq29oDAJJSkqGro4v6tvW/O0lxeYzqGAGAcJuS6tu3Lz58+ID169djw4YNEq9/9OhRkZ/37t2Lv/76C9euXcP48ePx6tUrxMTE4Nq1a6hfv35JrfXro0uXLsJ1EhISsHDhQnh5eWHdunXCxxcuXAhNTU14enpixIgR6NChg1SvUVasTUzgYFGvRmsolZmZiYsXL2Lt2rViA4SRkRH4fD5+/PFH6OvrIzw8HDweD3PmzMGoUaO+e4mVz+fDxsYGp06dgomJifBkb2lpiZEjRwqXu3btGrS1tXHz5k3ExsZi0qRJMDExwdq1a8Vud+7cuYiOjsbx48dhZWWFM2fOYMCAAYiKikLDhg2r9Dv5nry8PPxz7gz4xVyJ1y0uLkZ+QSGYTCZ0dbTB+E4Tu5qGJgYN/onCXQ2xqGeJ+rb1a7oModzcXJw4cQKPHj1CamoqDhw4gN9//11kmdIvVRYWFti0aRO6dOmCBw8ewM3NDSdPnkSLFi1gbW1dZtvz5s2Dj48PPDw8oKWlJXFtpV8CSzk6OuLevXv4+++/hcEuLCwMs2fPxogRI4TLtWjRQmS9OXPmQFNTE5cvX4aOjg4AwM7ODq1atYKTkxOWLVuG4ODgStXk6uoqPD9MmSL95UmiWFQ22CkaNTU1rFu3Dh4eHvD09Kxyn4b8/HxwuVzhtywzMzMwmUycPn0aXl5eIpcLSp0+fRpcLheLFi0q89yMGTPw+++/49ixYzUe7BTJhw8fIBAIRC5lf+vatWuIiorCp0+fYGtrCwA4dOgQXF1d8fDhQ7Rr167cdTU0NODr6yv82cHBAffu3cPJkydFgp2mpib27dsHXV1duLq6YtWqVfD29sbq1avBZIre3B4fH4/9+/cjPj5e2FqxaNEiXLx4Efv37xcJ9fLA4XDAL+aiQzNrGOprV3q9bHYBHjyPgYWJLjo0d4SaesU37bNzC/EgKgkcDoeCHQEAnDx5Es7OzmjcuDHGjh0LLy8vLF26tNwvCKXBqLSrREREBNq2bSt2WS8vLxw5cgRBQUFiz6HS+PLli0hLmYWFBa5fv47Zs2eLbZ3MzMzEpUuXsHbtWmHtX687ZswYnDhxAjt27Pjul6JS7du3R0RERLUGO14xD1yu5F/8AIDH4wFAheuXLlNbUbCrRkOHDkXLli1l0qdhyZIlsLKyQt++fQEA1tbWCAwMxOLFi+Hr64u2bduiV69eGDNmDBwdS27nfvfuHerUqQNLy7KXTjQ1NeHo6Ih3795VqS5VU5lpZ16/fg1bW1thqAMAFxcXGBkZ4fXr1xUGOwDYvn079u3bh/j4eBQUFKCoqKhMv8YWLVpAV1dX+HOnTp2Qm5uLhIQEYQttqaioKBQXF6NRo0Yij3M4HJH+N/JmqK8N4zqVC1wZ2Xl4Gh0HM2MD9GjfGBrqZb+YEPI9ISEhGDt2LABgwIAB+PLlC8LDw8V2QcjOzsbq1auhr68v7KscFxdXbrDT1dWFj48Pfv/9d0ybNg116tSpUq13797FiRMnRPoBbt68GcOHD4eFhQVcXV3RuXNn/Pjjj3B3dwcAvH//HgKBAE2aNBG7zSZNmiArKwssFgvm5uaVqsPKygpPnz6t0muRVOiJUJz952yVtjFh6oRyn8vIyACXW3vDHQW7aubv74/evXtX6Rufn58fjh8/jps3b0Jb+38tInPmzMH48eNx8+ZN3L9/H6dOncK6desQFhaGfv36VWrb1JFfVMOGDcFgML57g4S0jh8/jkWLFiEgIACdOnWCgYEBNm7ciAcPHki9zdzcXKipqeHx48dlWm719fWrWrLMZWTn4eaDN6hjoEOhjkjt7du3iIyMxJkzZwAA6urqGDVqFEJCQkSCXefOncFkMpGXlwdHR0ecOHEC9eqVdP0oKCgQOad+a8qUKQgICIC/v3+VWr5fvnyJH3/8ET4+Pujfv7/wcRcXF7x8+RKPHz/GnTt3cOvWLQwePBgTJ07E3r17hct97wunJOdxHR0d5OfnS/4iqqBJ4yYYMmiIVOtG3InAsxfPMGvaLKiri48wz188x56QvWKfqw0o2FWz7t27w83NDUuXLhW5C7WyNm3aBD8/P1y9ehXNmzcv87yBgQEGDx6MwYMHY82aNXBzc8OaNWvQr18/NGzYEF++fBHbobioqAgxMTFwc5Ns3jxVZ2xsDDc3N2zfvh2enp5lLvllZ2ejSZMmSEhIQEJCgrDVLjo6GtnZ2XBxcalw+3fu3EHnzp0xe/Zs4WMxMTFllnv+/DkKCgqEl1/u378PfX19kVbCUq1atUJxcTHS0tLQrVs3iV9zdaJQR2QlJCQEPB5P5NwmEAigpaWFbdu2CR87ceIEXFxcYGJiUmYEAlNTU5EbFb6lrq6OtWvXYuLEicJ+cZKKjo5Gnz59MH36dCxfvrzM80wmE+3atUO7du2El3/HjRuHZcuWoUGDBmAwGHj9+jWGDh1aZt3Xr1/DzMxM7MgK5cnMzKz24bratWmH7t26S73+sxfP0K1rt3L7zAsgAJOpaMMGVx+aeaIG+Pn54Z9//sG9e/ckWm/Dhg1YvXo1Ll68WO7lgq8xGAw4OzsjLy8PADB8+HCoq6sjICCgzLI7d+5Efn4+xo8fL1FNtcH27dtRXFyM9u3b46+//sL79+/x+vVrBAYGolOnTujbty+aNWuGMWPG4MmTJ4iMjMT48ePRo0eP7x6nhg0b4tGjR7h06RLevXuHP/74Aw8fPiyzXFFREaZMmYLo6Gj8999/8PHxwdy5c8v0rwOARo0aYcyYMRg/fjz+/vtvfPr0CZGRkVi/fr3IZZ+aJotQx/n/vlGkduPxeDh06BACAgLw7Nkz4b/nz5/DysoKx44dEy5ra2sLJycnseGnVatWiI6OrnBfI0aMgKurq0jf2Mp69eoVevXqhQkTJpR749O3Sr8c5uXlwcTEBP369cOOHTtQUCA61ExqaiqOHj0qcYPBy5cvRYZ7IcpPZVvsklNThP//OS0V+QX5iEuIk3q4k+wv2QCAuITYcvdTWaUhIDAwsMxzUVFRIoNiMhgMtGjRAv7+/lixYgVCQ0Nhb2+P1NRUACWX1vT19fHs2TP4+Phg3LhxcHFxgaamJsLDw7Fv3z4sWbIEQMmdUxs2bMCiRYugra2NcePGQUNDA+fOncPvv/+ONWvWoGnTpiL1vH37tkyNrq6uUt9dXBlJEs7dJ+/9ODo64smTJ1i7di0WLlyIlJQUmJmZoU2bNggODgaDwcC5c+cwb948dO/eXWS4k++ZMWMGnj59ilGjRoHBYGD06NGYPXs2Lly4ILJcnz590LBhQ3Tv3h0cDgejR4/GypUry93u/v37sWbNGixcuBBJSUkwNTVFx44dMWjQoEq9ZnmTRaj7EJsGTpF0HbCJbKR+lvz8J499nD9/HllZWZgyZUqZvm/Dhg1DSEgIBgwY8N3tuLm5YerUqSguLhZ7A1opPz+/cq9uJCUl4dmzZyKP1a9fH0lJSejduzfc3NywYMEC4TlcTU1N2GI2fPhwdOnSBZ07d4aFhQU+ffqEpUuXolGjRsIbuLZt24bOnTsLr8Z8PdxJo0aNsGLFCpF9s1isMvVYWlqiXr16yM/Px+PHj+V+QxWpXioX7AwNDaGjq4MDx/cJHysoKEBeQR42bPOv8gDF67aW/Zalo6sDQ0NDiba3atUqnDhxoszj3buLNk+rqamBx+MhODgYRUVFGD58uMjzPj4+WLlyJWxsbGBvbw9fX1/ExsaCwWAIf54/f75w+fnz58PR0REBAQH4888/ha15x44dwy+//FKmHnGPJSQkyGWkckNDw5IBg2+UP0uDrGkbGFTq2FlaWmLbtm0il3S+Zmdnh3Pnzn13O/b29iL9Y7S0tLB//37s379fZLn169cL///AgQPC/y+vleDbYVVK77aVplVB3mQR6l69T8bbT6nQ0pTfFwxSPkNDQ+jo6eDwqUPVsj8dvYrPsSEhIejbt6/YGxqGDRuGDRs2VGqWDHd3d6irq+Pq1asVdkvp3bs3evfujcuXL5d5btOmTWXGAz18+DA+fPgAFouFI0eO4MiRI8Ln6tevj9jYWAAlwfLYsWNYv349vnz5AgsLC/Tu3RsrV64U9idr2LAhHj58iJUrV2LkyJFIS0uDQCDAzz//jMOHD4vcZAUAoaGhCA0NFXls9erVWL58Oc6dOwc7OzuF77JBJMMQVOa2vxrEZrNRp04dfPnypcwbm8vlgsViwczMTKQFSVGnpVJEmZmZ6NOnDwwNDXHhwoUyJ4XqRsdO+WVmZuLiv+fQr5NTmbtiZRXqot4lwtHGDJ9ScjBg4I80uGoNUNUpxbZv346wsDBcunSpWvYnCz4+Pti8eTOuXLmCjh07Vnq9jh07wtPTEx4eHlLvu7zPYXFiYmIwfNhwzJ05F6NGjpJqf7cibiEoOAihB0PL3V94RDjmes5D0IZtcG5Y/lBV5YmN/4T0jAw42jt+dy7ZuIQ4bNzmj+07t8PJyUnifVVWRVnoWyrXYgeUjOlGH9aVY2xsjKtXr2L79u24d+/ed+c9lTc6dqpLlqGuWSMbWJrXwaeU6pt+johS1ffqjBkzkJ2djZycHKWZK9bX1xf29va4f/8+2rdvL7bv7bfS09Px888/Y/To0dVQYfXLy8/Fvci7Ege7y9cvYffB3cgvyIO1pQ18lqyEjZVyzaVLN08QmJiYYMWKFTUe6ojqknWoc21o9f0VCJGCuro6li1bpjShrtSkSZPg5eVVqVAHlNwBvHjx4koPZKxsBAIB/rvyX6XGIv16ndDToSgoyEc9MwvExn/C5evK03JbioIdIUSuKNQRQkj1oWBHCJEbCnWEkJrAYDDwQ78fJGqRZDAY8BjuAR0dXXxmpcLezgH9eyvf2K4q0cdOwe//IKRWymYX4Gl0HIU6QlSYon7+6unqo1P7zhKv17+3Gxo1aFTpmycUkVIHu9K+BMXFxTVcCSHka8XFxXjwPKZKc79SqCNE8RX9/yDhFY37VxPU1KS/IGlv5wB7OwcZVlO9lD7YaWpqgs1mQ01NTWU7gRKiTHg8Hri8YpjV1UfnNo0Bhhq4En73evsxFa8/fkbTRnZo5Gghdv1iPgNq6uol++PSQMWEVCeBQICioiKw2Wzo6upW+qYNIn9KHewYDAaMjIzAYrGQnp5e0+UQQlAy3lJxMR8O1qbIZks+uXhcUjo+JqTD0dYUxkZ6YGWKH9IkJ68QRUVFyMzMBI/Hq2rZhBAp6Orqih0YmtQcpQ52QMmt6RYWFnRiJ0RB5OXl4eqlf9DFoTeMDUwkWvef689x5vITDO3fGq2sWgCC8sepy8nKwL//3ETHzt1Vcjw1QhSdmpoatdQpIKUPdkBJy5085y4lhFQek8lEXl4uGHwONBiV/8J16sJDhP7zAB6DO+DnPq4AKl6XwecgN4cNJpNJ739ClMjDxw9haWkp1boRdyJK/ns7QjjN2rdevHgBPl8xb+qoDioR7Aghyu3rUDfCvV1Nl0MIkaPXb18jLiGuStsI3hNc7nMZGRm1+qZKCnaEkBpFoY6Q2sVjlAdGDh8p1boRtyMQvCcYB/ceLLel/tbtW1jovbAqJSo1CnaEkBpT1VAn4PPlUBUhRJ7U1dSl7j5RevlVQ0Oj3G2Ud4m2tqBej4SQGlHVUMfhcJGe+UUOlRFCiPKiYEcIqXZVDXUFhUUIOnyN7oYnhJBvULAjhFQrWYS6VdvCkMzKhomxkewLJIQQJVa7L0QTQqqVrEJdfEomPMf3w/aTj+RQJSFEVSUmJ+Ly9UsASuaFtbGykWh9gUCAew/vIir6JUyMTdDCpbk8yqwSCnaEkGohy1DnM+9HqDFpCkFCSOVlZmXC138lYuM/AQDuPbwH/5UbYFzXuNLbuPfwLjYFbURObg6YTDV0bt9ZXuVKjS7FEkLkTtahrpF9PTlUSQhRZR9jPyIpJRE2VrawsbJFUkoiPsZ+lGgbUdEvkZObA4f6jtDX08Ozl8+gaEMhU4sdIUSuKNQRIh0WiwU2m10t+zI0NFT5qflMTUygq6OHNNZnAICujh5MTSSb9tDE2ARMphoyMtOFAU/Rrh1QsCOEyA2FOkKkw2KxMGXadBRxueKf//wZ2to6MKhjKPb5nC9sFBYWwKye+PcMt4iLdFYaTM3MoaGpAR1tbezeGazS4c7ezgHTJ0xH6OlQAIDHcA/Y2zlItI1B/QchMSkBDx4/QNMm9hg+ZDhC/z4qj3KlRsGOECIXF8KjcO3eawp1hEiBzWYjLy8f039dDCsb2zLPb1j1B5q1bA33IUPFrn8h7Ayinj3B4hWrxT6flBCPwI1rMc3TGwwGA/uDt4DNZqt0sANKbpjo16s/gJJ55iWlra0Nr1nzwefzwWQyqzw1mjxQsCOEyFxOTh7Crj/DtJHdKdQRUgVWNrao7+BU5nEDQ0OYmpmLfQ4ATM3MYWBoWO7zAKCrqwdrWzuZ1aospAl032IyFfcWBcWtjBCitNi5eRjSuyWFOkIIqWYU7AghMmeorwf3Hs0kXo9CHSGEVA0FO0KIzBkY6Em8DoU6QgipOupjRwipcRTqCKk9DoUeQmx8rFTrPnpSMtuM/yZ/aGhoiF3mU+wnFPOKpS1P6VGLHSGkRlGoI4QQ2aEWO0JIjaFQR0jtM95jPEaNHCXVurcibiEoOAhLFi0pt8UuPCIc9+/fr0qJSo1a7AghNUIWoa6oSPzgrYQQUltRsCOEVDtZhLrYpAxkZGbLvjhCCFFiFOwIIdVKFqHuXexnBB66AnV16k1CCCFfo7MiIaTayCrU+Qadg5WZEZiaAjlUSQip7UqnDFNGylk1IUTpyDLU2VkaY964PmAo6YmXECJfuXm5SEpJkni92PhPWLBsPsZM98CWHZvB4XDkUJ180VmRECJ3sg51K+YOgZaW+DviCCGkuLgYoaePSrxe4K5AvHwdhaIiDi5eu4jzl/6RQ3XyRcGOECJX8gh1OtqacqiUEKIqGAwGMjLSwefzK70On89HyucUGOgbwMTYFHx+MdIzM+RYpXxQsCOEyA2FOkJITRAIBGjWpJlE/eSYTCbat26P3Lw8fIr7CAN9AzRzaSrHKuWDbp5QcSwWC2w2W+77MTQ0hJmZmdz3Q5QHh8OlUEcIqRHaWjoYMVTyQZBnT5kDOxs7pGdmoJlLU3Rq11kO1ckXBTsVxmKxMHPGTBQWFsp9X9ra2ti5ayeFOwIAEPD5CDp8Dey8Qgp1hJBqp6WlCU1Nyc8ZWlpaGDZkuBwqqj4U7FQYm81GYWEh5s6cC2tra7ntJykpCdt2bgObzaZgRwAA6ZlfwC8CNi4ZRaGOEEKqEQW7WsDa2hqODo5y3QeHw0FcXJxc9wHQJV9lwePx4DnenUIdIYRUMwp2pMoyszIR8yEGa3zXQFPr+x/CBQUFyM7OhoWFJRgMyfalo6uD3Xt2U7hTcCbGRrC3NpF4PQp1hBBSNRTsSJXl5eVBXV0dE0ZNhIO9w3eXf/L8CU6eOYHFc5dAQ6Pyf4LJqSk4cHwfXfJVApqako8xR6GOkNqBV8wDl8uVbl0eDwAqXL90mdqKgh2RGYt6lqhva//d5ZJSkqGro4v6tvWhoUGDzBIKdYTUJqEnQnH2n7NV2saEqRPKfS4jIwNcbu0NdxTsCCE1ikIdIbVLk8ZNMGTQEKnWjbgTgWcvnmHWtFlQVxcfYZ6/eI49IXurUqJSo2BHCKkxFOoIqX3atWmH7t26S73+sxfP0K1rt3Kv+AggAJMpYQduFUIzTxBCaoQsQl1OTp4cKiOEEOVV5WA3a9Ys2Nvbl3k8ISEBw4cPR5cuXdChQwcEBARAIBBUdXeEEBUgi1B3ITwK7FwKdoQQ8rUqXYo9cuQIdu7cifr164s8npiYiG7dumHGjBlYunQp8vPz0alTJyQnJyMgIKBKBRNClJssQt2pCw8Rdv0ZDPX15FAhkaXqmtYQoHEuCQGqEOxevnyJkJAQdOzYESkpKSLPLViwAAKBAIsXLwYA6OrqYtmyZRg1ahR+/PFHdO8u/bV1QojyklWoC/3nAYb0bonrT5LlUCWRFRaLhZkzp4NTWFDuMgK+AOkZmeDxuDAxMZFqqJxSWto62LmTxrkk5eNyuYh+Gw0AcGnsItXIDJlZmfgY+xGmJiZgMBSvR5tUwS4nJwezZs1CaGgoxo0bJ/JcTEwMTp06hcmTJ0NNTU34eN++fcFgMBAQEEDBjpBaSJahzmNwB7R2rU/BTsGx2WxwCgvw6+yJsLG2KvM8h8NB0I594BcXwXPOFNjXt5N6X4lJyfhzxwEa55KUi8vlImDbRtx5cAcA0KVDFyyat7jcu2vFSUxOhK//SiSlJEJXRw9DBw6VV7lSkyrYTZ8+Hb6+vrC1tS3z3Pnz5wEATZs2FXnc2NgYdnZ2uHLlCng8nkS/SEKIcpN1qBvh3g4x8WlyqJTIg421FZwcRbvsFBQUYtW6LWDn5GCj3wo0aiDfaQ8JiX4bjTsP7kBf3wAAcOfBHbj3e4UWTVtUehuXr19CbPwn2FjZIo31GWEXw2BqZiqvkqUicRvi1q1b0apVK/Tu3Vvs88+fPwcA2NjYlHmubt26KCgoQExMTLnb53A4YLPZIv8IIcpLHqGOKLfSUBefkAif5Qsp1BEiQxIFu7t37yIyMlLYd04cFosFADAwMCjzXOljmZmZ5a6/fv161KlTR/hPXKsgIUQ5UKgj36JQR2qKS2MXdOnQBbm5OcjNzUGXDl3g6uwq0Tb693aDvZ0DPrNSoaOjiyEDhkDRRsyr9PVQFosFHx8fnDlzpsLlOBxOyYbFXGotnb9NS0ur3PWXLl2KBQsWCH9ms9kU7ghRQrFJGdh3OoJCHRGiUEdqkoaGBhbNWwz3fq8AAK7OrhJ3C7OxsoH/yg0iN0/ce3xXHuVKrdKvyNfXFy9evEDbtm1FHo+PjweXy4WzszPat28PExMTAEBWVlaZbeTk5AAATE3Lvx6tpaVVYfAjhCi+oiIuAg9dgYuTFYU6AoBCHVEM6urqEvWpE8e4rjGM6xoDAOIS4mRRlkxVOtjl5uYiLS0NaWniOyy/ffsWFhYW6N+/P44fP4709PQyy3z+/Bl169aFtbW19BUTQhReRmY2WjY0pVBHAJRcyaFQp9iKOBzExck3pMTFxaG4uFiu+yASBLsDBw7gwIEDZR7v2bMnYmNjERsbCwB48eIFli1bhocPH2LWrFnC5TIyMsBisfDLL7+IDINCCFE96urqmDeuD4U6AgFfgKAd+8DOyaFQp6CyMzPx7sNH/LF6PbQ0/3fFjC8QIDszHTweD0bGJtDUkPz9XMQtQnZmBtTV1aGlrYP0jAwUFXNlWT75hszHHGnevDn69u2Ly5cvQyAQgMEo6VZ46dIlMBgMLFy4UNa7JIQoGFPjOtDSknzgTwp1qic9IxP84iIa0kSB5eXlgqmuiX5jPGHj0EDkuSIOB+cOBiEzNRnu4+egnq29xNv/nBCLs/sDwWcwwOcLwC/my6hyIo5cBpPbuXMn2rZti71792LatGlgsVjw9fXFb7/9VqaPHiFE9TCYko/GTqFONfF4XHjOmUKhTgmYWFjD0s6pzOMzlm/G0cBVuHRyH8Z6+cDaoZFE27W0c4KZlS2Cls8Bn8/Hk6dP4FDfXqoaI+5ElPz3dkS5Nz68ePECfH7tnZteLsHOyckJt2/fhpeXFw4dOgQejwdvb29MnTpVHrsjhCg5CnWqy8TEpEozSpCap6WtgzGeK3A0cBWObPWVKtxZOzRCv+ETcGTTUrx99wZBwUFVqil4T3C5z2VkZNTqvnxVDnY3b94U+7irqyuuXLlS1c0TQlQchTrVVpW5X4nikEW4M7W0BpPJxMjhozDOY6xUdUTcjkDwnmAc3Huw3Hleb92+hYXetbfbl+LNXksIqTWqGuoEfOqrQ0h1KQ13ZtZ2OLLVF0mf3km+EQYDampq0NDQkOpf6eXXyixTW1GwI4TUiKqGOg6Hi/TML3KojBBSHpmEOyJXFOwIIdWuqqGuoLAIQYevCWezIQQAcnJya7qEWoHCnWKjYEcIqVayCHWrtoUhmZUNE2Mj2RdIlNKFS9fAZufUdBm1BoU7xUXBjhBSbWQV6uJTMuE5vh91zCcAgFN//YOw/67A0NCgpktRWtwijsTrKHK443A44EjxmgoLC3E67DR2HdiFu5F3IBAo37ApFOwIIdVClqHOZ96PsLc2kUOVRNmc+usfhJ48iyE/9IOBgX5Nl6O0ioo4eBJxSeL1FDXcFXIKcfrMSYnXC963A3sO7sbpcyexKWgj7j28K4fq5IuCHSFE7mQd6hrZ15NDlUTZlIY6j5E/wd2tT02Xo9Q0NbXw8MYF3Pr3lMTrKmK4YzAYiHodBb4Ed87z+XxEPomEvp4eHOo7Iic3B1HRL+VYpXxQsCOEyBWFOiIPX4e6EcMG13Q5Sk9DUwvternjRlioSoQ7gUAAExNTMCWYBYfJZMKyniVycnOQkZkOJlMNpsbKd2WAgh0hRG4o1BF5oFAnH627uaHXEA+VCHdqamrwGD5G4vU8Z3iiaZNm0NTUgntfdwxyU76/r9o9ih8hRG4uhEfh2r3XFOqITFGok6/uA0cAAG6EhYr8XFmymKFCFvT19GFtaS3xevZ2Dti8dgv4fL5ErX2KRDmrJoQotJycPIRdf0ahjsgUhbrq0X3gCJVpuZOWsoY6gIIdIUQO2Ll5GNK7JYU6IjMU6qoXhTvlRcGOECJzhvp6cO/RTOL1KNQRcSjU1QxZh7v0lCQ5VEm+RcGOECJzBgZ6Eq9DoY6IQ6GuZsky3F05fRBQwgF/lQ3dPEEIqXEU6og4FOoUg6xuqNjy21R8jn2DYydCkZqaIlUtj548AgD4b/KHhob4mWc+xX5CMa9Yqu2rAgp2hJAaRaGOiEOhTrHIItz1/Xk83j6MkHltRBQFO0JIjaFQR8ShUKeYqhruNDQ1wWQyMXqUByaMHS9VDbcibiEoOAhLFi0pt8UuPCIc9+/fl2r7qoCCHSGkRsgi1BUVceVQGalJFOoUW1XDHRiyroh8i4IdIaTaySLUxSZlICMzW/bFkRpDoU45VDncEbmiYEcIqVayCHXvYj8j8NAVqKvTKUxVUKhTLhTuFBedFQkh1UZWoc436ByszIzA1KShE6TFYrHAZrPluo+4uDjweLzvLkehruYJpBiGRFnDXelrZTCkvy6syFOOUbAjhFQLWYY6O0tjjPuxE5bvuC6HSlUfi8XCrJkzUcgplOt+8vLy8Dk1BVxuUbnLUKhTDJyCfHCl+HtQtnB3+folhJ4uqdVjuAf693aTaP3CwkIE79uByCeRsKxnieFDhsujzCqhYEcIkTtZh7oVc4cgOS1b9oXWEmw2G4WcQsz3nAVbG8knSq+sB5GPsM5vA3jF4lvtKNQpDj6/GP8d3QX7Rq7Q0taRaF1lCXef4j5h98HdKCjIBwDsPrgbjRo0gr2dQ6W3cf7yeVy8dhH6enp4+ToKefl50NBUrCilWNUQQlSOPEKdjramHCqtfWxtrOHkWPkPNUnFxyeU+xyFOsWipaOHTFYKjgauwhjPFSoZ7jIyM5BfkId6ZhYAgM+sVKRnZEgU7DIyM8DnF8PE2BQAkJaeBisrK7nUKy3FvEBMCFEJFOqIOBTqFI+amhoGjp0FVlI8jgauAqewQOJtVHX6MXlztHeEtaUNEpMTkJicAGtLGzjaO0q0jWYuTWGgb4BPcR+Rm5eHlk1bKtwILtRiRwiRCw6HS6GOlEGhTnGZW9fHWC8fHNnqq5Itd8Z1jeGzZCUuX78EAOjf2w3GdY0l2kandp2xaJ43oqJfwtTYBM1dW+DP3VvkUa7UKNgRQmROwOcj6PA1sPMKKdQRIQp1is/aoZFKhzsbKxtMHjtF6vUZDAY6t++Czu27AADiEuJkVZrM0KVYQojMpWd+QTIrm0IdEaJQpzxKw50qX5ZVZRTsCCEyx+Px4Dm+H4U6AgC4dDWcQp2SoXCnvCjYEUJkzsTYCPbWJhKvR6FO9XA4HFy4eJ1CnRKSdbh7cT9cDlWSb1GwI4TInKamhsTrUKhTTRxOEdwH9KZQp6RkGe6e3r0GAZ+P4uJicLlcqf6VzmRSmWVqK7p5ghBS4yjUqS4tLU249e1R02WQKpDVDRVx71/h+qkQnDx9Ahcu/VelmiZMnVDucxkZGeBya2+4o2BHCKlRFOpUm5aWVk2XQGRAFuGuecceuHF6Hxo3csawn36Wqo6IOxF49uIZZk2bBXV18RHm+Yvn2BOyV6rtqwIKdoTUEtUx6Tvw/xO/c7mVWpZCHSHKQxbhjsFkonWr1ujerbvUdTx78QzdunaDhob4Lh8CCMBkKtqwwdWHgh0htQCLxcLMadPAKcjHF3YOCgsLUc/cTOyyRVwuWOnpMDM1hWY5J87PaSxoa2ujjqFBmefy8vORmhxX4cTvgGxCXU5OnsTrEEKkJ4twR+SLgh0htQCbzQanIB+eHqPxKOolnkZHw/dXT7HLxienwG/XLiwYNw52VpZil/H5MxCtXFzwU7++ZZ6LfPEC67ZvBq+4uNx6ZBHqLoRHgZ1LwY78T1FR5VqKSdVQuFNsFOwIqUVsLCwQn5wCQ319ONrZlbucno4O7Kwsy13GUF8f5iYmYp+PT06psAZZhLpTFx4i7PozGOrrSbwuUU2xcfHIyMio6TJqDQp3iouGOyGEVBtZhbrQfx5gSO+WMDCgYEeAdx8+InB7CNTVJR9mh5QorqCFvTyyGApFXoqL+VKvGxv/CY+ePkJmVqYMK6o+FOwIIdVClqHOY3AHuPdoJocqibJ59+EjfNcEwMrSAqYmkk3oTv6HU5CHtCTJ5z1V1HCXl5+Le5F3JV7v8vVLWPTHIqxYvxxLVi5GYnKiHKqTLwp2hBC5k3WoG+HeTg5VEmVTGursbG0wb/ZkMGrxnZBVxWSq4d8jwUj69E7idRUx3AkEAvx35T8IBAKJ1gk9HYqCgnzUM7NAbPwnXL5+SY5VygcFO0KIXFGoI/Lwdahb8ft8Gi+virR0dGFsZokjW31VJtzVVhTsCCFyQ6GOyMO3oU5HR7umS1J6DAYDP4yZATNrO5UIdwwGAz/0+wEMRuVbcRkMBjyGe0BHRxefWamwt3NA/95ucqxSPijYEULkIi4pg0IdkTkKdfKjoaWNMZ4rVCLc6enqo1P7zhKv17+3Gzat3oRVS9fAf+UG2FjZyKE6+aJgRwiRuWI+H8Gh4RTqiExRqJM/LW0dlQh3amrSxxt7Owe0bdUWxnWV82YcCnaEEJnLLyiCpXkdCnVEZijUVR9VCXe1FQU7QojMqTGZmPFLdwp1RCYo1FU/eYQ7blHF0wwS2aCZJ75SXZOkGxoawsxM/DydhKgCHW0NaGtJPlgshTryLQp1Nac03B0NXIUjW30x1ssH1g6NJNrG1zNUXP37EFD50UeIlCjY/T8Wi4XpM2ehoLBQ7vvS0dbG7p3BFO6IypLkTrRSFOrItyjU1TxZhrug5XPA5/Px5OkTONS3l6qeiDsRJf+9HQF1dfER5sWLF+Dza2+CpGD3/9hsNgoKCzFp1nxY2djKbT/JiQnYH7wFbDabgh0h/49CHfkWhTrFIatw12/4BBzZtBRv371BUHBQlWoK3hNc7nMZGRlSTZGmKijYfcPKxhb1HZxqugxCag0KdeRbFOoUjyzCnamlNZhMJkYOH4VxHmOlqiPidgSC9wTj4N6D0NAQ393j1u1bWOi9UKrtqwK6eYIQUmOqGuoEfOkn+iaKiUKd4pLFDRVgMKCmpgYNDQ2p/pVefq3MMrUVBTtCSI2oaqjjcLhIz/wih8pITaFQp/hkEu6IXFGwI4RUu6qGuoLCIgQdvgYejyeH6khNoFCnPCjcKTYKdoSQaiWLULdqWxiSWdkwMTaSfYGk2lGoUz4U7hQXBTtCSLWRVaiLT8mE5/h+0NSUfKw8olgo1CkGbhFH4nWUMdwlJidi35EQ7DsSgsTkRInXFwgEuBt5B7sO7MLpsNMo4kj+e5O32t3DkBBSbWQZ6nzm/Qg1puRj5RHFQqFOcRQVcfAk4hIcGzeVaD1Z3C1bXTKzMuHrvxKx8Z8AAPce3oP/yg0SzQl77+FdbAraiJzcHDCZaujcvrO8ypUatdgRQuRO1qGukX09OVRJqhOFOsWiqamFhzcu4Na/pyReV1la7j7GfkRSSiJsrGxhY2WLpJREfIz9KNE2oqJfIic3Bw71HaGvp4dnL58p3GQaFOwIIXJFoY58i0Kd4tHQ1EK7Xu64ERaqsuHO1MQEujp6SGN9RhrrM3R19GBqYiLRNkyMTcBkqiEjMx05uTkwNzWHol07oGBHCJEbCnXkWxTqFFfrbm7oNcRDZcOdvZ0Dpk+YDjNTc5iZmmP6hOmwt3OQaBuD+g+Ce193aGpqoWmTZpjwywQ5VSs96mNHCJGLSxHRuP04hkIdEaJQp/i6DxwBALgRFiryc2Upep+7/r3d0K9XfwDSzWmtra0Nr1nzwefzwWQyEZcQJ+sSq4xa7AghMscp4uFCeBSFOiJEoU55dB84QqVb7hgMhlSh7mtMpuLGJ8WtjBCitDhcHtx7NKNQRwAAcfFJFOqUjKqHO1VGwY4QInNaGupw6+Yi8XoU6lRPcXExgncfolCnhGQd7tJTkuRQJfkWBTtCiMxpaUrefZdCnWrKyy+ApYUZhTolJctwd+X0QUCgaIODqB66eYIQUuMo1KkuNSYTM6aOo1CnxGR1Q8WW36bic+wbHDsRitTUFKlqefTkEQDAf5M/NDTEzzzzKfYTinnFUm1fFVCwI4TUKAp1qk1XVwfa2lo1XQapIlmEu74/j8fbhxEyr42IomBHCKkxFOpUX1XvPiSKo6rhTkNTE0wmE6NHeWDC2PFS1XAr4haCgoOwZNGSclvswiPCcf/+fam2rwoo2BFCaoQsQl1REVcOlRFCylPVcKdw0zSoIAp2hJBqJ4tQF5uUgYzMbNkXR5SWgE8d86tDlcMdkSsKdoSQaiWLUPcu9jMCD12BujqdwkgJDoeD9IzMmi6j1qBwp7jorEgIqTayCnW+QedgZWYEpia10BCgoKAQQTv2gcejS/PSEkgxDIkqh7vSKcOUkXJWTQhROrIMdXaWxpg3rg8YSnriJbJTUFCIVeu2IDklFSYmJjVdjtLiFOSDyymUeL2qjnMnL7l5uUiSYkDk2PhPWLBsPsZM98CWHZvB4XDkUJ180VmRECJ3sg51K+YOgZaW+DviSO1RGuriExLhOWcKNDXpb0JafH4x/ju6C5zCAonXVcRwV1xcjNDTRyVeL3BXIF6+jkJREQcXr13E+Uv/yKE6+aJgRwiRK3mEOh1tTTlUSpTJ16HOZ/lC2Ne3q+mSlJqWjh4yWSk4GrhKJcIdg8FARkY6+Hx+pdfh8/lI+ZwCA30DmBibgs8vRnpmhhyrlA/qY0cIkRt5hzpOURHi4uJkWbJYhoaGMDMzk/t+SOV8G+oaNXBEzEf5/x2oMjU1NQwcOwvh50JxNHAVxniugJa2jkTbUKQ+dwKBAM2aNJOonxyTyUT71u1x8dpFsHPYMNA3QDOXpnKsUj4o2BFC5KKQw5VrqMvMzkPMu1isXbYMWlrfb8HLLywEh8OBmpoaDPT0JBo4V9vAALv27adwpwDEhToiG+bW9THWywdHtvoqfbjT1tLBiKGjJF5v9pQ5sLOxQ3pmBpq5NEWndp3lUJ18UbAjhMicQCDAruO3kF/Ik9vl19z8QmgwmJjesyucrG1kVXoZSRkZ2HUjHGw2m4JdDaNQJ3/WDo1UItxpaWlCU1PyLhtaWloYNmS4HCqqPhTsCCEyV1DIRUraF2xe5iH3PnVWxsZwsKCpyFQdhbrqoyrhrraimycIITJXzOdjlkcPulGCyASFuupXGu5YSfEqc0NFbUHBjhAic7o6mqhvLfmYYhTqyLco1NUcWYe7F/fD5VAl+RYFO0KIzKlJMXAwhTryLQp1NU+W4e7p3WsQ8PkoLi4Gl8uV6h+PxwOASi1TW1EfO0JIjaNQR75FoU5xyKrPXdz7V7h+KgQnT5/AhUv/VammCVMnlPtcRkYGuNzaG+4o2BFCahSFOvItCnWKRxbhrnnHHrhxeh8aN3LGsJ9+lqqOiDsRePbiGWZNmwV1dfER5vmL59gTsleq7asCCnaEkBpDoY58i0Kd4pJFuGMwmWjdqjW6d+sudR3PXjxDt67doKEhfgo5AQRgMis/TqWqoT52hJAaIYtQVyzBdEFE8VGoU3yy6HNH5IuCHSGk2ski1IVHvpNoHkii2CjUKQ8Kd4qNgh0hpFrJItSduvAQ1+5FSzQPJFFcFOqUD4U7xUVnRUJItZFVqAv95wH6dHIRGVYlJiUF91+/QQabLVVtXB4PT95/wJP3H8Ct5cMlVCcKdYqhuLhY4nWUMdxxuVw8f/kcz18+B5fLlWobmVmZePT0EWLjP8m4OtmgmycIIdVClqHOY3AHmNbVx1/nnwAA/n3wEIHnwpBXWAhbMzP4T5kEO/PKz+vK5fGwOvQ4wl9EAQB6NG+GFWNGQ11NTeIaSeVRqFMcnII8pCXFwbFxU4nWk8UNFdWFy+UiYNtG3HlwBwDQpUMXLJq3uNy7a8VJTE6Er/9KJKUkQldHD0MHDpVXuVKjFjtCiNzJOtSNcG8nfFwAAfZfvoL8Qg4sjY0Rk5KC8w8iJdp21KdYhL+IgoGuLgx0dRH+IgovPirmt3FVQaFOsTCZavj3SDCSPr2TeF1labmLfhuNOw/uQF/fAPr6Brjz4A5evXkl0TYuX7+E2PhPqGdmgYKCfIRdDINATvVKi4IdIUSu5BnqiHKiUKd4tHR0YWxmiSNbfVU63NUGFOwIIXJTHaGOAQYm9e8HXW0tpGRmwsnSEoM6tJdoH80c7NGjeTPk5OcjJz8fPZo3Q3NHB4lrJd9HoU4xMRgM/DBmBsys7VQ23Lk0dkGXDl2Qm5uD3NwcdOnQBa7OrhJto39vN9jbOeAzKxU6OroYMmAIFG3EPOpjRwiRi7ikDISef1QtLXUDO7SDs50NWNlf0NDaCiaGhhLtR0NdHSvGjMaLTh0BAM0dHah/nRxQqFNsGlraGOO5AkcDV+HIVl+M9fKBtUMjibahyH3uNDQ0sGjeYrj3K7n86ursKlH/OgCwsbKB/8oN+Bj7EaYmJmAwmLj3+K48ypUatdgRQmSumM9HcGh4tV5+dbK0RMcmzhKHulLqampo3bABWjdsQKFODijUKQctbR2M8Vyhsi136urqaNG0BVo0bSFxqCtlXNcYbVu1hb2dYrbqU7AjhMhcfkERLM3rUJ86AgAoLORQqFMiqh7uVB0FO0KIzKkxmZjxS3cKdQQCgQC79h6mUKdk5BHuuEVFcqiUfIuCHSFE5nS0NaCtJX6C7opQqFM9+fkFSEllUahTQrIOd1f/PgSFGxtEBdHNE4QQmWMwJL9PjEKdairm8zFr+ngKdUqqNNzJ4oaKoOVzwOfz8eTpEzjUt5eqnog7ESX/vR1Rbh+5Fy9egM+vvQmSgh0hpMZRqFNdero6qG9nXdNlkCqQVbjrN3wCjmxairfv3iAoOKhKNQXvCS73uYyMDKmmSFMVFOwIITWKQp1qU6M7jFWCLMKdqaU1mEwmRg4fhXEeY6WqI+J2BIL3BOPg3oPQ0BDf3ePW7VtY6L1Qqu2rAupjRwipMRTqCFEesuhzBwYDampq0NDQkOpf6eXXyixTW1GwI4TUiKqGuqIiHni82nu5hZCaIJNwR+SKgh0hpNpVNdQVFBbh0Nm7ENAtduQrOTm5NV1CrUDhTrFRsCOEVCtZhLpV28KQlsmmGSKI0IVL18Bm59R0GbUGhTvFRcGOEFJtZBXq4lMyMWFo10oPqyIQCHAr6iUCz4Yh9MZNFHBooFRVcuqvfxD23xUYGhrUdClKi1vEkXgdRQ53HA4HHCleU2FhIU6HncauA7twN/IOBALluypAwY4QUi1kGep85v0I63pGlV434uUrrDp6DEeu30DQuX+w9cw5ifdPFNOpv/5B6MmzGPJDPxgY6Nd0OUqrqIiDJxGXJF5PUcNdIacQp8+clHi94H07sOfgbpw+dxKbgjbi3sO7cqhOvijYEULkTtahrpF9PYnWfxbzEez8fDSwsoK+tg7uREeDz+dLXAdRLKWhzmPkT3B361PT5Sg1TU0tPLxxAbf+PSXxuooY7hgMBqJeR0n0Pufz+Yh8Egl9PT041HdETm4OoqJfyrFK+aBgRwiRq5oOdQBgWscQakwmWNlfwM7Ph7WJCZhMOv0ps69D3Yhhg2u6HKWnoamFdr3ccSMsVCXCnUAggImJqUTvcyaTCct6lsjJzUFGZjqYTDWYGpvIsUr5oDMbIURuFCHUAcDQzp0xpGNHaGlqoKWTIxaPHCbVdohioFAnH627uaHXEA+VCHdqamrwGD5G4vU8Z3iiaZNm0NTUgntfdwxyU76/r9o9ih8hRG4uRUTj9uOYGg91AKCjpYmlv4wAn8+nljolR6FOvroPHAEAuBEWKvJzZclihgpZ0NfTh7Wl5FPZ2ds5YPPaLUp9rlDOqgkhCo1TxMOF8CiFCHVfU9YTNSlBoa56dB84QmVa7qSlzOcK5a2cEKKwOFwe3Hs0U6hQR5QbhbrqReFOeVGwI4TInJaGOty6uUi8HoU6Ig6Fupoh63CXnpIkhyrJtyjYEUJkTktT8u67FOqIOBTqapYsw92V0wcBJRzwV9lIdfPEo0ePsHTpUkRGRoLJZGLQoEH4888/YWxsLLJcQkIC5s+fj5SUFPB4PIwcORILFiyo9GjxhNQGLBYLbDZbrvuIi4sDj8uT6z6qgkIdEYdCnWKQ1Q0VW36bis+xb3DsRChSU1OkquXRk0cAAP9N/tDQ0BC7zKfYTyjmFUu1fVUgcbB7+vQpAgICsGzZMmhoaCAgIABHjhxBSkoKrl69KlwuMTER3bp1w4wZM7B06VLk5+ejU6dOSE5ORkBAgExfBCHKisViwcNjNHJzpZ+8vLCwEACgra1d4TIF7BwUcRVvKi0KdUQcCnWKRRbhru/P4/H2YYTMayOipAp2oaGhwla3Dh06oEmTJrh27RqysrJQt25dAMCCBQsgEAiwePFiAICuri6WLVuGUaNG4ccff0T37t1l+DIIUU5sNhu5ublY47sctjaS35rP43Ix59dFmDRhLDp2KP9GhQeRj7BujZ/CfYulUEfEoVCnmKoa7jQ0NcFkMjF6lAcmjB0vVQ23Im4hKDgISxYtKbfFLjwiHPfv35dq+6pA4mA3efJk0Q2oq6N169bIzs6GoaEhACAmJganTp3C5MmToaamJly2b9++YDAYCAgIoGBHyFdsbazh5Ogg8XpcLhd6erqwsrKscP34+ISqlCcXsgh1yjhBN6kYhTrFVtVwB+qJJXcyGaD49evX2LJlizDEnT9/HgDQtGlTkeWMjY1hZ2eHK1eugMfjQV2dxkcmpDaSRahL+pwNXrFitUCSqqFQpxyqHO6IXFU5WW3evBmDBg3C2LFjhY89f/4cAGBjY1Nm+bp16yIuLg4xMTFo3Lhxmec5HA44HI7wZ3l3KieEVC9ZhLp3sZ9x8MxtMOjrv8qgUKdcKNwpLqmD3dmzZxEcHIzLly9DTU0Nurq6WL58OYCSDuEAYGBgUGa90scyMzPFbnf9+vXw9fWVtixCiAKTVajzDToHc2NDpCaL3nRS1WmASi/t0p371YtCXc2TpluDsoY7WbzPFXnKMamD3Q8//IBGjRph7969CAwMxB9//IHWrVvjhx9+ELa4ibvUyuOVDLmgpaUldrtLly7FggULhD+z2WzY2tpKWyYhREHIMtTZWRqjZ/vGWPTyNAAgJiUFG07+haSMDHRxaYL5P/8EbU1Nibb974OH2H/5CgBgUv9+GFjBzShEdijUKQZOQT64nEKJ11O2cHf5+iWEni6p1WO4B/r3dpNo/cLCQgTv24HIJ5GwrGeJ4UOGy6PMKpE6bmpqasLFxQWbN2/Gzp07AQDHjh0DAJiYmAAAsrKyyqyXk5MDADA1NRW7XS0tLRgaGor8I4QoN1mHuhVzh0Dzq0GQN5z8C89iPoJTxEXY/Qc4c+eeRNv+kJyCwHNh+JyVjc9Z2Qg8F4aYFOnG2SKVR6FOcfD5xfjv6C5wCgskXreqgxhXl09xn7D74G6w0tPASk/D7oO7ERv/SaJtnL98HhevXURREQcvX0fh4PGDcqpWejJpR5w0aRLMzMyEl2CbNWsGAEhPTy+z7OfPn1G3bl1YW0s+tAMhRPnII9TpaP+vNY4v4CMpIwOGurowM6qDYj4frC9fJNp++pcvyCsshIVxXVgY10VeYSFY2ZJtg0iGQp1i0dLRQyYrBUcDV6lsuMvIzEB+QR7MzerB3Kwe8gvykJ6RIfE2+PximBibwkDfAGnpaVC0e/NlEuzU1NTg4OAgvBli0KBBAICHDx+KLJeRkQEWiwU3NzeRYVAIIapJ3qEOAJgMJrq4NEFuYQE+JCfDUFcXLZ0cJdpHQ2sr2JqZIS4tDXFpabA1M0NDayuJayWVQ6FO8aipqWHg2FlgJcWrbLhztHeEtaUNEpMTkJicAGtLGzjaS3auaObSFAb6BvgU9xG5eXlo2bSlwt3CJZPxRvLz8/Hx40eEhIQAAJo3b46+ffvi8uXLEAgEwg6Kly5dAoPBwMKFC2WxW0KIAivkcOUe6krN//kn2NerB9aXL2jp5IhuTV0l2o+JoSH8p0zC+QeRAIBBHdrDhLqByAWFOsVlbl0fY718cGSrL44GrsIYzxXQ0taRaBuK3OfOuK4xfJasxOXrlwAA/Xu7wbiu8XfWEtWpXWcsmueNqOiXMDU2QXPXFvhz9xZ5lCs1iYIdj8fD3LlzUb9+fcyZMweGhoYoLCzE7Nmz4efnJzJu3c6dO9G2bVvs3bsX06ZNA4vFgq+vL3777Te0bdtW5i+EEKI4BAIBdh2/hfxCntxDHQBoa2pidK8eVSkZduZmmD14YJW2QSpGoU7xWTs0UulwZ2Nlg8ljp0i9PoPBQOf2XdC5fRcAQFxCnKxKkxmJgp1AIEBqaipCQ0OxceNG9OzZEzY2Npg3bx7atGkjsqyTkxNu374NLy8vHDp0CDweD97e3pg6dapMXwAhRPEUFHKRkvYFm5d5yD3UEeVAoU55qHq4U3USBTsNDQ2cPXu20su7urriypUrktZECFFyxXw+Znn0oFBHAACXrobj9p2HFOqUiDzCXR0T8aNhENlSzNH1CCFKTVdHE/WtTSRej0Kd6uFwOLhw8TqFOiVUGu5kdUPFi/vhcqiSfIsmayVEAfC4XHC5XInXK12Hx+NVuH7pwODVRU2KEdkp1KkmDqcI7gN6U6hTUrJsuTt7MBACPh/FxcVSne+A/53LFOl8p2go2BFSwwoLCzHn10XQ09OVehvbduzCth27yn0+PT0D3CLpTqTVgUKd6tLS0oRb36rd2EJqlqzCXdz7V7h+KgQnT5/AhUv/VammCVMnlPtcRkYGuNzaG+4o2BGiACZNGAsrK0uJ1+PxeNi2YxdatWyBHt27lrvc02cvsHfX3qqUKDcU6lRbedNHEuUii3DXvGMP3Di9D40bOWPYTz9LVUfEnQg8e/EMs6bNEjttKQA8f/Ece0IU83xXHSjYEVLDtLW10bFDOzg5Oki8LpfLxbYdu9Cje1f06tGt/AUFAoWcsJpCHSHKQxbhjsFkonWr1ujerbvUdTx78QzdunaDhoaG2OcFEIDJVLRhg6uP4p3pCSG1gixCXTGfL4fKCCHlkcUNFUS+KNgRQqqdLEJdeOQ78CnYka8UKXA/UlVC4U6xUbAjhFQrWYS6Uxce4tq9aIW8vExqRmxcPDIknNCdSI/CneKisyIhpNrIKtSF/vMAfTq5SDSsSgabjfuv3yAmJUXifRLF9u7DRwRuD4G6uvg+V+T7iouLJV5HkcNdcbH0rfmx8Z/w6OkjZGZlyrCi6kPBjhBSLWQZ6jwGd0CP9o0qvV58Ggtzt+/Eoj0hmB20A/8+eCjxvolievfhI3zXBMDK0gKmJpJN6E7+h1OQh7Qkyec9VdRwl5efi3uRdyVe7/L1S1j0xyKsWL8cS1YuRmJyohyqky8KdoQQuZN1qBvh3k6idc8/iERMSgosjY2RX8jB/stXIBAIJK6BKJbSUGdna4N5syeDUYvvhKwqJlMN/x4JRtKndxKvq4jhTiAQ4L8r/0n0PhcIBAg9HYqCgnzUM7NAbPwnXL5+SY5VygcFO0KIXNV0qCOq6etQt+L3+TReXhVp6ejC2MwSR7b6qky4q60o2BFC5EZRQt2gDu3hZGmJlMxM6GprYVL/fmAwqHVHWX0b6nR0tGu6JKXHYDDww5gZMLO2U4lwx2Aw8EO/HyR6nzMYDHgM94COji4+s1Jhb+eA/r3d5FilfNAAxYQQuYhLykDo+Uc1HuoAwM7cDNvmzMT7pGSYGdWBk6Xks3wQxUChTn40tLQxxnMFjgauwpGtvhjr5QNrh8r3ZQVkM4ixLOjp6qNT+84Sr9e/txsaNWiE9IwMONo7wriu8vXbpBY7QojMFfP5CA4NV4hQV8rE0BAdmzhTqFNiFOrkT0tbB2M8Vyh9y52amvTxxt7OAW1btVXKUAdQsCOEyEF+QREszesoTKgjyo9CXfVRlXBXW1GwI4TInBqTiRm/dKdQR2SCQl31k0e44xYVyaFS8i0KdoQQmdPR1oC2luSDxVKoI9+iUFdzZB3urv59CKBRhuSObp6oAUUcDuLiJB8IUlJxcXHg8Xhy3w+pmsLCQtx/8BDxCZIPhFl6fMNv3a5wuafPo6p1XlVp7jilUEe+RaGu5pWGO1ncUBG0fA74fD6ePH0Ch/r2UtUTcSei5L+3I6CuLj7CvHjxAnx+7U2QFOyqWXZmJt59+Ig/Vq+HlqZk4y7l5uYgN4cNfQND6OsbfHf5gvw8ZLE+o4hLE2Mruv0Hj0BPT1fq9Z8+e46nz56X+3x6egaKeZJPGVRdKNSRb1GoUxyyCnf9hk/AkU1L8fbdGwQFB1WppuA9weU+l5GRIdUUaaqCgl01y8vLBVNdE/3GeMLGoYHE60feuID718LQsl1vtO/lXuGyb55FImzXeoX+QCeAtrY2tv+5CY6ODhKvy+VyMXrcZMydPQM9u3ctd7mb4RGY7+VdlTLlhkId+RaFOsUji3BnamkNJpOJkcNHYZzHWKnqiLgdgeA9wTi49yA0NMR397h1+xYWei+UavuqgIJdDTGxsIalnZPE6/04YS7qmtbDjbBQ1DWth+4DR5S7bFpyfFVKJNVIXUOj3JNUpdZXV69w/fIuWdQ0CnXkWxTqFJcswh0YDKipqUl9vis9l2lUcM5U1PNddaGbJ5RQ94Ej0GuIB26EheLWv6dquhxCpFLVUFdUxAOPWqNVCoU6xSeLGyqIfFGwU1IU7ogyq2qoKygswqGzdyGgW+xUBoU65UHhTrFRsFNiFO6IMpJFqFu1LQxpmWyoq6nJoUJS3SjUKR8Kd4qrdl+IVgGlfexuhIWK/EyIIpJVqItPycSEoV3hv/1iyeOcIpy5exfpX9ho6eSIbk1dJR5yJT6NhfMPIgEAgzq0h525mcT1EclRqFMM3CKOxOvIpM9dNUtMTsTl65cAlMwLa2NlI9H6AoEA9x7eRVT0S5gYm6CFS3N5lFklFOxUAIU7ogxkGep85v2IpNRM4XNbz5xF2P0HKObzEXb/AVaMGY3uzZpWetsZbDaWhOxHTEoKACDi5StsmzMTJoaGEtdJKo9CneIoKuLgScQlODau/PsGUK5wl5mVCV//lYiN/wQAuPfwHvxXbpBoTth7D+9iU9BG5OTmgMlUQ+f2neVVrtToUqyKoMuyRJHJOtQ1sq8nfI4v4ONO9Gvoa+uggZUV2Pn5eBbzUaLtv09KRgKLhfrm5qhvbo4EFgvvk5IlrpNUHoU6xaKpqYWHNy5I9fmhLJdlP8Z+RFJKImysbGFjZYuklER8jJXsXBEV/RI5uTlwqO8IfT09PHv5TOF6+lKwUyEU7ogikmeoAwAmgwlrExOw8/PByv4CNSYTZnXqSLQPM6M60NPWRmpmFlIzs6CnrQ0zI8m2QSqPQp3i0dDUQrte7lJ/fihDuDM1MYGujh7SWJ+RxvoMXR09mJqYSLQNE2MTMJlqyMhMR05uDsxNzSH5PDvyRcFOxXwd7l7cD6/pckgtJ+9QV2rxyGFo6eQILU0NDOnYEUO7dJJoP06WlvD8cQjq1TVCvbpG8PxxCJwsLSWul3wfhTrF1bqbW5UaBxQ93NnbOWD6hOkwMzWHmak5pk+YDns7yQaGH9R/ENz7ukNTUwtNmzTDhF8myKla6VEfOxVU2sfu7MHAap0flJCvXYqIxu3HMXIPdUBJMNv161zw+XwwmdJ9Xx3YoR1+aN8WgHRz3ZLvo1Cn+KraZ1vR+9z17+2Gfr36A5Dufa6trQ2vWfOF55q4BPnP+y4parFTUd0HjkCrzn1q9Xx5pOZwini4EB5VLaHua9KGulIMBoNCnZxQqFMeVe3Wo+gtd7J4n1f1XCNPilsZqbLmHXtAjcb5IjWAw+XBvUezag11RHHFxSdRqFMyqh7uVBkFOxWnyN8qiOrS0lCHWzcXidejUKd6iouLEbz7EIU6JSTrcJeekiSHKsm36FOfECJzWpqSd9+lUKea8vILYGlhRqFOScky3F05fRAQKNrgIKqHbp4gpIYVFhZie/AeGBvXlXhdLpcLANgauB137t4vd7mPn2LB4/GkrlHeKNSpLjUmEzOmjqNQp8RkdUPFlt+m4nPsGxw7EYrU1BSpann05BEAwH+TPzQ0NMQu8yn2E4p5tbd/OQW7GkA3NBDyPxTqVJuurg60tbVqugxSRbIId31/Ho+3DyNkXhsRRcGuBnAK8pCWFCfx1C1ENWlra2POrGlwcpRsPCWgpMVu+C/j4OU5B716dCt3uRs3byGygha9mkKhTvXRXcaqo6rhTkNTE0wmE6NHeWDC2PFS1XAr4haCgoOwZNGSclvswiPCcf++4p3vqgsFuxrAZKrh3yPBsHVoqFDj+xBSnWQR6gTUX4eQalXluckp58sd3TxRA7R0dGFsZkm3gJNaSxahLulzNnjUrYF8RcCnoF8daPpKxUbBrgYwGAz8MGYGje9DaiVZhLp3sZ9x8MxtMOjrP/l/HA4H6RmZNV1GrUHhTnFRsKshGlraNHgjqXVkFep8g87B3NgQ6uqSDcBNU+yppoKCQgTt2Acej1vTpSgtabo1qHK4U+ZzBQW7GkQjc5PaRJahzs7SGON/6lz5fXOKsP74SQxZuRoz/tyGmBTphlogiqegoBCr1m1BckoqTExMarocpcUpyAeXUyjxeooa7nLzcpEkxYDIsfGfsGDZfIyZ7oEtOzaDw+HIoTr5omBXwyjckdpA1qFuxdwh0JRgEOQzd+8i7P4DcP6vvfuOa+rq/wD+SdhDEBAQUcBdBQcuEAScWFfrQPuzrrraotW6cNXH0dbWUavF9VhqrbPWUa3aWncVrXVUUOooFVARUZayR8b39wdPbo1hJQRIwvf9evFqc+85JycYbj6599xziiSIjovHqn0H1X5+pnsUoe5R4mNMnzoRpqYl3yXJyieXy/DL7i0oLMhXu64uhjuZTIY9B3arXS98Szj+uhuDoqJC/HrmVxw7cbQKele1ONjpAA53zJBVRaizMDdVq35aZhZkcjkc69rCxtISSenpen2phSmHuiWLZsPD3a2mu6TXzCyskJGajN3hHxtEuBOJREhPT1Pr71wulyP5WTLqWNeBg309yOUypGWkV2EvqwYHOx3B4Y4ZIl0IdQDQvmkT2Fha4v6TJ8gpyId/69a8jrIeezXUtWjWpKa7pPeMjIwwYHQoUpMeGUS4IyK0adVGrb9zsViMLh26ICc3FwkP41HHug7atNa/+WZ5Hjsdogh3u8M/xq51yzB6xhKe547prYJCiU6EOgAI8PLE4lEjER0XD0dbWwzx76pRO6zmcairOk6u7hg9Ywl2rVuG3eEfY9T0xTAzt1CrjUrPc6cl5mYWGD7kLbXrTZk4FW4N3ZCWkY42rb3QtXPFx/LqCv7KqmP4zB0zBESELXsv6ESoA4ovywS28cL0wW9gZI8gmJtq3harORzqqp5r4xYYPWOJ3p+5MzMzhakGf+dmZmYY9kYI3nvnPfh18dfLlVM42OkgDndM3+UXSJCckqkToY4ZBg511cdQwl1txcFOR3G4Y/pMJpcj9O0gDnVMKzjUVT8Od/qLg50O43DH9JWlhSncXdWfU4xDHXsVh7qao+1wd+uP81XQS/YqDnY6jsNd7SCVSCDR8AcApFJpmWWkUmm1vh4jDe445VDHXsWhruZpM9xF/X4GJJdDJpNpfLxTHMt06Xina/iuWD3Ad8satoKCAkz9cA6srCw1bmPDpi3YsGlLqfvT0tIhKdLd5ZY41LFXcajTHYpwV9m7ZR/+cxtn92/FvgM/4PiJXyrVp3GTxpW6Lz09HRJJ7Q13HOz0BIc7wzZ+3Gg0aOCidj2pVIoNm7bAu307BAV2K7VcVPQtfLPlm8p0scpwqGOv4lCne7QR7tr6BuHcgW/RssVrGDZ4qEb9iLwUiehb0QidHApj45IjzM1bNxGxVTePd9WBg50e4XBnmMzNzeHr0xlNmzRWu65EIsGGTVsQFNgNPYICSi9IpJMT8nKoY6/iUKe7tBHuRGIxOnh3QGBAoMb9iL4VjYBuATAxKXkJOQJBLNa/aUq0RfeO9KxMPOaOGQpthDoZLwtmUDjU6T5tjLljVYuDnR7icMf0nTZC3fmrsbzeqwHhUKc/ONzpNg52eorDHdNX2gh1+49fw5nLd3Ty8jJTH4c6/cPhTnfxUVGPcbhj+kZboW7P0Svo1bW10rQqccnJ+OPuPaRnZWnUN4lUihv/3MeNf+5DUsunS6hOHOp0g0wmU7uOPoY7iUSCm3/dxM2/bgrTRakr43kGrkddx4NHCVrunXbwzRN6jm+oYPpCm6Hu7UE+qGdnjYPHbgAAfr5yDeE/HUFuQQEaOTpi5cTxcHNyrHC7EqkUn+zZi/O3YgAAQW3bYPGokTA2MlK7j6ziONTpjsL8XKQkPUSTll5q1dPGDRXVRSKRYM2G1bh05RIAwN/HH3OmzS317tqSPH7yGMtWLkVS8mNYWlhhyIAhVdVdjfEZOwPAZ+6YrtN2qBver7OwnUDYdvIU8goK4WJvj7jkZBy7clWttmMSHuD8rRjUsbREHUtLnL8Vg1vxuvlt3FBwqNMtYrERft61WaPPD305c3fn7zu4dOUSrK3rwNq6Di5duYTb926r1cbJsyfw4FECnB3rIz8/D0d+PQKqov5qioOdgeBwx3RVVYY6pp841OkeMwtL2Du6aPz5oS/hrjbgYGdAXg13aclJNd0lVstVR6gTQYTxwX1gaW6G5IwMNHVxwUCfLmo9R5vGHghq2wbZeXnIzstDUNs2aKvBvIKsfBzqdJNIJEL/Ue9V6uSAroe71i1bw9/HHzk52cjJyYa/jz88X/NUq43gnn3h4dYYz1KfwsLCEm+8/gZ0bcY8HmNnYF4ec3fqwHYQ6dpJYlZbPExKx55j16vlTN0An854za0hUl9korlrAzjY2Kj1PCbGxlg8aiRudfUFALRt0pjH11UBDnW6zcTMvNJjtnV5zJ2JiQnmTJuLfn2KL796vuap1vg6AGjYoCFWLl2F+AfxqOfgAJFIjMt//l4V3dUYn7EzQIpwV9fRCTIZ393Hqp9MLsfmPeer9fJrUxcX+LZ6Te1Qp2BsZIQOzZuhQ/NmHOqqAIc6/aCNYT26fObO2NgY7bzaoZ1XO7VDnYK9nT06eXeCh5tuntXnYGegzMwt0HvoWIhEunaSmNUGeflFcHGy5TF1DABQUFDIoU6PGHq4M3Qc7AyYiakpjIz4ajurfkZiMd77v0AOdQxEhC3f7ORQp2eqItxJioqqoKfsVRzsGGNaZ2FuAnOzkhfoLguHOsOTl5eP5KepHOr0kLbD3ekfd0Dn5gYxQHw6h7EaVlBQgD+uXMOjxMdq15X+b4WE8xcullku6mZMta6rqskQAA51hkkmlyP03bEc6vSUNibBV4S79YumQi6X40bUDTR299CoP5GXIov/ezGy1DFyt27dglxeexMkB7sawHeqsldt274LVlaWGtePir6JqOibpe5PS0uHTKr+kkHVhUOd4bKytIC7m2tNd4NVgrbCXZ+Qcdj1xQL8HXsP6zevr1SfNkdsLnVfenq6RkukGQoOdjWgMD8PksKCmu4G0xHm5ubY+NUXaKLBvGkSiQQjx0zAB1PeQ/fAbqWW++18JGbOCKtMN6sMhzrDZsR3GBsEbYS7ei6uEIvFGBHyFsa8PVqjfkRejMTmiM3Y/s12mJiUPNzjwsULmB02W6P2DQGPsasBcrkMv+zewncJMYGxiQlMNPwBim/hL6uMprf1VzUOdYzpD62scCQSwcjISOPjneJYpo/Hu+rCwa4GmFlYISM1mW8BZ7VaZUNdUZEUUh2+vMyYIeLlK3UfB7saYGRkhAGjQ3l+H1ZrVTbU5RcUYcfh30F8ix17SXZ2Tk13oVbgcKfbONjVECdXd568kdVK2gh1H284gpSMLF4hggmOnziDrKzsmu5GrcHhTndxsKtBPDM3q220FeoeJWdg3JBuFZ5WhYhwIeYvhB8+gj3nfkN+IU+Uakj2HzyKI7+cgo1NnZruit6SFBWqXUeXw11hYSEKNXhNBQUFOHDkALZ8twW/X72kl7NYcLCrYRzuWG2hzVC3ZNqbcHWuW+G6kX/dxse7v8eus+ew/qejWHfoJ7Wfn+mm/QePYs++w3ijfx/UqWNd093RW0VFhbgReULteroa7goKC3Dg0D61623+dhMitn+NAz/twxfrV+Pytd+roHdVi4OdDuBwxwydtkNdCw9ntepHx8UjKy8PzRo0gLW5BS7duVOtEzazqqEIdW+PGIx+fXvVdHf0mqmpGa6dO44LP+9Xu64uhjuRSISYu+pNzC6Xy3H1xlVYW1mhsXsTZOdkI+bOX1XYy6rBwU5HcLhjhqqmQx0A1LO1gZFYjNQXmcjKy4OrgwPEYj786bOXQ93wYYNqujt6z8TUDJ179MO5I3sMItwRERwc6qn1dy4Wi+Hi7ILsnGykZ6RBLDZCPXuHKuxl1eAjmw7hcMcMjS6EOgAY4ueHN3x9YWZqgvZNm2DuiGEatcN0A4e6qtEhoC96vPG2QYQ7IyMjvB0ySu1609+bDq9WbWBqaoZ+vfthYF/9e3/V7ln8dJAi3O1atwy7wz/GqOmLYWZuUdPdYkxtJyLv4OKfcTUe6gDAwswUC/5vOORyOZ+p03Mc6qpW4IDhAIBzR/YoPa4obaxQoQ3WVtZwdVF/KTsPt8b4cvlavT5W6GevDRyfuWP6rrBIiuPnY3Qi1L1MXw/UrBiHuuoROGC4wZy505Q+Hyv0t+cGjsMd02eFEin6BbXRqVDH9BuHuurF4U5/cbDTYRzumL4yMzFG34DWatfjUMdKwqGuZmg73KUlJ1VBL9mrONjpOA53TB+Zmao/fJdDHSsJh7qapc1wd+rAdkAPJ/zVN3zzhB7gGyoMW0FBATZujoC9vZ3adSUSCQBgXfhGXPr9j1LLxSc8gFQq1biPVY1DHSsJhzrdoK0bKtbOn4RnD+7h+x/24OnTZI36cv3GdQDAyi9WwsTEpMQyCQ8SIJPKNGrfEPAZOz3BZ+6YoeJQx0rCoU63aOPMXe+hYwFUbBlApjk+Y6dH+MydYTI3N8fU0Mlo2qSx2nUlEglC/m8MZkyfih5BAaWWO/fbBVwt44xeTeFQx0rCoU43VfbMnYmpKcRiMUa+9TbGjR6rUR8uRF7A+s3rMW/OvFLP2J2PPI8//tC941114TN2eobP3DFDoY1Qp48LdLOycajTbZU9c8cn7KoeBzs9xOGO6TtthLqkZy8gldXecTSGiEOdfqh0uGNVioOdnuJwx/SVNkJd7INn2H7oIkT89d9gcKjTLxzudBcHOz3G4Y7pG22FumXrf4KTvQ2MjY2U9snl8kr1j4j48m4N4FBX8zR53+truNPG33lljzVViW+e0HN8QwXTF9oMdW4u9ujepSXm/HUAABCXnIxV+w4iKT0d/q1bYebQwTA3NVWr7Z+vXMO2k6cAAOOD+2CAj/qrZjD1cajTDYX5eZAUFqhdr7I3VFS3k2dPYM+B4r6+HfI2gnv2Vat+QUEBNn+7CVdvXIWLswtC3gipim5WCp+xMwB85o7pOm2HusUfvAHTlyZBXrXvIKLj4lFYJMGRP67g0KXLarV9/0kywn86gmfPX+DZ8xcI/+kI4pI1m2eLVRyHOt0hl8vwy+4tGn1+6MuZu4SHCfh6+9dITUtBaloKvt7+NR48SlCrjWMnj+HXM7+iqKgQf92Nwfa926uot5rjYGcgONwxXVUVoc7C/N+zcXKSIyk9HTaWlnCsawuZXI7UzEy12k/LzERuQQHq29uhvr0dcgsKkPpCvTaYejjU6RYzCytkpCZr/PmhD+EuPSMdefm5cHJ0hpOjM/Lyc5GWnq52G3K5DA729VDHug5S0lKga4M3ONgZkFfDnaSoqKa7xGq5qg51ACAWieHfuhVyCvJx/8kT2Fhaon3TJmo9R3PXBmjk6IiHKSl4mJKCRo6OaO7aQO2+sorhUKd7jIyMMGB0aKVODuh6uGvi0QSuLg3x+EkiHj9JhKtLQzTxUO9Y0aa1F+pY10HCw3jk5OaivVd7nbuFi8fYGZiXx9yd/nFHTXeH1WIFhZIqD3UKM4cOhoezM1IzM9G+aRMEeHmq9TwONjZYOXE8jl25CgAY6NMFDjY2aveXlY9Dne5ycnWv9JhtXR5zZ29njyXzluLk2RMAgOCefWFvZ69WG107+2HOtDDE3PkL9ewd0NazHb76em1VdFdjHOwMkCLcrV80FTKZ7q4PygwXEWHL3gvIK5BWeagDAHNTU4zsEVSZLsPNyRFTBg2oVBusbBzqdJ82bsjT5XDXsEFDTBg9UeP6IpEIfl384dfFHwDwMPGhtrqmNXwp1kC5Nm6BPiHjeOoGViPyCyRITsmsllDH9AOHOv2hjTHbun5Z1pBxsDNg9VxcYWTEJ2VZ9ZPJ5Qh9O4hDHQMAnDh9nkOdnuFwp7842Bk4kUjXhnWy2sDSwhTurg5q1+NQZ3gKCwtx/NezHOr0kLbD3a0/zldBL9mr+HQOYzpAKpFAIpGoXU9RRyqVlllfKq3esZZGYvW/M3KoM0yFhUXo93pPDnV6Sptj7g5vDwfJ5ZDJZBod74B/j2W6dLzTNRzsGKthBQUFmPrhHFhZWWrcxoZNW7Bh05ZS96elpUNSpNmBtDpwqDNcZmam6Nu7cje2sJqlrXD38J/bOLt/K/Yd+AHHT/xSqT6NmzSu1H3p6emQSGpvuONgVwMkRYU13QWmY8aPG40GDVzUrieVSrFh0xZ4t2+HoMBupZaLir6Fb7Z8U5kuVhkOdYbNzMysprvAtEAb4a6tbxDOHfgWLVu8hmGDh2rUj8hLkYi+FY3QyaEwNi45wty8dRMRW3XzeFcdONjVgKKiQtyIPIEmLb1quitMB5ibm8PXpzOaNmmsdl2JRIINm7YgKLAbegQFlF6QCGINLo9WNQ51jOkPbYQ7kViMDt4dEBgQqHE/om9FI6BbAExMTErcTyCIxbV3fLnuHelrAVNTM1w7d5zvEmK1mjZCnUwur4KeMcZKw8tX6j4OdjXAxNQMnXv041vAWa2ljVB3/mos5Bzs2EuKdHgcqSHhcKfbONjVkA4BfXl+H1YraSPU7T9+DWcu39HJy8usZjx4+Ajpai7ozjTH4U538VGxBvHkjay20Vao23P0Cnp1ba3WtCrpWVn44+49xCUnq/2cTLfF3o9H+MatMDYuecwVK59MJlO7ji6HO5lM87P5Dx4l4HrUdWQ8z9Bij6oPB7saxuGO1RbaDHVvD/JBUJcWFa73KCUVH2z8L+ZEbMWU9Zvw85Vraj83002x9+Ox7NM1aOBSH/Uc1FvQnf2rMD8XKUnqr3uqq+EuNy8Hl6/+rna9k2dPYM5/5mDx54swb+lcPH7yuAp6V7U42OkADnfM0Gk71A3v11mtuseuXEVccjJc7O2RV1CIbSdP8TrKBkAR6twaNcS0KRMgqsV3QlaWWGyEn3dtRlJCrNp1dTHcERF+OfWLWn/nRIQ9B/YgPz8Pzo718eBRAk6ePVGFvawaHOx0BIc7ZqhqOtQxw/RyqFu8cCbPl1dJZhaWsHd0wa51ywwm3NVWHOx0CIc7Zmh0JdQN9OmCpi4uSM7IgKW5GcYH9+F1lPXYq6HOwsK8pruk90QiEfqPeg+Orm4GEe5EIhH69+mv1t+5SCTC2yFvw8LCEs9Sn8LDrTGCe/atwl5WDbWDXWRkJLp16wZzc3M4ODhg1KhRSExMVCmXmJiIkJAQ+Pv7w8fHB2vWrOFLHxXA4Y4ZiodJ6ToR6gDAzckRG6a+jy8mT8SmaVMwwIfP+ukrDnVVx8TMHKOmLzaIcGdlaY2uXfzUrhfcsy+++OQLfLzgU6xcugoNGzSsgt5VLbWCXUxMDHr37o2bN2/Czs4OGRkZ2LNnD3x9fZH80p1mjx8/RkBAADp27IhLly7h3Llz2LFjB+bMmaP1F2CIONwxfSeTy7F5z3mdCHUKDjY28G31Gpq6qL90G9MNHOqqnpm5hUGEOyMjzS9Ierg1RifvTrC308+bcdR65XPnzsW6devw/PlzJCcn4+rVq2jUqBGePHmCVatWCeVmzZoFIsLcuXMBAJaWlvjoo4/w5Zdf4sKFC9p9BQaKwx3TZ3n5RXBxstWZUMf0H4e66mMo4a62qnCwy8vLQ2BgIEJD/114t3Pnzti4cSMA4O7duwCAuLg47N+/H71794aRkZFQv3fv3hCJRFizZo02+2/QONwxfWUkFuO9/wvkUMe0gkNd9auKcCcpKqqCnrJXVTjYWVhYYP78+Srbu3fvDgBwd3cHABw7dgwA4OWlvMC9vb093NzccOrUKUilUk37W+twuGP6yMLcBOZm6k8Wy6GOvYpDXc3Rdrg7/eMOgIfaVznjihYs7c6S7OxsAMDbb78NALh58yYAoGFD1QGHdnZ2ePjwIeLi4tCyZUu1O1tbBQ4YDgA4d2SP0mNmGAoKCvDHlWt4lKj+RJiKL0nnL1wss1zUzZhqXVdVkztOOdSxV3Goq3mKcLc7/GPsWrcMo2csgWvjik8ODvwb7tYvmgq5XI4bUTfQ2N1Do/5EXoos/u/FSOHq4atu3boFubz2JsgKB7vSHD16FEOHDkVQUBAAIDU1FQBQp04dlbKKbRkZpS/TUVhYiMLCQuFxZmYmACArK6uyXS1TdnY2pBIJcnNykF2Fz5WXlwu5XIb8vBzk5VT8eToF9UVhQR5O/7gdhQV58O87pNw6Bfm5kMlkyM3NqdLfX15eHuRyOXLzcpGdk11++fw8SKVSZOdkw8Sk4md1cvNyi+tlZ1f5+6G6ZGdnQyaTIWLrd7C0tNS4navX/sTVa3+Wuj89IwOSIgly8vKQX1CAIokEWTk5JZbNyc2DRCpFTm5eqWWKJBLkFxSUuD83Px8yuRw5eYXIyqnYuJpDp25g//HrGN6vE/oGeFWoXm5+IWRyOXILCpCdl1eh59FETn4BJAb4vpNIJMjJqdpjQ25uHmQyOXJyc5GVVf6x4WX34x9gxer1aOjqihnTJkMikUAikZRaPicnFxKJ4fw7ZWdnQyqVlvqZJCkqQkF+fqmfVwX5+ZAUFZW6PzcnB1Jp8WdeRT6XhkyYgX3/XYnvVi/CW1Pmo4FHM7Vej51jfQQOHIEfwpfi9p2/8ChR/VUuXrZ+8/pS92VkZEAikSAvL69Cn0mVUV2fS4q2KzS7CFVCXl4eBQQE0JMnT4Rtffr0IQB06tQplfJdu3YlAPTnn3+W2uaSJUsIxSdr+Yd/+Id/+Id/+Id/+Od/P4mJieVms0qdsVu8eDG++uoruLw0fYCDgwMA4Pnz5yrlFZdt69WrV2qbCxYswKxZs4THcrkcGRkZcHBw4AlFGWOMMVbrEBGys7PRoEGDcstqHOy2bduG4OBgeHt7K21v06YN9u7di7S0NJU6z549g52dHVxdXUtt18zMTGVpmLp162raTcYYY4wxvWdra1uhchrN4Pfjjz/CyckJffr0Udk3cOBAAMC1a9eUtqenpyM1NRV9+/ZVmgaFMcYYY4xph9pn7Pbt2wczMzMMGDBAafu5c+fw6NEjjBs3Dr1798bJkydBRMLl0xMnTkAkEmH27Nna6TljjDHGGFMiIqr4Aq6bNm3CggULlMbUERGysrLw9OlTJCQkwMPDA3FxcejUqRNWrVqFyZMnIzU1Fd26dcOwYcPw2WefVckLYYwxxhir7Soc7CIiIvDuu++Wur9z5864evWq8Pj27duYMWMGCgoKIJVKMXHiREyaNKnyPWaMMcYYYyVS64wdY4wxxhjTXRrdPMEYY4wxxnQPBzsdcvjwYYhEInh4eCAwMBDdu3dH/fr1IRKJ0K5dO3Tv3h1+fn6wsbGBSCTCgwcPlOr/9NNPePPNNxEYGIiAgAC0bdsWkyZNwr179yrch8TERAwdOlTLr4zpmsePH2Ps2LFo3749AgMD4ePjg7CwMPzwww9YvHixSvm8vDx89dVX6NGjB3r27InAwEC0a9cO06ZNw8OHqjPIDx48GMbGxujQoQO6d++O7t27QyQSwczMTHjctm1biMViYb3pV12+fBnTpk3T9ks3KJGRkZg/fz5MTU0hEokgEonQqFEjtG3bFo0bN8Zrr72G4cOHY8eOHZDJZDXdXaSmpsLPzw/m5uZCf0UiEczNzdGgQQMMGjQIR48ereluMqbf1FpqglWpQ4cOUWhoKMnlcmHbuHHjCFBeySMzM5O6du1KCQkJRESUk5NDb7zxBrVs2ZJu3LghlMvLy6OlS5eSqakpbdiwoUJ9CAsLI7FYTPfv39fOi2I6JykpiRo0aEALFy4kmUxGRETZ2dk0e/ZsAkCzZ89WKh8dHU1Nmzal/v37U3JysrA9NzeXwsLCyNzcnHbu3KlUZ9iwYXTx4kWlbQDI1dVVadvFixcpODi4xH4OHz6c6tSpQ5mZmRq/1tri9ddfJwB07Ngxpe1Xr16l4OBgAkCdOnWif/75R6P2pVIpLVmyRAs9LXbo0CECQM2aNaPjx4/T6dOnKSwsjExMTAgALV68WGvPxVhtw8FOhxw6dEhluZCSgp2ibEJCAkmlUurRowdZW1vTgwcPSmx33rx5BIC+/vrrMp8/Ozub6tatSwDoww8/rNRrYbprxowZZGNjI4S6l40ZM0Yp2MXGxlK9evXIy8uLCgsLS2xv/PjxJBKJaP/+/cK29evXq5QrKdgREa1du1Zl24MHD8jY2JgAlLifKRszZkyJxwkiIrlcTu+//z4BoBYtWtCLFy/Ubv+rr76icePGaaGnxWJjYwkA+fv7K23fsmULASCxWEwxMTFaez7GahO+FKtDXn/9dTRs2LBCZQcMGIBGjRphzZo1OHfuHKZMmQJ3d/cSyy5atAjW1talXjZT2LZtGyZPngwbGxts27ZNWAKOGZY7d+4gPz8fT58+VdkXFham9Hjy5MlIS0vDkiVLYGpqWmJ7y5Ytg0gkwqRJk5CRkQEAat0B/95776lsCw8Px6JFiyAWi7F+/XrI5fIKt1cbicWlH8pFIhHCw8PRunVrxMbGYtmyZWq1feLECcyZM6eyXVRiYmJS4vZ33nkH5ubmkMvlOHv2rFafk7HagoOdDjE3N69wWRMTE8hkMqxatQoAEBISUmpZa2tr9OzZE4WFhVizZk2JZeRyObZu3Yr58+dj8uTJyMrKwrZt29R7AUwvvPbaa5BIJOjbty/u3LmjtK9Nmzaws7MDAFy/fh3nz5+HsbGxyoTkL2vUqBE6duyIzMxMbN26FYB672ULCwulx9nZ2Th16hQ++ugjDBkyBPHx8Th27FiF22OqTExMMH36dADAd999h/z8fGHff//7X/j6+iIwMBDu7u6YPHmy8KXu4sWLWL16NSQSCX799Vd0795dCO1SqRTLly+Hr68v/P394eHhgblz50IqlWrcT1NTU1hZWQEAZDIZ0tLSsHnzZnTv3h0TJ07ExYsX0bJlS7i6uuLu3bsAgBcvXmDmzJkYMGAA3Nzc4OPjg99++w0AkJubiz179mDgwIEIDg5GamoqQkJCYG1tDXd3d2zZskXjvjKms2r6lCErW2mXYomIzp07RwDIyMiICgoKymxnzZo1BIAaN25c4v5Dhw7RjBkziIgoMTGRjI2NqVmzZkrj/ZhhSExMJEdHRwJApqamNHfuXHr+/LlKuc8++4wA0GuvvVZumxMmTCAApY6XIyr9Uuyr1q5dS+vWrSMiosuXLxMA6tmzZ7n1arOyjhMKf//9NwEgAHT9+nUi+vfS5+3bt4mI6OzZswSAFixYoFQXgMql2AULFpCVlRWlpKQQEdG3335LAGjLli3l9jchIaHES7F3794V+njjxg2Kj4+n77//ngBQYGAgrVixgsLDw8nT05Oio6MpNzeXunXrJowtLigooL59+5KpqSldv36dEhISaO/evQSAunTpQu+99x5duHCBDh48SC4uLgSAdu3aVW5/GdMnHOx0XFkH7A0bNhAAcnBwKLed3bt3CwfM3Nxclf29evWiR48eCY9HjRpFAOjo0aOVewFMJ8XGxlLHjh2F94SdnR2tXLlS6QvClClTCAD5+fmV215YWBgBoFatWpVapiLBTiaTUadOnSgnJ0fY5u/vTwB4zFUZKhLscnNzhX/vgwcPEhHRkCFDyNjYWKmcjY0N9evXT2lbScHO29ubmjVrJjzOyMggABQaGlpufxXBztfXV/jyeP/+ferQoQMBoKlTpwplJRIJAaCOHTuqfNH85JNPVG72OXLkCAGgESNGEFHxewoAeXh4UFZWllDu/PnzZX7ZZUxf8aVYPZaZmQlA9VJWSerVqyf8/4sXL5T2/fnnn3B1dUWjRo2EbYo1fb/66ist9JTpmubNm+PKlSvYtGkTHB0d8fz5c8ybNw/t2rUTLnEpVGSaDMWYKSMjo0r169ChQ+jfv79wOQ7g96K2KNbtBoqXggSKx1S+POTi/v37MDExUbpUW5rly5dj3bp1wmPF+N2K1H25zqhRo9CrVy/0798fTk5O2LVrFzZs2CCUMTYuXtLcy8tL6TUAwIEDB3D06FFhCp3u3btj+fLlcHd3R3p6OoB/xx+6u7ujTp06Qt3AwEA0a9YMCQkJiI+Pr3CfGdN1xjXdAaa5unXrAigeR1Kel8e9WFtbK+1bu3Yt7t27pzKfmK2tLU6fPo3bt2/D09Oz0v1lusXIyAihoaEYNWoUVq5ciTVr1uDvv/9GcHAw7ty5IwT9tLS0cttSfMnw8PCoVJ/Wr1+PwsJCnD9/XthGRLCwsMDu3buxYsUKODg4VOo5aqukpCTh/xU3WnXt2hW+vr44fPgwvv/+ezRv3hxGRkZC8CtLv379IJVKsX37dhw9ehSdO3cGgArVVWjSpAn27Nmj5iv5V2xsLFavXo2pU6dqVN/Lywv379/H06dP0aRJE437wZgu4TN2ekzxIZqZmVluuFN8ODds2BA2NjbC9qSkJCQlJeH69ev47bfflH4U35rDw8Or5gWwGvHpp58qPbaxscHy5ctx+fJl2Nra4vHjx/jxxx/Rs2dPAEB8fDyysrLKbFMxCXZwcLDG/bp27RoaNmyIy5cvK70Pz58/j4ULFyI/Px9ff/21xu3XdoqwbG9vD29vbwDFf/+BgYE4c+YMvvvuO3z66acVugIAFN9d7e3tjaSkJOzduxfz5s2rsr6XRiaT4ebNmxrXV7zWV7/sMqbPONjpse7du8PCwgJyuRw3btwos2x0dDQAYNCgQUrbN2zYgMmTJ5dYJyQkBPb29ti1axeeP3+ulT6zmvfw4cMSp73x9vbGzJkzAQBPnz5Fly5d4OPjAyLCjz/+WGp7L168wKVLl1CvXj2MHz9e4359+eWXmDJlSon7Jk6cCGNjY2zatKlSd13WVjKZTPiCNn36dOGs3KBBgyCVSrF+/foKBzqgeCWS4OBgeHl5YeHChcLl0urm4eGBH374AU+ePFHZ9+ql+5LOJD5+/Bjm5uZo2bJllfWRserGwU7HKT7ESvows7S0xLvvvgsA2LdvX6ltEBEOHz4MU1NT4YMbKD7Tt3fvXgwbNqzEeubm5hgxYgTy8vKUxrww/UZEpU57oxgr17VrVwBAREQErKys8OmnnyIvL6/EOkuXLkVRURG2b99e6pmPst7HABAXF4fbt2/Dz8+vxP0uLi7o3bs3Hj9+jO+//770F1dLlTfP39y5c3Hr1i106NAB8+fPBwCkpKQgKioKTk5OSmWp+KY6pW1isVhpW0xMDJKSkpTqKvZX5FJsee+HkpQ01nPw4MHIyspCv379cPv2baHc6tWrVX4nijF3CpmZmYiOjsbIkSNhZmZW4X4wpvNq4o4NVjFSqVS4c3HVqlUllsnMzKTmzZuThYUFxcXFlVgmIiKCANDq1auVtoeGhlLr1q3LnNJEMU2Kra2txssRMd0yceJEYUqLl+8S/PPPP6levXoqdz9evHiRnJycqFevXkoro2RnZ9OcOXPI2tpauMuyNNHR0cLUPC8vS0ZUfNfiwIEDVe7EfNW0adMIALm7u1NqamoFX23toFhS7NW7Yu/fv0/Dhw8nANS3b1+laW2kUinZ29uTiYkJ7dixg06dOkWjR4+mOnXqkJubGx0+fJiuXr1KREQNGjSgoKAgIiL69ddf6enTp2RiYkJ169alI0eO0JEjR+itt94isVhMXbp0oZ07d1J8fHyp/VUsKebo6Eh5eXllvjbFHbSenp4q0zplZGRQkyZNhLt93dzcyMbGhtq1a0dFRUVCOcX+n376iYiKV+OYMmUKNWzYkJ49e1bu71eX5ObmCv8WJRk6dCjZ29sLr9nS0pK6du1K2dnZQhmpVEr+/v5kbW1NAMja2preeustioqKIgBUv3596tatGwUFBZG7u7uwaklQUBD5+/uTg4MDAaBz584pPXdGRgZ98skn5O/vTz179iR/f39q3749zZ8/X+VvNiUlhbp27UpmZmZCXwGQmZkZubi40MCBA+nIkSNC+fv379Pq1aupQYMGwlRNzZo1oxYtWpCzszP5+vrS+vXrSSqVKj1PVFQUffbZZ8LvpEmTJuTj4yP8dOrUSZj6RvF6Zs2aJWxT/BgZGZGdnR117tyZPvnkE6Xfp67hYKej1q1bRx4eHsKbSiwWU6dOnSgqKkql7KNHj6h169bUunVrlfC1d+9esrCwoEWLFiltb9GihdC2u7s7nT17VqXdiRMnKv3RWVhY0Lx587T6Oln1UwQ7AGRlZUUdO3Ykb29v8vb2po0bN5YY9J8/f07Lli2jzp07U0BAAAUGBlLHjh1pzpw59OTJkzKfr3fv3sIHCP43tcrw4cOJiOjp06fk5uYm7GvZsiXduXNHpY2+ffuSkZGRUM7GxobCw8O18wvRY7/99hvNnDlT+N2YmpqSp6cndevWjTp16kStWrWiiRMn0unTp0usf+zYMfLw8CAHBwcaPXo0JScn04QJE8jOzk7p97tt2zaytbWlkJAQioyMJCKirVu3krOzM7m4uNAHH3xAmZmZ1KtXL3JxcaF9+/aV+HwpKSnk6+urdFypX78+TZ48ucTyO3fuFEKEIrhduXJFqUxycjKNGTOG6tatS1ZWVjRixAh6+vSpUhn8bx678ePHk7+/P3l6elJISAg9fPiwwr9rXbFx40YCUOIxW+Hx48fCe+LChQullrtx4wYZGRlRbGwsERWHoEGDBimF4iVLlhAAioiIELYVFhbS0KFDlYLd2bNnycnJicaPH6+0bF16ejqNHj2a7OzsSpyOR911g1euXEkA6KOPPhK2PXr0iAIDAwmAcGx51dSpU1Veh4JMJqOxY8cqvZ78/HxydnYmALR+/Xo6f/48RURECF8k2rZtW+L8n7qAg52BKCgooM8//5xcXFwoMDCQBg8eTC1atKDg4OAy/7AZY8zQASjzLJe+kMvlwpfyN998s8yyijNO+fn5pZYpKipSmlsyKipKCO4KJQU7RVlFELp06RJZWFiUOkG5XC6nnj17kqmpKV26dElpn7rrBismwn452BEVB3yRSEQA6PLlyyp9WLx4canBjojo1q1b9Pvvvytt8/PzIwBKJ0yePn1KdnZ2BIDCwsJKbKum8Rg7A2FmZob58+fjzz//xIsXL3D48GHExsZixIgRCAgIqOnuMcYYq6Rjx47Bz88PTZs2xdGjR5GQkFBqWcXazmXd2GJiYqK039PTUxhfW562bduia9euKCoqwrhx45Cfn4/ly5eXWFYkEuGTTz5BUVERxowZA4lEotSHkpS2bvCrcxkq1K9fH46OjgCA5OTkEvtQljZt2qi89pL65uzsjCFDhgAATp8+XWabNYWDnYFxcXHBpUuXMGbMGADArFmzhKkoGGOstlHcRFHeDSb6YN26dZg/fz5mzJgBuVyO9evXa7V9ExOTCk8yLhaLYWZmhiNHjuD+/ftwdXVFp06dSi3v5+cHR0dHxMfH4/Dhw+W2/+q6weWJiYlBSkoKLC0t4evrW6HXoPDyRNsVoVhPuyL9qgkc7AyQtbU1duzYgePHj8PNzQ29e/fG5cuXa7pbjDFW7RRT+yQmJiqdKdI30dHRsLGxQcuWLTFhwgTY29vj22+/RU5OTo3269SpUwCKz3iVR1GmIme67t27J9zJ/Ork+S/Lz8/Hrl270L9/f9jY2GDnzp1wcXGpQM+L5ebm4uDBgxUuDwCXLl0CAPTo0UOtetWFg50Be/311xETE4Pt27dj+/btCAsLQ0REhEF8c2WMsfIsX74c7dq1AwA8ePAALVu2xMWLF2u4V5pZu3atMAm0paUlQkNDkZmZie+++65G+/X48WMAxRNfl0exakxiYqLKPplMJkyVExcXh1GjRgEApk6dKkyo/bLt27ejc+fOsLKywpgxY/Dhhx8iPj4eQ4cOLbMPq1evFpaf8/f3h4uLS7nvCcW0PIWFhZg3bx7++OMPNG7cGAsXLiz3NdcEXlKsFujVqxd69epV091gjLFq9dFHH+Gjjz6q6W5UWnJyMp48eaJ0ifGDDz7AF198gfXr12Pq1KnljiGrapVdU1qxbvCzZ8/w+PFjNGnSBLt27RIC3qv69u2Lb775BpMnT8Y333yDqKgozJkzp9w+hIWFYdKkScLjrKws9O3bt8w6ixYtgkQiwf3792FtbY0FCxZg9uzZOru8IQc7xhhjTIdt3LgRycnJKpck69ati9jYWBw/fhz9+/dX2icWl39BTi6XCzdZaEpba0prum7wF198gePHj2PPnj0YOnRoqRPul8bGxgYjR44ss8yKFSvQrFkztftWU/hSLGOMMaaj8vPz8csvv+DmzZsq63kfOHAAgOryaQCEGw+ys7NLbTsnJwe2traV6p9iTembN2+Wu+qINtaUfpWtra2whnRoaChSUlLUbmP69Ola648u4GBn4AoKCrB9+3b4+vpi2bJlSvu2bdsGGxsbYfArY5q6cuUKxo0bh1atWlXp8+Tn5+Obb75B+/bta3xsEas4Pg5pbseOHQgJCSnx8mW3bt3QunVrnDp1SmX2A8WZtLi4uFLb/ueff9CiRYtK9W/w4MFo1KgR0tLScP78+VLL3bt3D3FxcWjdujUGDBhQqed8Vf/+/TFmzBikpqbivffe07idR48e4e7du1rsWc3gYFdJFy5cwPz582FiYgKRSARnZ2d07doVPXv2hKenJ7y8vDBr1qwy5xuqSqdOncIvv/yCK1euqHybevbsGbKzsyt0Cp3prrCwMNjb20MkEkEkElVoXd+srCzUrVsXIpEIFhYW6Nq1q3CZRF13797FuXPnsGPHDuTn52vURkUdO3YMR44cwc2bN6v0efQNH4cMk0wmw5dffonx48eXWmbs2LEgIqxevVpp+4gRIwAAP//8c6l1N2/eXO6ly/LW9TU1NcW3334LIyMjLFq0qNSb8xYsWAALCwvs3LlT6TKxuusGK8q9OqZv3bp1qF+/Pg4fPoyNGzeq1CvvbCJQPJbOzc1N477pjJqcHdmQBAcHl7hW46+//krOzs5ka2urMqt1dTl+/DgBoCVLlqjsS0pKqv4OMa178eIF1atXjwCQh4cHSSSSMssrluUBoLQeY0W9Ous7EZGTkxO5u7ur3Za6fv75ZwJA27Ztq/Ln0jd8HDIsK1eupLp166qskfuygwcPEgAyNjZW+reVyWT05ptvkrm5Oe3du1dpqcAnT57Q+++/T+PHjy+3D4MHDyYANGXKlDLLHTp0iKytrWnkyJGUkZEhbE9NTaXRo0eTk5OTyqoWinqo4LrBRP8uDdalSxeSyWRK+3788Ufhd7Fp0yaldWM//PBDAkBffPGFSpsymYyWLVtGw4YNE7bl5uYK69Lu37+/3H7pEg52WjJmzJgSD6hE/34QeXp61kDPitfwK+2AygyHv78/2draEgDasWNHqeUKCgrIxcVFKHv//n21nufhw4dka2urst3Nza1agt2ZM2c42JWCj0OGQxHS8b/1dHfv3q1S5j//+Y/SOszGxsY0evRoYb9UKqW1a9eSj48PtWzZkgICAqhnz57Up08f2rt3b5nPv3fvXnrttdeEtvG/9VGPHz9eap0nT55QWFgYeXt7U2BgIAUEBFDnzp1p6dKlKuuqqrtu8MmTJ6lt27ZK/WnatClt2bJFqdxbb70l7HdwcKDw8HBauXIlWVlZCetjBwQEUFBQEAUFBVHXrl2FNWF/+OEHIiKaNWsW1a9fX2jH1NSUfH19KT4+vszfma7gYKcl48aNK/WAmp2dLbxBXv4mU13OnTvHB9RaICgoiObPny98eL/8Df1lERERFBAQQP7+/gSAEhISKvwc6enp1L59eyrpZL+7u3u1BDvF+5mDnSo+DjHGeIxdNYiKigJQvJ6rtbU1gOJr9suXL4evry/8/f3h4eGBuXPnKl3Ll8vlWLRoEQICAuDt7Q2xWIx69eoptV1YWIjFixdj0KBBaNasGby8vIQ7pcry9OlTLF++HB4eHvjtt98AAH///TfWrVuHNm3aYMKECbh16xZmzZqFtm3bomnTpjhz5oxKO7/88guGDBkCf39/1K9fHx9++CEKCgqE/WlpaRg5ciR69OiBpk2bQiQSISQkRO3fIauYd955B/Xr18ft27dx9OhRlf1yuRyrV6/G/PnzS6wvl8vx5Zdf4o033oCXlxeaNWuGzZs3AwDy8vIwbdo0YR1GxSSf9+/fV2ojJSUFixcvFib//OGHH1SeJykpCRMnTkRwcDCaNGmCrl274qeffiqxTwcPHoSfnx+6desGX19fnDx5UqVMQkICBg0ahB49eqBhw4YQiUQVmtOqNuHjEB+HWC1R08nSUJT0TVkmk1FkZCQ1bdqUANCiRYuEfQsWLCArKytKSUkhIqJvv/2WACidVg4PD6c33nhDOPMSGRlJrq6uSu33799fODUuk8lowoQJBIB++uknoVxJ35S3bdtGnp6eBIDOnTsnbH/69CkBoFatWtGBAweIiEgikVC7du3I2dmZCgsLhbI7duygCRMmUFFRERERnT59msRiMQ0dOlQoM3ToUKUxDatXr1Yax8C0JygoiBISEmjFihUEgHx9fVXKHDx4kNq0aUNEVOIZu0mTJlFERITweMmSJQSAwsPDhW2K9/qr3N3dycbGhr744gthjJ9ijE9aWppQ7tGjR+Ti4iJcCpLJZBQaGkoAaOPGjUptbt68merVq0c3b94kouKxWO7u7ipn7Dp06CC8X2UyGU2fPp1mz55dod+bIeHjEB+HGONgpyWKA6qTkxP5+flRx44dqU6dOgSAbGxsaMOGDUrlvb29qVmzZsLjjIwMAkChoaHCtoEDB9KYMWOU6s2bN0/4/507d6ocnG7duiUMLFUo7RJIWFiYygFVKpUSAKVxGkREM2bMIAAUHR1NRMWXdRwcHFTGTXTo0IEA0J07d4iIyNramrZu3Srsl8vltGDBAmLapwh2mZmZwvi5l/9tiYi6dOlCu3btIiLVYBcZGUkdO3ZUKp+VlUUAyNnZWfhgLyvYNWzYUGlbeHg4AaCjR48K2958802V0FlUVESNGzcmMzMzevToERERxcXFkZmZmVKofLlNRbBLS0sjAHTmzBmhTE5ODn388cdl/boMEh+HivFxiNVmvPKElu3evRu9e/cG8O/EkvPmzcPatWvh4uIirGO3fPlypdvCFQtVvzxdhJubGzZv3oz69etj0aJFsLGxwYoVK4T9Bw4cQFRUlNJs5FKpFO7u7hWausLCwkJlm2KupFfnTFJMYqlo9/Tp08jOzsbgwYOVyuXm5sLd3R1xcXFo1aoV3NzcMHPmTADAuHHjYGRkhM8++6zcvjHN2djYIDQ0FCtWrMDnn38uvD9+++03pKSk4K233iqx3oEDB5CYmKgyu727uzsAID09XeUS3Ktefd8oLvm9ePECQPEl2KNHj2Lq1KlK5UxMTDBy5Eh89tln2Lt3L8LCwrBp0yYUFhaqzKjv5eWl8nptbW0xevRobNq0CYMHD4aVlRX+85//lNlXQ8bHIT4OsdqLg10VsrCwwLBhw+Dr6wtPT08MGzYM+/fvR0hICPr16wepVIrt27fj6NGj6Ny5MwDluXYWL16Ma9euYfXq1YiIiMDMmTMRFhYmHAhjY2MxYsQIlfmLKkqTtQUVHwKxsbGwsbERxsWUJiIiAsOGDcPEiRPx+eefY+nSpaWu/ce058MPP8TatWtx8uRJREVFwdvbG6tWrcLs2bNhbFzyn31sbCwCAwOxf/9+rfVD8R5TzDn1559/lrqMUfv27QEUj7ECiudmA4AGDRqU2KaCiYkJvvvuO4wdOxZDhgyBt7c3li9fjn79+mntdegzPg7xcYjVLnzzRDVwdXUVJoFcu3YtAODOnTvw9vZGUlIS9u7di3nz5qnUc3Z2xuXLl/HNN9/AysoKS5YsgY+PD54/fw6g+MOypiZqlclkSEtLQ1JSUpnl/Pz8cO/ePSxcuBBJSUkYPXo0xowZU029rL3q16+Pd955BwDw+eef49atW7h+/TomTJhQap2qfD8pgkJeXh4ACDdgvMzOzg5A8Rk4AML7vCJnfQYPHozY2Fi8//77iImJQf/+/Wv1GbuS8HGIj0OsduBgV00Ul6RycnKQl5eH4OBgeHl5YeHChaWeQQGKL0VMnDgR//zzD9555x3ExMRg06ZNAIoXUj5z5gxu3bqlUq+ktQO1SbGI87p161T2RUVFITIyUnhsa2uL5cuX4969e+jUqRN27dqFS5cuVWn/WPGKFEZGRjh48CCmTZuGadOmwdLSstTyHh4e+Oeff0qcqX7Lli0oLCysdJ88PT0BFJ+5e5Xi8p+Pjw8AwMXFBUDZSyK9rH79+ti8eTOioqLQpEkTfPbZZ0hMTKx0nw0JH4f4OMQMHwc7LaEylispLCwUpmjo06cPYmJikJSUBCcnJ5X6L7czZ84c4bGFhQUiIiJgY2MjfFMePHgw5HI5Bg0ahN9//12ov2vXLjx69KjMtkvbrrhkVtrrUWwPDg6GhYUF1qxZg5UrV6KoqAhA8YfwzJkz0aVLFwDA7Nmzhbpubm7Ch4HiNTDtkclkStNUNG3aFCEhIZDL5bhx44bKuLZXl8tRjFMaPXo0jh07JpQ7efIkIiMjYWZmBuDfcU8lvZ/Ke9+0adMGnTp1wt9//y28ZxViYmLg4uKCQYMGAQAGDhwIoPgyWkkU/U5LS8Pnn38ubPfy8sKKFSsgl8s1XiZNX/FxiI9DjPFdsVry+uuvEwA6efKk0vbExEQaMmQIAaDWrVtTeno6PXv2jExMTKhu3bp05MgROnLkCL311lskFoupS5cutHPnToqPj6cBAwbQ9OnTKT8/n4iI/vnnHzI3N6dLly4REVFhYSH5+PgIk442aNCAHBwcyNXVVWkC0q1btxIAGjt2rFLfFLPUf/vtt8K2e/fuEQAKCgpSKvvuu++qTDHx1VdfCc9tbW1Nbm5uJBaLhdm7iYjq1q2rtArCtm3bqEGDBip3sbHKyc/PJ1dXV6XpJYiIoqKiCADNnDlTaXtubi45OTmpTEkxdOhQ4d/U0dGRnJ2dydramuLi4oQyCxcuFO6mTUxMpJiYGMrOziYrKyuqU6cO5ebmCmU///xzlTsho6OjqU6dOtSuXTtKTU0lIqL4+Hhq3Lix0t2zubm55OXlRUZGRsJ7Si6XC3dGzp49m7Kysig1NZWsra3pxIkTQt0lS5aQl5eX0pJCtQEfh/g4xBgHu0o6f/48zZkzh4yMjAgAmZiYUOvWrcnPz49atGhBjo6O1LFjR1q6dCllZWUJ9bZu3UrOzs7k4uJCH3zwAWVmZlKvXr3IxcWF9u3bR0REAwYMIABkZ2dH/v7+1K1bN6UPPqLi6Sg++OADcnR0JHNzc+rbty/FxsYK+z/99FNhKRUA1KlTJ5JKpTR06FASi8UEgCwsLGj69On0448/kqOjo1C2TZs29PDhQ+rSpYtQ1tLSUmmd0F27dpGXlxeZmppS8+bNVZayUjy3m5sbBQUFUb9+/ej27dtV8U9Ra82fP59cXFwIAJmbm5Ovry+lp6cL+wcNGiRMIUJENH36dKXlchR1Xrx4QUVFRfSf//yHGjZsSKampuTn50dXr15Ver6HDx+Sl5cXeXl50ZdffkkXL14kV1dXoT03Nzc6efIkjRw5UlguyNTUlN59912hjZiYGBo4cCC5urpSr169aPDgwUJQeFlqaiqNHTuWbGxsKCgoiCZNmkSrV68mZ2dnGjt2LB08eJBSU1OF527evDkFBgbSiBEjKDExsQp+27qJj0N8HGJMQURUxrl7xhhjjDGmN3iMHWOMMcaYgeBgxxhjjDFmIDjYMcYYY4wZCA52jDHGGGMGgoMdY4wxxpiB4GDHGGOMMWYgONgxxhhjjBkIDnaMMcYYYwaCgx1jjDHGmIHgYMcYY4wxZiA42DHGGGOMGQgOdowxxhhjBoKDHWOMMcaYgeBgxxhjjDFmIP4fDS8ZP4A8VGQAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "x = np.arange(20)  # 20个柱子的位置\n",
    "\n",
    "y = [35.70 , 27.79 , 41.17 , 40.97 , 0, 0, 30.43 , 36.71 , 44.82 , 33.47 , 0, 0, 37.73 , 40.36 , 0, 0, 42.60 , 39.76 , 47.87 , 50.10 ]\n",
    "y = np.array(y)\n",
    "# y = np.random.randint(1, 100, size=20).astype(float)  # 将y的数据类型转换为float，以便可以使用NaN\n",
    "\n",
    "# 需要隐藏的柱子索引\n",
    "hidden_indices = [4, 5, 10, 11, 14, 15]  # Python索引从0开始，所以第5、6、11、12、15、16对应的索引分别是4, 5, 10, 11, 14, 15\n",
    "\n",
    "# 将隐藏的柱子高度设置为NaN，避免显示\n",
    "y[hidden_indices] = np.nan\n",
    "\n",
    "# 定义每个柱子的独特颜色，风格和透明度\n",
    "colors = ['#d5eafc', '#95cbf7', '#eee6ef', '#d4c0d7', \n",
    "          '#000000', '#000000', #\n",
    "          '#fbf5e9', '#f5c5c2', '#f7c46f', '#e48882', \n",
    "          '#000000', '#000000', #\n",
    "          '#fbf5e9', '#f7ecd3', \n",
    "          '#000000', '#000000', #\n",
    "          '#d5eafc', '#95cbf7', '#eee6ef', '#ccb9cf']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=1.0, align='edge', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '\\\\', '?', '|', \n",
    "            'x', 'o',  #\n",
    "            '+', '||', '//', '.', \n",
    "            '\\\\', '/', #\n",
    "            '?', '/', \n",
    "            '+', 'x', #\n",
    "            '||', '\\\\\\\\', '+', '.']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表，表示在特定位置的标签\n",
    "model_names = ['End2End', 'CoT', 'NL2Code', 'NL2SQL', 'XXX', 'XXX', \n",
    "               'Dater', 'Binder', 'ReAcTable', 'CoTable', 'XXX', 'XXX', \n",
    "               'DataPrep', 'CodePrep', 'XXX', 'XXX', \n",
    "               'AP(End2End)', 'AP(End2End)', 'AP(NL2Code)', 'AP(NL2SQL)']\n",
    "label_positions = [2, 8, 13, 18]  # 需要显示模型名称的x轴位置\n",
    "\n",
    "xticks = np.arange(0, 20, 1)  \n",
    "xticks_labels = [''] * 20  \n",
    "groups = ['TQA\\nBaselines', 'SOTA\\nMethods', 'Data Prep\\nBaselines', 'AUTOPREP']\n",
    "\n",
    "# 仅在特定位置添加模型名称\n",
    "for i, idx in enumerate(label_positions):\n",
    "    xticks_labels[idx] = groups[i] \n",
    "\n",
    "# 应用修改后的x轴标签并隐藏刻度\n",
    "plt.xticks(xticks, xticks_labels, fontsize=15, fontname='Times New Roman', horizontalalignment='center', verticalalignment='center')\n",
    "plt.gca().tick_params(axis='x', pad=18)\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True)\n",
    "ymax = max(y)  # 获取y轴的最大值\n",
    "\n",
    "# 自定义y轴的刻度\n",
    "plt.yticks(np.arange(0, ymax + 1, 10), fontsize=15, fontname='Times New Roman'\n",
    "           # 设置加粗\n",
    "           # fontweight='bold'\n",
    "           ) \n",
    "plt.ylim(20, 51)\n",
    "\n",
    "# 手动设置图例\n",
    "handles = []\n",
    "labels = []\n",
    "\n",
    "\n",
    "# 只为非隐藏的柱子添加图例\n",
    "for i, bar in enumerate(bars):\n",
    "    if not np.isnan(bar.get_height()):  # 只有非隐藏的柱子才会添加到图例\n",
    "        handles.append(bar)\n",
    "        labels.append(model_names[i])\n",
    "\n",
    "# 将图例分成4组，每组指定不同数量的图例\n",
    "first_group_handles = handles[:4]\n",
    "first_group_labels = labels[:4]\n",
    "second_group_handles = handles[4:8]\n",
    "second_group_labels = labels[4:8]\n",
    "third_group_handles = handles[8:10]\n",
    "third_group_labels = labels[8:10]\n",
    "fourth_group_handles = handles[10:]\n",
    "fourth_group_labels = labels[10:]\n",
    "empty_handle = Patch(color='none', label='')  # 使用空的Patch对象\n",
    "empty_label = ''  # 图例标签为空\n",
    "empty_handles = [empty_handle, empty_handle]  # 两个空图例项\n",
    "empty_labels = [empty_label, empty_label]    # 对应的标签为空\n",
    "all_handles = first_group_handles + second_group_handles + third_group_handles + empty_handles + fourth_group_handles\n",
    "all_labels = first_group_labels + second_group_labels + third_group_labels + empty_labels + fourth_group_labels\n",
    "plt.legend(all_handles, all_labels, ncol=4, loc='upper left', fontsize=10, columnspacing=1.0, handletextpad=0.5, framealpha=0.5)\n",
    "\n",
    "# 调整边界\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('overall_accuracy_on_tabbench.tif')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_9468\\1222712495.py:50: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 460x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "x = np.arange(11)  # 20个柱子的位置\n",
    "\n",
    "y = [\n",
    "    35.70 , 40.97 , \n",
    "    0, \n",
    "    44.82 , 33.47 , \n",
    "    0, \n",
    "    37.73 , 40.36 , \n",
    "    0, \n",
    "    42.60 , 50.10 ]\n",
    "y = np.array(y)\n",
    "# plt.figure(figsize=(4.5, 4))\n",
    "# y = np.random.randint(1, 100, size=20).astype(float)  # 将y的数据类型转换为float，以便可以使用NaN\n",
    "\n",
    "# 需要隐藏的柱子索引\n",
    "hidden_indices = [2, 5, 8] \n",
    "\n",
    "# 将隐藏的柱子高度设置为NaN，避免显示\n",
    "y[hidden_indices] = np.nan\n",
    "\n",
    "\n",
    "plt.figure(figsize=(4.6, 4))\n",
    "\n",
    "# 定义每个柱子的独特颜色，风格和透明度\n",
    "colors = ['#d5eafc', '#d4c0d7', \n",
    "          '#000000', #\n",
    "          '#f7c46f', '#e48882', \n",
    "          '#000000', #\n",
    "          '#fbf5e9', '#f7ecd3', \n",
    "          '#000000', #\n",
    "          '#d5eafc', '#ccb9cf']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=1.0, align='edge', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', \n",
    "            'x',  #\n",
    "            '//', '.', \n",
    "            '\\\\', #\n",
    "            '?', '/', \n",
    "            '+', #\n",
    "            '||', '.']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表，表示在特定位置的标签\n",
    "model_names = ['End2End', 'NL2SQL', 'XXX', \n",
    "               'ReAcTable', 'CoTable', 'XXX', \n",
    "               'DataPrep', 'CodePrep', 'XXX', \n",
    "               'AP(End2End)', 'AP(NL2SQL)']\n",
    "label_positions = [1, 4, 7, 10]  # 需要显示模型名称的x轴位置\n",
    "\n",
    "xlen = len(x)\n",
    "xticks = np.arange(0, xlen, 1)  \n",
    "xticks_labels = [''] * xlen  \n",
    "groups = ['TQA\\nBaselines', 'SOTA\\nMethods', 'Data Prep\\nBaselines', 'AuToPrep']\n",
    "\n",
    "# 仅在特定位置添加模型名称\n",
    "for i, idx in enumerate(label_positions):\n",
    "    xticks_labels[idx] = groups[i] \n",
    "\n",
    "# 应用修改后的x轴标签并隐藏刻度\n",
    "plt.xticks(xticks, xticks_labels, fontsize=15, fontname='Times New Roman', horizontalalignment='center', verticalalignment='center')\n",
    "plt.gca().tick_params(axis='x', pad=18)\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True)\n",
    "ymax = max(y)  # 获取y轴的最大值\n",
    "\n",
    "# 自定义y轴的刻度\n",
    "plt.yticks(np.arange(0, ymax + 1, 10), fontsize=15, fontname='Times New Roman'\n",
    "           # 设置加粗\n",
    "           # fontweight='bold'\n",
    "           ) \n",
    "plt.ylim(20, 51)\n",
    "\n",
    "# 手动设置图例\n",
    "handles = []\n",
    "labels = []\n",
    "\n",
    "\n",
    "# 只为非隐藏的柱子添加图例\n",
    "for i, bar in enumerate(bars):\n",
    "    if not np.isnan(bar.get_height()):  # 只有非隐藏的柱子才会添加到图例\n",
    "        handles.append(bar)\n",
    "        labels.append(model_names[i])\n",
    "\n",
    "# 将图例分成4组，每组指定不同数量的图例\n",
    "first_group_handles = handles[:4]\n",
    "first_group_labels = labels[:4]\n",
    "second_group_handles = handles[4:8]\n",
    "second_group_labels = labels[4:8]\n",
    "third_group_handles = handles[8:10]\n",
    "third_group_labels = labels[8:10]\n",
    "fourth_group_handles = handles[10:]\n",
    "fourth_group_labels = labels[10:]\n",
    "all_handles = first_group_handles + second_group_handles + third_group_handles + empty_handles + fourth_group_handles\n",
    "all_labels = first_group_labels + second_group_labels + third_group_labels + fourth_group_labels\n",
    "plt.legend(all_handles, all_labels, ncol=3, loc='upper center', fontsize=10, columnspacing=1.0, handletextpad=0.5, framealpha=0.5)\n",
    "\n",
    "# 调整边界\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('numerical_reasoning_accuracy_on_tabbench.tif')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_9468\\3548087092.py:50: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 460x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "x = np.arange(11)  # 20个柱子的位置\n",
    "\n",
    "y = [\n",
    "    50.00 , 55.21 , \n",
    "    0, \n",
    "    57.29 , 59.38 , \n",
    "    0, \n",
    "    56.25 , 58.33 ,\n",
    "    0, \n",
    "    54.17 , 63.54 ]\n",
    "y = np.array(y)\n",
    "# plt.figure(figsize=(4.5, 4))\n",
    "# y = np.random.randint(1, 100, size=20).astype(float)  # 将y的数据类型转换为float，以便可以使用NaN\n",
    "\n",
    "# 需要隐藏的柱子索引\n",
    "hidden_indices = [2, 5, 8] \n",
    "\n",
    "# 将隐藏的柱子高度设置为NaN，避免显示\n",
    "y[hidden_indices] = np.nan\n",
    "\n",
    "\n",
    "plt.figure(figsize=(4.6, 4))\n",
    "\n",
    "# 定义每个柱子的独特颜色，风格和透明度\n",
    "colors = ['#d5eafc', '#d4c0d7', \n",
    "          '#000000', #\n",
    "          '#f7c46f', '#e48882', \n",
    "          '#000000', #\n",
    "          '#fbf5e9', '#f7ecd3', \n",
    "          '#000000', #\n",
    "          '#d5eafc', '#ccb9cf']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=1.0, align='edge', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', \n",
    "            'x',  #\n",
    "            '//', '.', \n",
    "            '\\\\', #\n",
    "            '?', '/', \n",
    "            '+', #\n",
    "            '||', '.']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表，表示在特定位置的标签\n",
    "model_names = ['End2End', 'NL2SQL', 'XXX', \n",
    "               'ReAcTable', 'CoTable', 'XXX', \n",
    "               'DataPrep', 'CodePrep', 'XXX', \n",
    "               'AP(End2End)', 'AP(NL2SQL)']\n",
    "label_positions = [1, 4, 7, 10]  # 需要显示模型名称的x轴位置\n",
    "\n",
    "xlen = len(x)\n",
    "xticks = np.arange(0, xlen, 1)  \n",
    "xticks_labels = [''] * xlen  \n",
    "groups = ['TQA\\nBaselines', 'SOTA\\nMethods', 'Data Prep\\nBaselines', 'AuToPrep']\n",
    "\n",
    "# 仅在特定位置添加模型名称\n",
    "for i, idx in enumerate(label_positions):\n",
    "    xticks_labels[idx] = groups[i] \n",
    "\n",
    "# 应用修改后的x轴标签并隐藏刻度\n",
    "plt.xticks(xticks, xticks_labels, fontsize=15, fontname='Times New Roman', horizontalalignment='center', verticalalignment='center')\n",
    "plt.gca().tick_params(axis='x', pad=18)\n",
    "\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True) # 隐藏x轴刻度\n",
    "ymax = max(y)  # 获取y轴的最大值\n",
    "\n",
    "# 自定义y轴的刻度\n",
    "plt.yticks(np.arange(0, ymax + 10, 10), fontsize=15, fontname='Times New Roman'\n",
    "           # 设置加粗\n",
    "           # fontweight='bold'\n",
    "           ) \n",
    "plt.ylim(30, 71)\n",
    "\n",
    "# 手动设置图例\n",
    "handles = []\n",
    "labels = []\n",
    "\n",
    "\n",
    "# 只为非隐藏的柱子添加图例\n",
    "for i, bar in enumerate(bars):\n",
    "    if not np.isnan(bar.get_height()):  # 只有非隐藏的柱子才会添加到图例\n",
    "        handles.append(bar)\n",
    "        labels.append(model_names[i])\n",
    "\n",
    "# 将图例分成4组，每组指定不同数量的图例\n",
    "first_group_handles = handles[:4]\n",
    "first_group_labels = labels[:4]\n",
    "second_group_handles = handles[4:8]\n",
    "second_group_labels = labels[4:8]\n",
    "third_group_handles = handles[8:10]\n",
    "third_group_labels = labels[8:10]\n",
    "fourth_group_handles = handles[10:]\n",
    "fourth_group_labels = labels[10:]\n",
    "all_handles = first_group_handles + second_group_handles + third_group_handles + empty_handles + fourth_group_handles\n",
    "all_labels = first_group_labels + second_group_labels + third_group_labels + fourth_group_labels\n",
    "plt.legend(all_handles, all_labels, ncol=3, loc='upper center', fontsize=10, columnspacing=1.0, handletextpad=0.5, framealpha=0.5)\n",
    "\n",
    "# plt.subplots_adjust(bottom=0.2)  \n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('fact_checking_accuracy_on_tabbench.tif')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 FewshotPrep\n",
      "1 Dater\n",
      "2 Binder\n",
      "3 ReAcTable\n",
      "4 CoTable\n",
      "5 AUTOPREP\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 数据集标签\n",
    "datasets = ['Small', 'Medium', 'Large']\n",
    "\n",
    "# 模型名称\n",
    "models = ['FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP']\n",
    "\n",
    "# 每个方法的结果数据（按Small, Medium, Large的顺序）\n",
    "res = [\n",
    "    # small  medium large\n",
    "    [56.93, 48.50, 56.73],     # FewshotPrep\n",
    "    [49.03, 41.50, 33.65],     # Dater\n",
    "    [58.00, 51.00, 22.12],      # Binder\n",
    "    [64.65, 62.50, 47.12],      # ReAcTable\n",
    "    [65.32, 56.50, 53.85],      # CoTable\n",
    "    [66.29, 64.00, 62.50],      # AutoPrep\n",
    "]\n",
    "\n",
    "# 颜色设置（使用相同的颜色但透明度不同）\n",
    "colors = [\n",
    "    ('#ff9966', 0.3), ('#cc66ff', 0.3), ('#99c2ff', 0.3), ('#e65c5c', 0.3), \n",
    "    ('#ff9966', 0.3), ('#cc66ff', 1), ('#99c2ff', 0.6), ('#e65c5c', 0.6),  # NL2SQL 和 w. nl2sql（浅色与深色）\n",
    "]\n",
    "\n",
    "# 填充方向\n",
    "hatches = ['/', '\\\\', '|', '-', '//', '\\\\\\\\', '||', '--']\n",
    "\n",
    "# 设置柱状图宽度\n",
    "bar_width = 0.12\n",
    "\n",
    "# 创建绘图\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# 绘制柱状图\n",
    "for i, model in enumerate(models):\n",
    "    print(i, model)\n",
    "    # 获取颜色和透明度\n",
    "    color, alpha = colors[i]\n",
    "    \n",
    "    # 计算每个簇的x位置\n",
    "    x_positions = np.arange(len(datasets)) + i * bar_width\n",
    "    \n",
    "    # 绘制柱状图，设置透明度\n",
    "    plt.bar(x_positions, res[i], width=bar_width, label=model, color=color, alpha=alpha, hatch=hatches[i], edgecolor='black')\n",
    "\n",
    "# 设置x轴位置和标签\n",
    "x_ticks_positions = np.arange(len(datasets)) + bar_width * (len(models) - 1) / 2\n",
    "plt.xticks(x_ticks_positions, datasets, rotation=0, fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "# 设置y轴范围\n",
    "plt.ylim(20, 70)\n",
    "\n",
    "# 设置图表标题、标签等\n",
    "# plt.xlabel('Table Size', fontsize=16, fontweight='bold')\n",
    "# plt.ylabel('Accuracy (%)', fontsize=16, fontweight='bold')\n",
    "\n",
    "# 添加图例\n",
    "plt.legend(fontsize=12, ncol=3, loc='upper left')\n",
    "\n",
    "# 调整子图位置\n",
    "plt.subplots_adjust(left=0.04, bottom=0.05, right=0.99, top=0.98)\n",
    "\n",
    "# 保存图表为PDF文件\n",
    "plt.savefig('comparison_of_methods_on_table_size.tif')\n",
    "\n",
    "# 显示图表\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_2412\\3164574609.py:32: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZoAAAGfCAYAAABmyxTQAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAABYU0lEQVR4nO3dd3xT9f7H8VfSHWhSGlJoC6XQojIKFS9LrgwRAVkKCiJDEAeyFBUU9YKgqODFgQJ6FQoOQBTBCgoiXtCLtjgusqpIy7KDhpY2nelIfn/011xrW+jpSE/C5/l45PGwSb7jyEneOed8z/ersdvtdoQQQogGom3sDgghhHBvEjRCCCEalASNEEKIBiVBI4QQokFJ0AghhGhQEjRCCCEalASNEEKIBiVBI4QQokFJ0AghhGhQtQoaq9VKcHAwGo0GjUaD0WgkPz8fgDNnzjBu3Djmzp3LxIkTSUtLq9cOCyGEcC2etSm0YcMGpkyZQosWLQC4+uqr0el05OfnM3DgQFavXs3NN9/MJ598wogRI4iLi8PDw6NeOy6EEMI1aJTOdWaz2ZgwYQKbNm2q9NpLL73Ea6+9xh9//AFAaWkpBoOBNWvWMGnSpPrpsRBCCJei+NTZtm3b+PTTTxk0aBCffPJJhdc+/vhjunXr5vjbw8ODrl278uGHH9a9p0IIIVyS4lNnf/zxB/379+fAgQN89dVXTJw4kQ0bNmC32/npp58qHbkEBQVx8ODBKuuyWq1YrVbH3zabjczMTIxGIxqNRmnXhBBCOIndbicnJ4eQkBC02sscs9hrKTc31z5jxgw7YF+xYoU9PT3dDtgfeeSRCu+bNGmS3dvbu8o6Fi1aZAfkIQ95yEMeLvo4d+7cZfOiVoMBAJo0acKqVau4ePEib775JpMnTwbAz8+vwvtKS0vx8vKqso4FCxbwyCOPOP7Ozs4mLCyMc+fOodfra9s1IYQQDcxisdC6dWv8/f0v+95aB025J598km7dumE0GvH29iY7O7vC67m5uZhMpirL+vj44OPjU+l5vV4vQSOEEC6gJpc56nzDZrt27WjVqhUajYaoqCjS09MrvJ6WlkaPHj3q2owQQggXVeeg+fHHH7nnnnsAmDhxInFxcY7XSkpKSEhI4Pbbb69rM0IIIVyUoqDJysritttu46uvvgIgMTGRmJgY5s+fD8C0adOw2+38/PPPAHzyySd07NiRMWPG1HO3hRBCuApF12h8fX3Jy8tj+PDhdOzYkVtuuYU333wTb29vAPz9/dm9ezcLFy4kPDycjIwMdu7cefmhbwrZbDZKS0vrtU4hxJXHw8Oj3r+fRGWKZwZoSBaLBYPBQHZ2dpWDAex2O9nZ2Y551YQQoq50Oh0Gg0Hu3VPoct/Xf1bnUWfOVB4yer0eb29v2TGEELVmt9spKirCYrEAEBAQ0LgdcmMuEzQ2m80RMk2bNm3s7ggh3ED5aX+LxYJer5fTaA3EZf6vll+TKd8xhBCiPpR/p8h134bjMkFTTk6XCSHqk3ynNDyXCxohhBCuxWWu0VyK2Wx2XNBzBr1eX+20Omr1zDPPsH37dg4dOtTYXXFpztzXXHE/q6ua7KdTpkwhKyuL7du3O61fom5cPmjMZjP3T3+QgsJCp7Xp5+vLv95cU+MvgSlTprBhw4ZKz//+++9ERkbWd/cazL59+xgwYAAXL16sMELnz9vn5eVFWFgYkydP5sknn8TT0+V3MQez2cwD90ylMCfHKe35+vvz1roYRWHz538LT09PWrVqxR133MGSJUvw9fVV1P7gwYP56quviIuLo3v37orbr0qbNm04ffq0on4I1+fy3wIWi4WCwkKmPjiXkFatG7y9lD/OEbPmFSwWi6IvgCFDhhATE1PhOXf6tVq+fVarlc8//5yZM2fi5eXFggULKr23qKjIJQd1WCwWCnNyeGBAP0KNxhqVsdlstRrJlJyRwVv/3q94P4P//VsUFxfz008/cffdd6PRaFi2bFmN6zh79izfffcds2bNYt26dTUOmtdee40XX3zR8XdwcDAxMTEMGTIEQJZ0v0K5zTWakFatadM2osEftQ0zHx8fWrZsWeHh4eHBp59+Srdu3fD19aVdu3YsXryYkpISAB577DGGDx/uqOPVV19Fo9Gwa9cux3ORkZG88847QNkRR48ePWjSpAkBAQH06dOHM2fOVOjHe++9R3h4OAaDgTvvvJOcP/06t1qtzJkzh6CgIHx9ffn73//ODz/8AMDp06cZMGAAAM2aNUOj0TBlypRK29emTRsefPBBbrrpJmJjY4GyX7m33norS5cuJSQkhKuvvhqAc+fOMXbsWAICAggMDGTUqFEVfu2Wl1u8eDEmkwm9Xs/06dMpKiqq1b9BfQk1GmnbssUlHy2bNWPzvv089Oa/ePHDj7DZbZct8+dHqNFI0f/vB0qV/1u0bt2aW2+9lZtuuok9e/YAZcH3wgsv0LZtW/z8/OjatSsff/xxpTpiYmIYPnw4Dz74IJs2baKgoKDC61lZWTzwwAO0aNECX19fOnfuzI4dOzAYDBX2cSi7P6X873/+859cddVV6HQ62rVrxz/+8Q+Ki4srtf/WW2/RunVrdDodY8eOrTQr/J/VdJtE43GboHFF3377LZMnT+ahhx7i+PHjvPXWW6xfv56lS5cC0K9fP/7zn/84hl3u37+f5s2bs2/fPgCSk5NJTEykf//+lJSUcOutt9KvXz8OHz7M999/z/33319hRE1iYiLbt29nx44d7Nixg/3791f49Tl//ny2bt3Khg0b+Pnnn4mMjGTw4MFkZmbSunVrtm7dCsBvv/1Gamoqr732WrXb5ufnVyEQ9u7dy2+//caePXvYsWMHxcXFDB48GH9/f7799lsOHDhA06ZNGTJkSKVyCQkJ7Nu3j02bNvHJJ5+wePHiuv/Pb2DbvvuO2Lh4rEXFHEpMYvmWrYrryLyYVed+HD16lO+++85xBPnCCy/w7rvv8uabb3Ls2DHmzp3LxIkT2b9/v6OM3W4nJiaGiRMncs011xAZGVnhi9tmszF06FAOHDjA+++/z/Hjx3nxxRdrdLTi7+/P+vXrOX78OK+99hpvv/02r7zySoX3nDx5ki1btvDZZ5+xa9cu/vvf/zJjxoxq66zJNonG5fKnzlzFjh07KtxoOnToUC5evMgTTzzB3XffDZQtufDss88yf/58Fi1axA033EBOTg7//e9/ue666/jmm2+YN2+e4yLovn37CA0NJTIykszMTLKzsxk+fDgREREAdOjQoUIfbDYb69evdyxUNGnSJPbu3cvSpUvJy8tjzZo1rF+/nqFDhwLw9ttvs2fPHtauXcu8efMIDAwEypbnru4uarvdzt69e9m9ezezZ892PN+kSRPeeecdxxfe+++/j81m45133nGEYUxMDAEBAezbt4+bb74ZKLvHYd26deh0Ojp16sSSJUuYN28ezz77rKpvrruQbaHUZsMUYADKToUpOY1ms9koKa3dEU35vlZSUoLVakWr1fLGG29gtVp5/vnn+eqrr+jduzdQts/95z//4a233qJfv34AfPXVV+Tn5zN48GCgbFb2tWvXOpZp/+qrrzh48CAJCQlcddVVjnpq4umnn3b8d3h4OI899hibN292TMwLUFhYyLvvvktoaCgAr7/+OsOGDWPFihWOo6RyNd0m0bgkaJxkwIABrFmzxvF3kyZN6NKlCwcOHHAcwUDZTWOFhYXk5+cTEBBA165d2bdvH97e3nh7e3P//fezaNEicnNz2b9/v+ODFBgYyJQpUxg8eDCDBg3ipptuYuzYsQQHBzvqDg8Pr7AaXnBwsGP9oMTERIqLi+nTp4/jdS8vL3r06EFCQsJlt6/8y624uBibzcZdd93FM88843g9KiqqwnWZX375hZMnT1Zana+wsJDExETH3127dkWn0zn+7t27N7m5uZw7d442bdpctl+NJTqiHbFx8ZxMScFDq+XG6K6KglGr1eKn8OJ9ufJ9LS8vj1deeQVPT0/GjBnDsWPHyM/PZ9CgQRXeX1RUxLXXXuv4e926dYwbN84xkGP8+PHMmzePxMREIiIiOHToEK1atXKEjBIffvghK1euJDExkdzcXEpKSirNkxUWFuYIGSj7N7fZbPz222+VgubkyZM12ibRuCRonKRJkyaVRpjl5uayePFiRo8eXen95SOE+vfvz759+/Dx8aFfv34EBgbSoUMH/vOf/7B//34effRRR5mYmBjmzJnDrl27+PDDD3n66afZs2cPvXr1Aqi0pLZGo8Fms9XL9pV/uXl7exMSElJptFmTJk0qbft1113HBx98UKkudxgkcUPnTiycMJ5DiUmYDAZu69NbcR2BBkOt2v7zvrZu3Tq6du3K2rVr6dy5MwA7d+6s8EUOOFa6zczMZNu2bRQXF1f4YVRaWsq6detYunRppeXaa+r7779nwoQJLF68mMGDB2MwGNi8eTMrVqyoVX1Qth/BpbdJND4JmkbUrVs3fvvtt0sOce7Xrx/r1q3D09PTMXKnf//+bNq0iRMnTtC/f/8K77/22mu59tprWbBgAb1792bjxo2OoLmUiIgIvL29OXDggONIobi4mB9++IGHH34YuPRUHVUF6aV069aNDz/8kKCgoEvO/PrLL79QUFDg+HKLi4ujadOmtG7d8CMM60Kj0dA3qjN9ozrXqY660mq1PPnkkzzyyCOcOHECHx8fzp49W+0ppQ8++IBWrVpVukflyy+/ZMWKFSxZsoQuXbrwxx9/cOLECUVHNd999x1t2rThqaeecjz318EqUDbiLSUlhZCQEKDs31yr1ToGkfxZx44dL7tNovFJ0DSihQsXMnz4cMLCwrj99tvRarX88ssvHD16lOeeew6Avn37kpOTw44dOxwX7vv378/tt99OcHCw44N+6tQp/vWvfzFy5EhCQkL47bff+P3335k8eXKN+tKkSRMefPBBx7WYsLAwli9fTn5+PtOmTQPK7oHQaDTs2LGDW265BT8/v1pPcDphwgReeuklRo0axZIlS2jVqhVnzpzhk08+Yf78+bRq1QooOwUybdo0nn76aU6fPs2iRYuYNWuWqq/PqM0dd9zBvHnzeOutt3jssceYO3cuNpuNv//972RnZ3PgwAH0ej133303a9eu5fbbb3cc/ZRr3bo1CxYsYNeuXQwbNoy+ffsyZswYXn75ZSIjI/n111/RaDSOH0NVad++PWfPnmXz5s10796dnTt3sm3btkrv8/X15e677+af//wnFouFOXPmMHbs2EqnzaBscMHltkk0PrcJmpQ/zrlcO4MHD2bHjh0sWbKEZcuW4eXlxTXXXMO9997reE+zZs2Iiori/PnzXHPNNUBZ+Nhstgq/4HQ6Hb/++isbNmwgIyOD4OBgZs6cyQMPPFDj/rz44ovYbDYmTZpETk4Of/vb39i9ezfNmjUDIDQ0lMWLF/PEE08wdepUJk+ezPr162u17Tqdjm+++YbHH3+c0aNHk5OTQ2hoKAMHDqxwhDNw4EDat29P3759sVqtjB8/vsK1n8aQnJHhUm14enoya9Ysli9fzqlTpzCZTLzwwgskJSUREBBAt27dePLJJ/npp5/45ZdfePvttyvVYTAYGDhwIGvXrmXYsGFs3bqVxx57jPHjx5OXl0dkZGSFEYxVGTlyJHPnzmXWrFlYrVaGDRvGP/7xj0r/npGRkYwePZpbbrmFzMxMhg8fzurVq6ut99lnn612m4Q6uMzCZ8XFxZjNZkwmU4VrDa4wM4CoHbVNNeIKMwMI5ar7bhGX5rYLn1XFZDLxrzfXyFxnosGZTCbeWhcjc50JoZDLBw2UfQHIB1I4g+xrQijnFkEj3FNtr/8IIdRFhu4IIYRoUBI0QgghGpQEjRBCiAYlQSOEEKJBSdAIIYRoUBI0QgghGpRbDG82m81yw6ZwCmfua664n9VkNof+/fsTHR3Nq6++6rR+icbl8kFjNpu5/777KcgvqPY9BQUFZGVl0bJlMLWdEDfzYiYAgc0C8dP58a+3/1XjL4EpU6awYcMGoGzeqcDAQLp06cL48eOZMmVKjSeIXL9+PQ8//DBZWVm12gZRN2azmQenT6fQ6pzpjnx9fFnz5puKwyYtLY2lS5eyc+dOkpOTCQoKIjo6mocffpiBAwdesmz//v0vuTJlv379HCu8ClFTLh80FouFgvwCptx5DyEtg6t8z8+//MyWbR8yf9bjeHnVbpM3bCoLikEDbmb95nVYLBZFXwBDhgwhJiaG0tJSzp8/z65du3jooYf4+OOPiY2NrbR+S0MqLS1Fo9HIDMgKWSwWCq2FzJ3zIK1bhV6+QB2c+yOZV1auUbyfnT59mj59+hAQEMBLL71EVFQUxcXF7N69m5kzZ/Lrr79esvwnn3ziWEr73Llz9OjRg6+++opOnToBVFi8ToiacvmgKRfSMpg2rcOrfC05NQWdn442rdvUetK8AEOAo53a8PHxcUxzHhoaSrdu3ejVqxcDBw5k/fr13Hvvvbz88svExMSQlJREYGAgI0aMYPny5TRt2pR9+/YxdepU4H/rlCxatIhnnnkGq9XKU089xaZNm8jKyqJz584sW7bMsVZN+ZHQu+++yxNPPMGJEyc4efIk4eHhtdqWK13rVqFEtGvb2N2o0owZM9BoNBw8eLDCYnOdOnXinnvuAcrWe5k9ezZ79+5Fq9UyZMgQXn/9dVq0aOFYrhvKVjsFMBqNtGzZktLSUu6//36+/vpr0tLSCAsLY8aMGTz00EOV+rF48WLH8tF33XUXK1eurDakLrf/CtcnP2kb0Y033kjXrl355JNPgLJFqlauXMmxY8fYsGEDX3/9tWMt9euvv55XX30VvV5PamoqqampPPbYYwDMmjWL77//ns2bN3P48GHuuOMOhgwZwu+//+5oKz8/n2XLlvHOO+9w7NgxgoKCnL/BokFlZmaya9cuZs6cWWlFU4CAgABsNhujRo0iMzOT/fv3s2fPHpKSkhg3btxl67fZbLRq1YqPPvqI48ePs3DhQp588km2bNlS4X179+4lISGBffv2sWnTJj755BMWL15cbb012X+Fa3ObIxpXdc0113D48GEAx0qWAOHh4Tz33HNMnz6d1atX4+3tjcFgQKPRVFgA6uzZs8TExHD27FnHioSPPfYYu3btIiYmhueffx4omwp99erVdO3a1XkbJ5zq5MmT2O12x7pFVdm7dy9Hjhzh1KlTjlVK3333XTp16sQPP/xA9+7dqy3r5eVVITDatm3L999/z5YtWxg7dqzjeW9vb9atW4dOp6NTp04sWbKEefPm8eyzz1Y6XVvT/VftnD0gqb44a8CJBE0js9vtjlNhX331FS+88AK//vorFouFkpISCgsLyc/PR6fTVVn+yJEjlJaWVlpS12q1YjQaHX97e3vTpUuXhtsQ0ehqsrRUQkICrVu3rrAUdseOHQkICCAhIeGSQQOwatUq1q1bx9mzZykoKKCoqIjo6OgK7+natWuF/bV3797k5uZy7tw5xzLh5Wq6/6qZ2Wxm+vT7sRZWHJCUk5OLxZKDXu+Pv3/tVqKtq6KiYjIyMvD09KK5MRCNtuJoKB9fP958s+YDm2pLgqaRJSQk0LZtW06fPs3w4cN58MEHWbp0KYGBgfznP/9h2rRpFBUVVRs0ubm5eHh48NNPP+Hh4VHhtT8vs+zn51cva9AL9Wrfvj0ajeayF/xra/PmzTz22GOsWLGC3r174+/vz0svvUR8fHyt66zp/qtmFosFa2EBD82YQqvQsqOyL3bvJfbzPUwafytDB196pF9DOX3mLCtXrSU6qgOzZ9yDj49Phdf/SE7htdXrFQ84qQ0Jmkb09ddfc+TIEebOnctPP/2EzWZjxYoVjtMLfz337e3tTWlpaYXnrr32WkpLS0lPT+eGG25wWt+F+gQGBjJ48GBWrVrFnDlzKl2nycrKokOHDpw7d45z5845jmqOHz9OVlYWHTt2vGT9Bw4c4Prrr2fGjBmO5xITEyu975dffqGgoAA/Pz8A4uLiaNq0aYWjqHLutP+2Cg0hol0bPtr6GXv3HeC+KXdxx5gRjdKXEyeTWLdhMx07XM3CJ+fi5+fbKP0o5zZBk5KWWu1r59PTyC/I58y5M7Ue3pyVnXXZdi7FarWSlpZWYXjzCy+8wPDhw5k8eTJHjx6luLiY119/nREjRnDgwAHefPPNCnWEh4eTm5vL3r17HacnrrrqKiZMmMDkyZNZsWIF1157LWazmb1799KlSxeGDRtWq/6K6p37I1m1baxatYo+ffrQo0cPlixZQpcuXSgpKWHPnj2sWbOG48ePExUVxYQJE3j11VcpKSlhxowZ9OvXj7/97W+XrLt9+/a8++677N69m7Zt2/Lee+/xww8/0LZtxRF4RUVFTJs2jaeffprTp0+zaNEiZs2aVeVwenfbfz/a+hkbt2znrrG3NmrILH5uBWGtW6kiZMANgkav1+On82P95nXVvqegoIC8gjyWv7GszjdsJp//Az+d32XXyP6rXbt2ERwcjKenJ82aNaNr166sXLmSu+++G61WS9euXXn55ZdZtmwZCxYsoG/fvrzwwgtMnjzZUcf111/P9OnTGTduHBkZGY7hzTExMTz33HM8+uijJCcn07x5c3r16sXw4cNrt7GiSnq9Hl8fX15ZucYp7fn6+Crez9q1a8fPP//M0qVLefTRR0lNTcVkMnHdddexZs0aNBoNn376KbNnz6Zv374VhjdfzgMPPMB///tfxo0bh0ajYfz48cyYMYMvvviiwvsGDhxI+/bt6du3L1arlfHjx/PMM89UW6+77L9f7N7L3n0HJGSqoLHX5Aqik1gsFgwGA9nZ2ZU+YMXFxZjNZkwmU6V7YWQKGuEsMgWN+7nUd0tNJCYmcs/Uu9FobI1+ukxJyCQmnWHeU8/z2spVREREKG7vUt/Xf+XyRzQg67gL55F9TVTFYslh0ng5kqmO3LAphBB1pNf7N9roMrWHDEjQCCFEnTXWfTKuEDIgQSOEEC7JVUIGJGiEEMLluFLIgASNEEK4FFcLGZCgEUIIl+GKIQMSNEII4RJcNWRAgkYIIVTPlUMG3OSGTVefGeD06dO0bduW//73v5WmXFfimWeeYfv27Rw6dKje+iYqkpkBhLO5esiAGwSN2Wxm+n1TsBbk1Oj9RUXFZGRm4enpSfNAA5oqJvq7LK0PMe9urPGXwJQpU9iwYYPj78DAQLp3787y5cvp0qULrVu3JjU1lebNmyvvi3Ca6tYdqS9/Xb+kLmuFfP/99/z9739nyJAh7Ny50/H8vn37GDBgABcvXiQgIKBCmfDwcB5++GECAgIcy4ZX59SpU4SHh5OZmcmSJUvYtm2bYx8eMmQIzzzzDGFhYY73//kz4OXlRVhYGJMnT+bJJ5/E09PT0a9yzZs3p3v37ixbtoyoqKgq6/mzwYMHs2vXLsd2nDlzBgCdTsfVV1/NggULuOOOO2r4f0893CFkwA2CxmKxYC3I4aHxPWjVstkl33s6OYOV7+4hun1zZk8aiI+P8nmN3v/0ez4/cFLxGg5DhgwhJiYGgLS0NJ5++mmGDx/O2bNn8fDwqLBqZmMqLi6u1XxPV4Kq1h2pL39dv6Sua4WsXbuW2bNns3btWlJSUhyrV9bEuHHjGDJkiOPv0aNH07lzZ5YsWeJ4zmQykZmZSa9evfD29ubNN9+kU6dOnD59mqeffpru3bvz/fff065dO0eZ8s+A1Wrl888/Z+bMmXh5ebFgwQLHe3777Tf0ej0pKSnMmzePYcOGcfLkSby9vSvV82d/XWtlyZIl3HfffVgsFlasWMG4ceMIDQ3l+uuvr/H/h8bmLiEDbhA05Vq1bEZEWFC1r584fZ51H39Lx4gQFs4aiZ+vd7Xvrc5HX/zAgZ9Pom9aeT32y/Hx8XGEScuWLXniiSe44YYbMJvN5OXlVTh1Vv7r7quvvuLxxx/n+PHjREdHExMTw9VXX+2o88UXX+SVV14hPz+fsWPHVvmF9M4777BixQrHL9A5c+Y41hMpP2W3efNmVq9eTXx8PG+++SZTpkxRvH1XkvJ1R+pLfa9fkpuby4cffsiPP/5IWloa69ev58knn6xxeT8/P8daMlC2DpJOp6v0Y+ipp54iJSWFkydPOl4LCwtj9+7dtG/fnpkzZ1aY2fnPn4EHH3yQbdu2ERsbWyFogoKCCAgIoGXLljz88MOMHDmSX3/9tcLqsH+upzr+/v60bNmSli1bsmrVKt5//30+++wzlwkadwoZuEIGA5w4fZ7Fr39KWHBgnUJm42fxjLwxGn9/5UHzZ7m5ubz//vtERkZecrnap556ihUrVvDjjz/i6enJPffc43hty5YtPPPMMzz//PP8+OOPBAcHs3r16grlP/jgAxYuXMjSpUtJSEjg+eef5x//+EelUw9PPPEEDz30EAkJCQwePLhO2yaUaYj1S7Zs2cI111zD1VdfzcSJE1m3bl2NlnlWwmazsXnzZiZMmFDpS9/Pz48ZM2awe/duMjMzq63Dz8+PoqKiKl/Lzs5m8+bNABWOZmrD09MTLy+vattSG3cLGXCjI5rq1GfI3DWiJ906teHrn1MU17Fjxw7H0rR5eXkEBwezY8eOKheDKrd06VL69esHlIXBsGHDKCwsxNfXl1dffZVp06Yxbdo0AJ577jm++uorCgsLHeUXLVrEihUrGD16NABt27bl+PHjvPXWW9x9992O9z388MOO9wjnaahFstauXcvEiROBstNM2dnZ7N+/n/79+9dbG2az2bFiZ1U6dOiA3W7n5MmT9OjRo8JrdrudvXv3snv3bmbPnl3htVatWgFlnxGAkSNHcs0111R4z58/S+WefPLJKo/aioqKWLFiBdnZ2dx4443KNrIRuGPIgJsHTX2HzB1Du5N4Nr1WfRkwYABr1pQtmHXx4kVWr17N0KFDOXjwYLVl/ny6IDg4GID09HTCwsJISEhg+vTpFd7fu3dv/v3vfwNlH9TExESmTZvGfffd53hPSUkJBoOhQrnLrawo6l9Dhcxvv/3GwYMH2bZtG1D2a37cuHGsXbu2XoOmnJIjpfKAKC4uxmazcdddd1VaEO3bb79Fp9MRFxfH888/X2mVWaj4WSoXGBhY4e/HH3+cp59+msLCQpo2bcqLL76o+tU63TVkwI2DpiFCpi6aNGlCZGSk4+933nkHg8HA22+/zb333ltlmT9flNf8/9KgNputRu3l5uYC8Pbbb9OzZ88Kr3l4eFTqm3Cehlzud+3atZSUlFS4+G+32/Hx8eGNN95wLFCVnZ1dadRZVlZWpR8h1TGZTAQEBJCQkFDl6wkJCWg0mgr7fHlAeHt7ExISgqdn5a+ftm3bEhAQwNVXX016ejrjxo3jm2++qfCev36WqjJv3jymTJlC06ZNadGihePzo1buHDLgptdo1BYyVdFoNGi1WgoKajdUtkOHDsTHx1d4Li4uzvHfLVq0ICQkhKSkJCIjIys8/rrGu3CehgyZkpIS3n33XVasWMGhQ4ccj19++YWQkBA2bdpE+/bt0Wq1/PTTTxXKJiUlkZ2dzVVXXVWjtrRaLWPHjmXjxo2kpaVVeK2goIDVq1czePDgCkca5QERFhZWZcj81cyZMzl69Kjj6EyJ5s2bExkZScuWLSVkVMBtjmj+SLsI/G8Ic4gpgEmjepOSnqW4ri/2HyH260OMvDGabp3aVDhdVt6OUlar1fGBvHjxIm+88Qa5ubmMGFG7L5uHHnqIKVOm8Le//Y0+ffrwwQcfcOzYsQrDSRcvXsycOXMwGAwMGTIEq9XKjz/+yMWLF3nkkUdq1a6AP5KVX6OD/w1hHnnLILpd24XEpDP12saOHTu4ePEi06ZNq3RkMmbMGNauXcv06dO59957efTRR/H09CQqKopz587x+OOP06tXL0Wjsp5//nn27t3LoEGDWL58OZ07d+bUqVM8/fTTFBcXs2rVKsXb8Gc6nY777ruPRYsWceuttzoC48+fpXKenp4ueR/alRAy4AZBo9fr8fHz57VNByvcjKn1tvP06q8V15eTk4clNw990yZ8/XNKlRf+ffz8L7tG9l/t2rXLcZ3F39+fa665ho8++oj+/ftz+vRpxf0cN24ciYmJzJ8/n8LCQsaMGcODDz7I7t27He+599570el0vPTSS8ybN48mTZoQFRXFww8/rLg98f/7mq8fr61er7jsn2/G/PqbeL7+Jv6yZXx8/RTtZ2vXruWmm26q8vTXmDFjWL58OYcPH+a1117jxRdf5PHHH+fMmTO0bNmSQYMGsXTpUkW//o1GI3FxcSxZsoQHHniAtLQ0AgMDGTp0KO+//36FGzZra9asWbz88st89NFHjB07Fqj4WSp39dVX8+uvv9a5PWdSQ8jYbfU7GrE6Gnt9j3usA4vFgsFgIDs7u9IHrLi4GLPZjMlkqnRDoatPQSNch0xB434u9d1SE4mJiTw0ZyYvLX2yxvdXqSFkjiec4IHZT7Jx02YiIiIUl7/U9/VfufwRDZRdmJQPpHAG2ddEXakhZAoKCnl99TpKSoqd0p5bDgYQQgg1UkvILHn+FVJS0y55w3h9kqARQggnUFPInD33B3NmTsPb2znzGrrFqTMhhFAztYXMoqcfxUPrcflC9cTljmhUNHZBCOEGGvo7RY0hc1Vku8sXqkcuEzTld7O7ysR4QgjXUP6d8tcZM+qDhEwZlzl1ptVq0el0jqGl3t7eqr/jVwihXna7naKiIiwWCzqd7pIT3NaGhMz/uEzQAI4b0Zx5z4wQwr3pdLoaz/FWUxIyFblU0Gg0GgICAtDr9ZSWljZ2d4QQLs7Dw0OOZJzApYKmnFarrfedQwgh6kpCpmouGTRCCKE2p8+cZd2GzRIyVZDDAiGEqKOiomJWrlorIVMNCRohhKijjIwMQoJbSshUQ4JGCCHqyNPTi9kz7pGQqYYEjRBC1FFzYyA+Pj5Ob9cVQgYkaIQQos40WuffPO4qIQMSNEII4XJcKWRAgkYIIVyKq4UMSNAIIYTLcMWQAQkaIYRwCa4aMiBBI4QQqufKIQMSNEIIoWquHjIgQSOEEKrlDiEDEjRCCKFK7hIyIEEjhBCq404hAxI0QgihKu4WMiBBI4QQquGOIQMSNEIIoQruGjIgQSOEEI3OnUMGJGiEEKJRuXvIgASNEEI0mishZECCRgghGsWVEjIgQSOEEE6nlpDJycl1SjsSNEII4URqCZkvdu/FYslxSlsSNEII4SRqCZmPtn5G7Od70Ov9ndKeBI0QQjiBmkJm45btjLxlEP7+TZ3SpqdTWhFCVMlsNmOxWBq7G4rp9XpMJlNjd8NlqC1k7hp7K92u7cLX38Q7pV0JGiEaidls5oF7plKY45zz5PXJ19+ft9bFSNjUgBpD5o4xI0hMOuO0tiVohGgkFouFwpwcHhjQj1CjsbG7U2PJGRm89e/9WCwWCZrLUGvIOJsEjRCNLNRopG3LFo3dDVHPJGT+RwYDCCFEPZOQqUiCRggh6pGETGUSNEIIUU8kZKomQSOEEPXAarVKyFRDBgMIIUQd2W12Xl+9DktOjoRMFSRohBCiji5kZGIrLeKlFxdKyFRBTp0JIUQdlZQUM2fmNAmZakjQCCFEHRmNRsLbhDVK22oPGZCgEUL1bDZbncrb7Xbsdnuj9sHdeXt7NUq7rhAyINdohFCtxNRUlm/ZSnJGBn06dmDu6Fvx9fZWVMfO+B+I+XIPAFNvHsSwnt0VlS+wFvHqtu0cOJ5AqNHI/LFj0Grk96kauErIgBzRCKFay7ds5VBiEtaiYmLj4tl24HtF5U+mpLLy01jOX8zi/MUsVn4aS2JqqqI6tn33HbFx8ViLijmUmMTyLVsVlRcNw5VCBiRohFAlm81GckYGep0OU4CBUpsNc3a2ojouZGeTV1hIy8BmtAxsRl5hIeYspXVYKLXZMAUY0Ot0JGdkyGm0RuZqIQMSNEKoklarpU/HDuQWFnAyJQW9Tkd0hLIRTe1DQ2htMnEmPZ0z6em0NploHxqiqI7oiHbodTpOpqSQW1hAn44d0Wrla6OxuGLIgFyjEUK15o6+lfAWLTBnZxMd0Y4bOndSVN6o17Ns2lR2xB8EYHjPHhj1ekV13NC5EwsnjOdQYhImg4Hb+vQmNfOiojpE/XDVkAEJGiFUy9fbm/ED+tWpjrAgEzNGDKt1eY1GQ9+ozvSN6lynfoi6ceWQgTqcOsvMzCQoKIh9+/Y5nrt48SITJ07k4Ycf5s477+TEiRP10UchhLhiuXrIQB2OaObPn4/ZbHb8bbfbGTFiBJMnT+b+++/n559/ZtCgQRw9ehR/f/966awQQlxJ3CFkoJZHNN9++22lkScff/wxBw8eZNKkSQB069YNPz8/Xn311Tp3UgghrjTuEjJQi6ApKiri5Zdf5vHHH6/w/Mcff8w111yDn5+f47nrrruODz/8sO69FEKIK4g7hQzU4tTZsmXLePjhh/Hx8anw/MGDBwkPD6/wXFBQEAkJCVit1krvh7L1G6xWq+Nvi8WitDtCCOFW3C1kQOERze+//05aWhr9+lUeCZOenk5gYGCF5/z9/bHZbGRmZlZZ3wsvvIDBYHA8WrduraQ7QgjhVtwxZEBh0CxcuJBnn322ytc0Gk2F02YApaWlAHh5VT3h3IIFC8jOznY8zp07p6Q7QgjhNtw1ZEDBqbMNGzYwbNiwSkct5YKDg8n+yxQZubm5eHh4VFvGx8enylNqQghxJXHnkAEFRzTr169n0qRJaDQaNBoNbdu2BWDAgAH079+frl27kp6eXqFMWloa1113nUxZIYQQ1XD3kAEFRzRvv/02ubm5jr9TUlIYNmwYb7/9Nv379+fo0aPceeedFS78Hz58mHvuuaf+ey2EEG7gSggZUBA0kZGRFf4OCAhwPB8ZGUnbtm3p3LkzO3fuZPTo0Rw8eBCr1cqMGTPqtcNCuJNCaxHHTp+hVXMjXp7K75/OsFj4PTkFU4CBiODgWvUhMTUVc1Y27UNDFM+FJmpPDSFTVFTslHbqba4zDw8PYmNjeeSRR4iLiyM1NZW9e/fSpEmT+mpCCLeTnnGBpZs2c/DECRZOGI+nh0eNy55NN/P42hjOmc008fVlzqiRihc22xn/Ays/jSWvsJDWJhPLpk0lLMikdDOEQmoImdNnzpKRkeGUtmodNOHh4ZWWhw0JCWHz5s117pQQVwqtVksTPz/2Hz7C4d696NY+8vKF/t+O+IMkpqbSJiiItMyLxHy5h1t6/A2NRlOj8na7nZgv95BfaCU4MJDE1FR2xB+s0ySc4vLUEDInTiaxctVaPD2dswS1zN4shBBOopaQWfzcCkKCW6L1qPoex/omw8GEaEQ2m428ggL6dYmiS7u2isoO79mDiOBgUjMz0fn6MPXmQTU+moGye9+m3jwIna8PqZmZRAQHM7xnD6WbIGpITSET1roVs2fcg0Zb8/2lLuSIRohGFGRszt0jRzCk+3WKrs9A2Vozb8ycXqfBAMN6dueasFYyGKCBqS1kFj45l5TU805rW4JGiEbk6+NNp/A2ikOmnFGvr3M4RAQH13rEmrg8NYaMn5+vU9uXU2dCCNFAJGTKSNAIIUQDkJD5HwkaIYSoZxIyFUnQCCFEPZKQqUyCRggh6omETNVk1JkQQtSDL3bvZe++AxIyVZAjGiGEqKOcnFxiP98jIVMNCRohhKgjiyWHkbcMkpCphgSNEELUkV7vz9DBAxulbbWHDEjQCCFEnfn7N22Udl0hZEAGAwihWgXWIrZ99x0Xsi1ER7Tjhs6dFE2aCWVr1uyIPwiUTcKpdK0Zu93Ot0ePcSgxieYGPbddf72i8qLhuErIgASNEKr16rbtxMbFU2qzERsXz8IJ4+kb1bnG5TMsFh5fG0NiaioA3x49xhszpyuaG+3bo8dY8sEmLPn5eGi1nDlv5s7+fRVvi6hfrhQyIKfOhFAlm83GgeMJNPX1IzIkBEt+PocSkxTV8XtyCufMZtoEBdEmKIhzZjO/J6coquNQYhKW/HwiQ0Jo6uvHgePHsdlsiuoQ9cvVQgYkaIRQJa1WS6jRiCU/H3NWNh5aLSaDQVEdpgADTXx9Scu8SFrmRZr4+mIKUFZHc4MeD60Wc1Y2lvx8Qo1GtFr52mgsrhgyIEEjhGrNHzuG6Ih2+Hh7MbJXL27r01tR+YjgYOaMGkmLZgG0aBbAnFEjFS8HcNv11zOyVy98vL2IjmjH/LFjFJUX9cdVQwbkGo0QqhURHMxbD83CZrPV+ihiWM/u3NLjbwCKBxIA+Pl4s+DOOyr04VSa8xbMEmVcOWRAgkYI1avrqaraBEx990HUnquHDMipMyGEUC13CBmQoBFCCFVyl5ABCRohhFAddwoZkKARQghVcbeQAQkaIYRQDXcMGZCgEUIIVXDXkAEJGiGEaHTuHDIgQSOEEI3K3UMGJGiEEKLRXAkhAxI0QjQ6u91ep/L1MZuyzMjsfGoIGbutbvteTckUNEI0ouTz55m9ag0zRgxnWM/uisoWWIt4ddt2DhxPINRoZP7YMYonzUxMTWX5lq0kZ2TQp2MH5o6+FV9vb0V1COXUEDJWq5ULGZlOaUuOaIRoRCWlpVyw5LDy01jHAmU1te2774iNi8daVMyhxCSWb9mquP3lW7ZyKDEJa1ExsXHxbDvwveI6hDJqCJmCgkJeX72OkpJip7QnQSNEI/L08MBk0JNXWIg5K1tR2QvZFkptNkwBBvQ6HckZGYpOgdlsNpIzMtDrdJgCDJTabJizlfVBKKOWkFny/CukpKZhNBqd0qYEjRCNqLikhOSMDFqbTLQPDVFUNjqiHXqdjpMpKeQWFtCnY0dFsyxrtVr6dOxAbmEBJ1NS0Ot0REe0U7oJoobUFDJnz/3BnJnT8Pb2ckq7co1GiEZk8PdncFRnJt80EKNer6jsDZ07sXDCeA4lJmEyGBQvjAYwd/SthLdogTk7m+iIdtzQuZPiOsTlqS1kFj39KB5aD6e1LUEjRCNqptcz4cYBhAWZFJfVaDT0jepM36jOtW7f19ub8QP61bq8uDw1hsxVke1ITDrjtPbl1JkQQjQQtYaMs0nQCCFEA5CQ+R8JGiGEqGcSMhVJ0AghRD2SkKnMLQcDmM1mLBZLY3dDMb1ej8mk/KKwEEIdJGSq5nZBYzabuX/6gxQUFjZ2VxTz8/XlX2+ukbARwgWdPnOWdRs2S8hUwe2CxmKxUFBYyNQH5xLSqnVjd6fGUv44R8yaV7BYLBI0QriYoqJiVq5aS8cOV0vIVMHtgqZcSKvWtGkb0djdEEJcATIyMoiO6iAhUw0ZDCCEEHXk6enF7Bn3SMhUQ4JGCCHqqLkxEB8fH6e36wohA2586kwId5CYmoo5K5v2oSGK50KDskk7j5w6DUBU23C8PJV/5DMsFn5PTsEUYFC83s2VQqPVOL1NVwkZkKARQrV2xv/Ayk9jySsspLXJxLJpUxXNiVZcUsKzGzez//ARAPp1iWLhhPF4etR8MsWz6WYeXxvDObOZJr6+zBk1ko5twhRvi6hfrhQyIKfOhFAlu91OzJd7yC+0EhwYSGJqKjviDyqq48ip0+w/fAR/nQ5/nY79h49wOOmUojp2xB8kMTWV4MBA8gutxHy5p85LT4u6cbWQAQkaIYRwGa4YMiBBI4QqaTQapt48CJ2vD6mZmUQEBzO8Zw9FdUS1Dadflyhy8vPJyc+nX5courRrq6iO4T17EBEcTGpmJjpfH6bePAiNxvnXI4TrhgzINRohVGtYz+5cE9aq1oMBvDw9WThhPId79wKgS7u2iq7PAIQFmXhj5vQKgwFOpZ1XVIeoO1cOGZCgEULVIoKD6zTSy9PDg27tI+vUB6NeX6sRb6J+uHrIgJw6E0II1XKHkAEJGiGEUCV3CRmQoBFCCNVxp5ABCRohhFAVdwsZkKARQgjVcMeQAQkaIYRQBXcNGZCgEUKIRufOIQMSNEII0ajcPWRAgkYIIRrNlRAyIEEjhBCN4koJGZApaIRoVBctFj74+t9MvmmgorVmoGwpgW+PHuNQYhLNDXpuu/56/Hy8FdVRYC1i23ffcSHbQnREO27o3EkmzXQCtYRMTk6uU9qRoBGiEWXn5LD1Pwc4duYsb8ycrmhOsW+PHmPJB5uw5OfjodVy5ryZBXfeoaj9V7dtJzYunlKbjdi4eBZOGE/fqM5KN0MooJaQ+WL3XiyWHKe0JafOhGhEXp6ehBqNnDOb+T05RVHZQ4lJWPLziQwJoamvHweOH8dms9W4vM1m48DxBJr6+hEZEoIlP59DiUlKN0EooJaQ+WjrZ8R+vge93t8p7UnQCNGISkpLMWdbaOLriynAoKhsc4MeD60Wc1Y2lvx8Qo1GtNqaf6S1Wi2hRiOW/HzMWdl4aLWYDMr6IGpOTSGzcct2Rt4yCH//pk5pU4JGiEbk6eFBc70/c0aNVLwcwG3XX8/IXr3w8fYiOqId88eOUdz+/LFjiI5oh4+3FyN79eK2Pr0V1yEuT20hc9fYWxk6eKDT2pVrNEI0otAWLVg85jbaBbdUXNbPx5sFd96BzWZTdCTzZxHBwbz10Kw61SEuTY0hc8eYESQmnXFa27JnCdHI6jrKqz4CQkKmYag1ZJxN9i4hhGgAEjL/I0EjhBD1TEKmIgkaIYSoRxIylUnQCCFEPZGQqZoEjRBC1AOr1SohUw0Z3iyEEHVkt9l5ffU6LDk5EjJVkKARQog6upCRia20iJdeXCghUwU5dSaEEHVUUlLMnJnTJGSqIUEjhBB1ZDQaCW8T1ihtqz1kQIJGCNVTMiNzVex2O3a7vVH74O68vb0apV1XCBmQazRCqFZiairLt2wlOSODPh07MHf0rfh6K1vYbGf8D8R8uQeAqTcPYljP7orKF1iLeHXbdg4cTyDUaGT+2DFoNfL7VA1cJWRAjmiEUK3lW7ZyKDEJa1ExsXHxbDvwvaLyJ1NSWflpLOcvZnH+YhYrP40lMTVVUR3bvvuO2Lh4rEXFHEpMYvmWrYrKi4bhSiEDEjRCqJLNZiM5IwO9TocpwECpzYY5O1tRHReys8krLKRlYDNaBjYjr7AQc5bSOiyU2myYAgzodTqSMzLkNFojc7WQAQkaIVRJq9XSp2MHcgsLOJmSgl6nIzpC2Yim9qEhtDaZOJOezpn0dFqbTLQPDVFUR3REO/Q6HSdTUsgtLKBPx44y03MjcsWQAblGI4RqzR19K+EtWmDOziY6oh03dO6kqLxRr2fZtKnsiD8IwPCePTDq9YrquKFzJxZOGM+hxCRMBgO39elNauZFRXWI+uGqIQMSNEKolq+3N+MH9KtTHWFBJmaMGFbr8hqNhr5Rnekb1blO/RB148ohA3LqTAghVM3VQwYkaIQQQrXcIWRAgkYIIVTJXUIGJGiEEEJ13ClkQIJGCCFUxd1CBmTUmVAxs9mMxWJp7G4optfrMZlMjd0N4YLcMWRAgkaolNlsZvp9U7AW5Dies9tsXMjMpqSkBGNgQK0mMiwqKiYjMwtPT0+aBxrQ1OLmw5ycPCy5eeibNsHfv0ml1338/Hnz7fUSNkIRdw0ZkKARKmWxWLAW5PDQ+B60atkMq7WY19/bi60I5kweSnioUXGdp5MzWPnuHqLbN2f2pIH4+CgPqi/2HyH260NMGhbN0H5RlV7/I+0ir206iMVikaARNebOIQMSNELlWrVsRkhQAEveiMWSV8hLj4/jqvAWius5cfo86z7+lo4RISycNRI/X2WzIAN89MUP7P0+gfvG9uWOocpmQRaiOu4eMiCDAYTKWa3FLHkjlrOpmSyaParWIbP49U8JCw6sU8hs/Cyeu0b0lJAR9eZKCBmQoBEqZrfZeP29vW4dMoXWIo6dPkNxSUmtymdYLMQl/Kp4+v8/S0xNJS7hVzJccOCFK1NDyBQVFTulHTl1JlTrQmY2tiLqdLpMzSEDkJ5xgaWbNnPwxAkWThiPp4dHjcueTTfz+NoYzpnNNPH1Zc6okYoXNtsZ/wMrP40lr7CQ1iYTy6ZNJSxIri01NDWEzOkzZ8nIyHBKW3JEI1SrpKSEOZMHuW3IQNlyAE38/Nh/+AiHk04pKrsj/iCJqakEBwaSX2gl5ss9ipZsttvtxHy5h/xCK8GBgSSmpjpmehYNRw0hc+JkEitXrcXT0zlLUMsRjVAtY2BArUaXuUrIiCuPWkJm8XMrCAluidYj0yltyhGNUK3a3CejhpCxK1iB0mazkVdQQL8uUXRp11ZRO8N79iAiOJjUzEx0vj5MvXkQGo2mxuU1Gg1Tbx6EzteH1MxMIoKDGd6zh6I+iJpTU8iEtW7F7Bn3oNHWfH+pCzmiEW5DDSFjtRZzIbPmyyUHGZtz98gRDOl+naLrM1C21swbM6fze3IKpgADEcHBSrvLsJ7duSasFeasbNqHhiheGE3UjNpCZuGTc0lJPe+0tiVohFtQQ8gUFBbx+nt7KVEwgszXx5tO4W0Uh0w5o15f53CICA6uVUiJmlFjyPj5+Tq1fTl1JlyeWkJmyRuxpJizMAYGKC4v3JOETBkJGuHS1BQyZ1MzmTN5UK2uLQn3IyHzP3LqTLgstYXMotmj8HDSxVWhbhIyFckRjXBJagyZ2tzvI9yPhExlEjTC5UjICLWSkKmanDoTLkVCRqjVF7v3snffAQmZKsgRjXAZEjJCrXJycon9fI+ETDUkaIRLkJARamax5DDylkESMtWQoBGqJyEj1E6v92fo4IGN0rbaQwZqETTZ2dmMHz8eg8FAREQE7777boXXz5w5w7hx45g7dy4TJ04kLS2t3jorrjynkzMkZITq+fs3bZR2XSFkoBZB88wzzzBx4kT27NlDWFgYU6dOJSEhAYD8/HwGDhzItGnTeOWVVxg9ejQjRoygtLS03jsu3F9RUTEr391zxYZMgbWIjf/ex8rtsXxz5KiiJQDKnU03s/qznaz+bCdn082Ky9vtdr45cpSV22PZ+O99FFiLFNchGoarhAwoHHWWk5PDjBkzaN++PQAxMTG0bduWY8eO0aFDB1atWkVhYSE333wzAKNGjWLy5Mls3LiRSZMm1X/vhVvLyMwiun3zKzJkAF7dtp3YuHhKbTZi4+JZOGE8faM617h8hsXC42tjHKtvfnv0GG/MnK5obrRvjx5jyQebsOTn46HVcua8mTv791W8LaJ+uVLIgMIjGn9/f0fIABiNRvR6Pf379wfg448/plu3bo7XPTw86Nq1Kx9++GH99FZcUTw9PZk9aeAVGTI2m40DxxNo6utHZEgIlvx8DiUmKarj9+QUzpnNtAkKok1QEOfMZn5PTlFUx6HEJCz5+USGhNDU148Dx49jU7AMgqh/rhYyUMfBABs3buT999+nefPmlJaW8tNPP2E0VlyoKigoiP/+979VlrdarVgslgoPIco1DzTg46N83jBXDxkoW3kz1GjEkp+POSsbD60Wk8GgqA5TgIEmvr6kZV4kLfMiTXx9MQUoq6O5QY+HVos5KxtLfj6hRiNarYwhaiyuGDJQy6A5deoUjz32GDNnzuTDDz+kqKiIzMxMSktLCQwMrPBef39/Lly4UGU9L7zwAgaDwfFo3bp1bboj3JSmFl9oagiZoqJixWWqMn/sGKIj2uHj7cXIXr24rU9vReUjgoOZM2okLZoF0KJZAHNGjVS8HMBt11/PyF698PH2IjqiHfPHjlFUXtQfVw0ZqOXMAC1btmT8+PGcPn2aDz74gLZt2/LQQw8B4OfnV+G9paWleHlV/at0wYIFPPLII46/LRaLhI2oNTWEzOnkDDIysxSXq0pEcDBvPTQLm81W66OIYT27c0uPvwEoWn2znJ+PNwvuvKNCH06lOW/BLFHGlUMGanlE4+fnx3XXXcfHH3/M3//+d3bs2IHRaMTb25vs7IqrC+bm5mIymaqsx8fHB71eX+EhRG2oIWROnD7Pynf34OlZvzM71fVUlUajqVXI1GcfRO25eshAPdywOWbMGLy9vdFoNERFRZGenl7h9bS0NHr0kHXIRcNRS8gsfv1TQkwBNA9Udh1EiOq4Q8hAPQRNYWEhN9xwAwATJ04kLi7O8VpJSQkJCQncfvvtdW1GiCqpKWTCggOZPWlgra4tCfFX7hIyoDBo0tLSWLFiBWZz2Y1fqampxMbGsmDBAgCmTZuG3W7n559/BuCTTz6hY8eOjBkjFxBF/VNbyCycNbJWo+SE+Ct3ChlQOBjAbDazatUqnn32WW688UbCwsLYsmWLY0izv78/u3fvZuHChYSHh5ORkcHOnTvl/K6od2oMmdrc7yPEX7lbyIDCoImKiiIp6dI3jXXo0IGPPvqoTp0S4lIkZIS7cseQAZm9WbgYCRnhrtw1ZECCRrgQCRnhrtw5ZECCRrgICRnhrtw9ZECCRrgACRnhrq6EkIFaTkEjhLN8sf8Ie79PcOuQqc06M39Wlylq6rMOoYwaQsZuq9u+V1MSNEK1cnLyiP36EPeN7eu2IZN8/jyzV61hxojhDOupbBsLrEW8um07B44nEGo0Mn/sGMWTZiamprJ8y1aSMzLo07EDc0ffiq+3HK01NDWEjNVq5UJGplPakp8wQrUsuXmMvDHabUMGoKS0lAuWHFZ+GutYoKymtn33HbFx8ViLijmUmMTyLVsVt798y1YOJSZhLSomNi6ebQe+V1yHUEYNIVNQUMjrq9dRUlI/M41fjgSNUC190yYM7ReluJyrhAyAp4cHJoOevMJCzFnZly/wJxeyLZTabJgCDOh1OpIzMhQtSmaz2UjOyECv02EKMFBqs2HOVtYHoYxaQmbJ86+QkppWaf2whiJBI1TL37+J4jKuFDIAxSUlJGdk0Npkon1oiKKy0RHt0Ot0nExJIbewgD4dOyq6zqLVaunTsQO5hQWcTElBr9MRHdFO6SaIGlJTyJw99wdzZk7D29s5UybJNRrhNtQSMjk5eTV+r8Hfn8FRnZl800CMCpfJuKFzJxZOGM+hxCRMBoPihdEA5o6+lfAWLTBnZxMd0Y4bOndSXIe4PLWFzKKnH8VD6+G0tiVohFtQS8h8sf8IltyaB00zvZ4JNw4gLKjqNZsuRaPR0DeqM32jOisuW87X25vxA/rVury4PDWGzFWR7UhMOuO09uXUmXB5agmZj774gdivD6FvqvyUn3BPag0ZZ5OgES5NTSGz8bN4Rt4YXatrS8L9SMj8jwSNcFlqC5m7RvSs1Sg54X4kZCqSoBEuSY0hU5v7fYT7kZCpTIJGuBwJGaFWEjJVk1FnwqVIyAi1On3mLOs2bJaQqYIc0QiXISEj1KqoqJiVq9ZKyFRDgka4BAkZoWYZGRmEBLeUkKmGBI1QPQkZoXaenl7MnnGPhEw1JGiEqlmtxRIyQvWaGwPx8fFxeruuEDIggwGEitltNl5/by+WvMIrNmQSU1MxZ2XTPjRE8VxoUDZp55FTpwGIahuOl6fyj3yGxcLvySmYAgyK17u5Umi0Gqe36SohAxI0QsUuZGZjK4KXHh93RYbMzvgfWPlpLHmFhbQ2mVg2baqiOdGKS0p4duNm9h8+AkC/LlEsnDAeT4+aT6Z4Nt3M42tjOGc208TXlzmjRtKxTZjibRH1y5VCBuTUmVCxkpIS5kwedEWGjN1uJ+bLPeQXWgkODCQxNZUd8QcV1XHk1Gn2Hz6Cv06Hv07H/sNHOJx0SlEdO+IPkpiaSnBgIPmFVmK+3FPnpadF3bhayIAEjVAxY2AA4aHKF2Zy9ZARojquGDIgQSNUrDaLMqkhZOwKVrmsjkajYerNg9D5+pCamUlEcDDDe/ZQVEdU23D6dYkiJz+fnPx8+nWJoku7torqGN6zBxHBwaRmZqLz9WHqzYPQaJx/PUK4bsiAXKMRbkQNIWO1FnMhs36WQx7WszvXhLWq9WAAL09PFk4Yz+HevQDo0q6touszAGFBJt6YOb3CYIBTaecV1SHqzpVDBiRohJtQQ8gUFBbx+nt7KSkpUVy2OhHBwXUa6eXp4UG39pF16oNRr6/ViLdyZrMZi8VSpz40Br1ej8mkfEG6+ubqIQMSNMINqCVklrwRS4o5C2NggOLy7spsNvPg9OkUWgsbuyuK+fr4subNNxs1bNwhZECCRrg4NYXM2dRM5kwexKotPyquw11ZLBYKrYXMnfMgrVuFNnZ3auzcH8m8snINFoul0YLGXUIGJGhclpyOUF/ILJo9Co9GuHHPFbRuFUqEwoEIVzJ3ChmQoHFJZrOZ+++7n4L8AsVlMy9mAhDYLLBWbdvtkJaWSkBAAH5+forL++n8+Nfb/6pz2KgxZK4Kb0Hi2XTF9QjxZ+4WMiBB45IsFgsF+QVMufMeQloqu1C8YdMGAO4ef3et2i4uLuEfS5/itltG061rN0VlU9JSWb95XZ1PR6g1ZISoK3cMGZCgcWkhLYNp0zpcUZkAQwCA4nLliouL0fnpaBHUstZ11IWEjHBX7hoyIDdsChciISPclTuHDEjQCBchISPclbuHDEjQCBcgISPc1ZUQMiDXaITKnU7OYN3H30rICLdzpYQMyBGNULGiomJWvrvHrUPmosXCB1//m7PpZsVl7XY73xw5ysrtsWz89z4KrEWK6yiwFrHx3/tYuT2Wb44clSUAnEQtIZOTk+uUduSIRqhWRmYW0e2bu23IAGTn5LD1Pwc4duYsb8ycrmhOsW+PHmPJB5uw5OfjodVy5ryZBXfeoaj9V7dtJzYunlKbjdi4eBZOGE/fqM5KN0MooJaQ+WL3XiyWHKe0JUc0QrU8PT2ZPWmg24YMlM2wHGo0cs5s5vfkFEVlDyUmYcnPJzIkhKa+fhw4fhybgiUKbDYbB44n0NTXj8iQECz5+RxKTFK6CUIBtYTMR1s/I/bzPej1/k5pT4JGqFbzQAM+PsrXpHGVkAEoKS3FnG2hia8vpgCDorLNDXo8tFrMWdlY8vMJNRrRamv+kdZqtYQajVjy8zFnZeOh1WIyKOuDqDk1hczGLdsZecsg/P2bOqVNCRqhWhoFX5rl1BAyRUXFNX6vp4cHzfX+zBk1UvFyALddfz0je/XCx9uL6Ih2zB87RmlXmT92DNER7fDx9mJkr17c1qe34jrE5aktZO4aeytDBw90WrtyjUa4DTWEzOnkDDIys2r8/tAWLVg85jbaBbdU3JafjzcL7rwDm82m6EjmzyKCg3nroVl1qkNcmhpD5o4xI0hMOuO0tmXPEm5BDSFz4vR5Vr67B09PZb/f6ro0cn0EhIRMw1BryDibHNEIl6eWkFn8+qeEmALQessQYSEh82fyM0a4NDWFTFhwILMnDazVtSXhXiRkKpJPhHBZaguZhbNG1mqUnHAvEjKVSdAIl6TGkKnN/T7CvUjIVE2CRrgcCRmhRlarVUKmGjIYQLgUCRmhRnabnddXr8OSkyMhUwUJGuEyJGSEWl3IyMRWWsRLLy6UkKmCnDoTLkFCRqhZSUkxc2ZOk5CphgSNUD0JGaF2RqOR8DZhjdK22kMG5NSZULkv9h9h7/cJV3TI1HV6mPI1ZuoyA4FMUXNp3t6NM6zdFUIGJGiEiuXk5BH79SHuG9v3igyZxNRUlm/ZSnJGBn06dmDu6Fvx9VbW/s74H4j5cg8AU28exLCeyv4/FliLeHXbdg4cTyDUaGT+2DFoNRI4auAqIQNy6kyomCU3j5E3Rl+RIQOwfMtWDiUmYS0qJjYunm0HvldU/mRKKis/jeX8xSzOX8xi5aexJKamKqpj23ffERsXj7WomEOJSSzfslVRedEwXClkQIJGqJi+aROG9otSXM4dQsZms5GckYFep8MUYKDUZsOcna2ojgvZ2eQVFtIysBktA5uRV1iIOUtpHRZKbTZMAQb0Oh3JGRmKFlcT9c/VQgYkaISK+fs3UVzGHUIGymZT7tOxA7mFBZxMSUGv0xEdoWxEU/vQEFqbTJxJT+dMejqtTSbah4YoqiM6oh16nY6TKSnkFhbQp2NHuVbTiFwxZECu0Qg3opaQycnJU1ymKnNH30p4ixaYs7OJjmjHDZ07KSpv1OtZNm0qO+IPAjC8Zw+Mer2iOm7o3ImFE8ZzKDEJk8HAbX16k5p5UVEdon64asiABI1wE2oJmS/2H8GSWz9B4+vtzfgB/epUR1iQiRkjhtW6vEajoW9UZ/pGda5TP0TduHLIgJw6E25ALSHz0Rc/EPv1IfRNlZ/yE6I6rh4yIEEjXJyaQmbjZ/GMvDG6VteWhKiKO4QMSNAIF6a2kLlrRM9ajZIToiruEjIgQSNclBpDpjb3+whRFXcKGZCgES5IQka4M3cLGZCgES5GQka4M3cMGZCgES5EQka4M3cNGZCgES5CQka4M3cOGZCgES5AQka4M3cPGZCgESpntRZLyAi3dSWEDEjQCBWz22y8/t5etw6ZQmsRx06fobikpFblMywW4hJ+VTz9/58lpqYSl/ArGRZLresQyqkhZIqKip3Sjsx1JlTrQmY2tiJ46fFxbhkyAOkZF1i6aTMHT5xg4YTxeHp41Ljs2XQzj6+N4ZzZTBNfX+aMGql4YbOd8T+w8tNY8goLaW0ysWzaVMKCTEo3QyikhpA5feYsGRkZTmlLjmiEapWUlDBn8iC3DRkoWw6giZ8f+w8f4XDSKUVld8QfJDE1leDAQPILrcR8ucexbHNN2O12Yr7cQ36hleDAQBJTUx0zPYuGo4aQOXEyiZWr1uLp6ZwlqOWIRqiWMTCA8FCj4nKuEjLiyqOWkFn83ApCglui9ch0SptyRCNUy9tb+a8tNYSMXcEKlDabjbyCAvp1iaJLu7aK2hneswcRwcGkZmai8/Vh6s2D0Gg0NS6v0WiYevMgdL4+pGZmEhEczPCePRT1QdScmkImrHUrZs+4B4225vtLXcgRjXAbaggZq7WYC5k1Xy45yNicu0eOYEj36xRdn4GytWbemDmd35NTMAUYiAgOVtpdhvXszjVhrTBnZdM+NETxwmiiZtQWMgufnEtK6nmntS1BI9yCGkKmoLCI19/bS4mCEWS+Pt50Cm+jOGTKGfX6OodDRHBwrUJK1IwaQ8bPz9ep7cupM+Hy1BIyS96IJcWchTEwQHF54Z4kZMpI0AiXpqaQOZuayZzJg2p1bUm4HwmZ/5FTZ8JlqS1kFs0ehYeTLq4KdZOQqUiOaIRLUmPI1OZ+H+F+JGQqk6ARLkdCRqiVhEzV5NSZcCkSMkKtvti9l737DkjIVEGOaITLkJARapWTk0vs53skZKohQSNcgoSMUDOLJYeRtwySkKmGBI1QPQkZoXZ6vT9DBw9slLbVHjIg12iEyp1OzmDdx99KyAhV8/dv2ijtukLIgASNULGiomJWvruHjhEhV2TIFFiL2Pbdd1zIthAd0Y4bOndSNGkmlK1ZUz71//CePRSvNWO32/n26DEOJSbR3KDntuuvV1ReNBxXCRmQoBEqlpGZRXT75ldkyAC8um07sXHxlNpsxMbFs3DCePpGda5x+QyLhcfXxjhW3/z26DHemDld0dxo3x49xpIPNmHJz8dDq+XMeTN39u+reFtE/XKlkAG5RiNUzNPTk9mTBl6RIWOz2ThwPIGmvn5EhoRgyc/nUGKSojp+T07hnNlMm6Ag2gQFcc5s5vfkFEV1HEpMwpKfT2RICE19/Thw/Dg2BcsgiPrnaiEDEjRCxZoHGvDxUT5vmKuHDJStvBlqNGLJz8eclY2HVovJYFBUhynAQBNfX9IyL5KWeZEmvr6YApTV0dygx0OrxZyVjSU/n1CjEa1WvjYaiyuGDEjQCBXT1OILTQ0hU1RUrLhMVeaPHUN0RDt8vL0Y2asXt/Xprah8RHAwc0aNpEWzAFo0C2DOqJGKlwO47frrGdmrFz7eXkRHtGP+2DGKyov646ohA3KNRrgRNYTM6eQMMjKzFJerSkRwMG89NAubzVbro4hhPbtzS4+/ASgeSADg5+PNgjvvqNCHU2nOWzBLlHHlkAEJGuEm1BAyJ06fZ+W7e/D0rN+PVV1PVdUmYOq7D6L2XD1kQIJGuAG1hMzi1z8lxBSA1tuuuLwQVXGHkAG5RiNcnJpCJiw4kNmTBtbq2pIQf+UuIQMSNMKFqS1kFs4aWatRckL8lTuFDEjQCBelxpCpzf0+QvyVu4UMSNAIFyQhI9yVO4YMSNAIFyMhI9yVu4YMSNAIFyIhI9yVO4cMSNAIFyEhI9yVu4cMSNAIFyAhI9zVlRAyIDdsCpX7Yv8R9n6f4NYhY7fX7QbPukxRU591CGXUEDJ2m3NuLpagEaqVk5NH7NeHuG9sX7cNmeTz55m9ag0zRgxnWE9l21hgLeLVbds5cDyBUKOR+WPHKJ40MzE1leVbtpKckUGfjh2YO/pWfL3laK2hqSFkrFYrFzIyndKW/IQRqmXJzWPkjdFuGzIAJaWlXLDksPLTWMcCZTW17bvviI2Lx1pUzKHEJJZv2aq4/eVbtnIoMQlrUTGxcfFsO/C94jqEMmoImYKCQl5fvY6SkvqZafxyJGiEaumbNmFovyjF5VwlZAA8PTwwGfTkFRZizspWVPZCtoVSmw1TgAG9TkdyRoaiRclsNhvJGRnodTpMAQZKbTbM2cr6IJRRS8gsef4VUlLTMBqNTmlTgkaolr9/E8VlXClkAIpLSkjOyKC1yUT70BBFZaMj2qHX6TiZkkJuYQF9OnZUdJ1Fq9XSp2MHcgsLOJmSgl6nIzqindJNEDWkppA5e+4P5sychre3c6ZMkms0wm2oJWRycvJq/F6Dvz+Dozoz+aaBGPV6Re3c0LkTCyeM51BiEiaDQfHCaABzR99KeIsWmLOziY5oxw2dOymuQ1ye2kJm0dOP4qH1cFrbEjTCLaglZL7YfwRLbs2Dpplez4QbBxAWZFLclkajoW9UZ/pGdVZctpyvtzfjB/SrdXlxeWoMmasi25GYdMZp7cupM+Hy1BIyH33xA7FfH0LfVPkpP+Ge1BoyziZBI1yamkJm42fxjLwxulbXloT7kZD5Hwka4bLUFjJ3jehZq1Fywv1IyFSkKGjS0tIYM2YMBoOByMhI1qxZU+H1M2fOMG7cOObOncvEiRNJS0ur184KUU6NIVOb+32E+5GQqUxR0Nxzzz1ERUWxevVqwsPDmTFjBu+99x4A+fn5DBw4kGnTpvHKK68wevRoRowYQWlpaYN0XFy5JGSEWknIVK3GQXPs2DHuuecennnmGSZMmMCuXbu4+uqrefvttwFYtWoVhYWF3HzzzQCMGjWKhIQENm7c2DA9F1ckCRmhVqfPnJWQqUaNgyYwMJAxY8Y4/vb09GTo0KFkZpbNlfPxxx/TrVs3x+seHh507dqVDz/8sB67K65kEjJCrYqKilm5aq2ETDVqfB9NcBWT9ZWUlNCrVy9KS0v56aefmDRpUoXXg4KCOHjwYLV1Wq1WrFar4+/s/5/+wmKx1LRbleTk5FBSXExebi45dajH2fJycykpLiYnJ+ey25+Tk0NJSQl5+Xnk5OYoasdaVPb/W2m5csXFxZSUlJBfkK+4jrz8PEpKSmq8jcUlJeTmFWLJLaCgsIhl//qCP85f5IkHbqFlcz2W3AJF7Z88m86Lb31OqxbNeHjKIIpLSilWWMe2PT/z0Rc/csfQvzH4hs6V+pCbV0ix0m0sKCQnP19RPxpTboHCbSwuJjc3t06fa2fLzc2lWMHnMT09naiOV/Pw7PsoLi6muNg5c4iVKyi0suyfq/gjOZkn5s2mZZAJi+XSn8/c3DyKi2v271iV8jI1mn3cXgedOnWyHzt2zJ6enm4H7I888kiF1ydNmmT39vautvyiRYvsgDzkIQ95yMNFH+fOnbtsVtR6ZoBt27Zx00030bFjRy5cuACAn59fhfeUlpbi5VX9XDoLFizgkUcecfxts9nIzMzEaDSi0Whq2zUhhBANzG63k5OTQ0jI5efoq1XQXLx4kffff59NmzYBYDQa8fb2dpz6Kpebm4vJVP3UGj4+Pvj4+FR4LiAgoDZdEkII4WQGg6FG71N8w2ZpaSnz589n5cqVeP//AkkajYaoqCjS09MrvDctLY0ePXoobUIIIYQbURw0CxYsYMaMGYSGhjqeS09PZ+LEicTFxTmeKykpISEhgdtvv71+eiqEEMIlKQqap556CpvNxvnz59m1axc7duxg/vz5/Pjjj0ybNg273c7PP/8MwCeffELHjh0rDIkWQghx5dHYazQ2Df75z38yb968Ss83a9aM8+fP4+XlRUJCAgsXLiQ8PJyMjAxeeuklp63gJoQQQp1qHDRCCCFEbcjszUIIIRqUBI0QQogGJUEjhBCiQUnQCCGEaFASNEIIIRqUBI0QQogGJUEjhBCiQUnQCCGEaFASNEIIIRqUBI0QQogGJUEjhBCiQUnQCCGEaFD/BxdzusYE6wYJAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "# 六个柱子的位置\n",
    "x = np.arange(6)\n",
    "\n",
    "# 36.02 \t58.33 \n",
    "# 26.95 \t51.04 \n",
    "# 31.99 \t56.25 \n",
    "# 41.81 \t57.29 \n",
    "# 27.20 \t59.38 \n",
    "# 46.85 \t63.54 \n",
    "\n",
    "\n",
    "# 六个柱子的高度\n",
    "y = [36.02, 26.95, 31.99, 41.81, 27.20, 46.85]\n",
    "y = np.array(y)\n",
    "\n",
    "plt.figure(figsize=(4, 4))\n",
    "\n",
    "# 定义每个柱子的颜色\n",
    "colors = ['#d5eafc', '#d4c0d7', '#f7c46f', '#e48882', '#fbf5e9', '#f7ecd3']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=0.8, align='center', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', '//', '.', '?', '/']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表\n",
    "model_names = ['FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP']\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks([])  # 清空x轴标签\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=False)  # 隐藏x轴刻度线和标签\n",
    "\n",
    "# 设置y轴刻度\n",
    "plt.yticks(np.arange(0, 70, 10), fontsize=12, fontname='Times New Roman')\n",
    "plt.ylim(20, 50)\n",
    "\n",
    "# 添加图例\n",
    "plt.legend(bars, model_names, fontsize=10, ncol=2, loc='upper left', framealpha=0.5)\n",
    "plt.subplots_adjust(left=0.07, bottom=0.03, right=0.98, top=0.98)\n",
    "\n",
    "plt.savefig('numerical_reasoning_accuracy_on_tabbench.tif')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_10548\\1641342545.py:31: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 345x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [0, 82.64, 88.39, 89.29, 90.48, 90.58, 90.77, 0]  # 在前后添加隐形的柱子\n",
    "model_names = ['', 'FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP', '']  # 添加空字符串作为占位符\n",
    "num_bars = len(values)\n",
    "\n",
    "# 设置柱子的宽度和间隙（绝对值）\n",
    "width = 0.3  # 柱子的宽度（绝对值）\n",
    "gap = 0.15   # 柱子间的间隙（绝对值）\n",
    "\n",
    "# 计算每个柱子的位置\n",
    "x = [i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "# 自动计算图像宽度（仅考虑柱子和间隙的总宽度）\n",
    "total_width = num_bars * width + (num_bars - 1) * gap  # 所有柱子和间隙的总宽度\n",
    "fig_width = total_width  # 图像的宽度等于柱子和间隙的总宽度\n",
    "fig_height = 4  # 固定高度\n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['none', '#bfbfbf', '#616161', '#a2b6cc', '#dac6c4', '#b08fb3', '#05057e', 'none']  # 第一个和最后一个柱子为透明\n",
    "hatches = ['', '//////', '//////', '//////', '//////', '//////', '?', '']  # 第一个和最后一个柱子无填充图案\n",
    "\n",
    "# 绘制柱状图，为每个柱子设置不同的颜色和填充图案\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 6:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    elif values[i] != 0:  # 跳过隐形的柱子\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal')\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(60, 100)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1.5,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=1.0,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('accuracy_on_table_with_different_size_with_sys.tif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [82.64, 88.39, 89.29, 90.48, 90.58, 90.77]\n",
    "num_bars = len(values)\n",
    "\n",
    "# 设置柱子的宽度和间隙（绝对值）\n",
    "width = 0.5  # 柱子的宽度（绝对值）\n",
    "gap = 0.1    # 柱子间的间隙（绝对值）\n",
    "\n",
    "# 计算每个柱子的位置\n",
    "x = [i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "# 自动计算图像宽度（仅考虑柱子和间隙的总宽度）\n",
    "total_width = num_bars * width + (num_bars - 1) * gap  # 所有柱子和间隙的总宽度\n",
    "fig_width = total_width  # 图像的宽度等于柱子和间隙的总宽度\n",
    "fig_height = 4  # 固定高度\n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 绘制柱状图，添加 hatch 和 color\n",
    "plt.bar(x, values, width=width, color='lightgreen', edgecolor='black', hatch='/')\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks(x, [f'Bar {i+1}' for i in range(num_bars)])\n",
    "\n",
    "# 添加标题和标签，并设置字体为Times New Roman，加粗\n",
    "plt.title('Bar Chart with Gaps', fontfamily='Times New Roman', fontweight='bold')\n",
    "plt.xlabel('Categories', fontfamily='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Values', fontfamily='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks(fontname='Times New Roman', fontweight='normal')\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal')\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(60, 95)\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_2412\\2494757337.py:33: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "# 六个柱子的位置\n",
    "x = np.arange(6)\n",
    "\n",
    "# 82.64\t78.44\n",
    "# 88.39\t77.76\n",
    "# 89.29\t76.38\n",
    "# 90.48\t79.72\n",
    "# 90.58\t81.89\n",
    "# 90.77\t84.94\n",
    "\n",
    "\n",
    "\n",
    "# 六个柱子的高度\n",
    "y = [78.44, 77.76, 76.38, 79.72, 81.89, 84.94]\n",
    "y = np.array(y)\n",
    "\n",
    "plt.figure(figsize=(4, 4))\n",
    "\n",
    "# 定义每个柱子的颜色\n",
    "colors = ['#d5eafc', '#d4c0d7', '#f7c46f', '#e48882', '#fbf5e9', '#f7ecd3']\n",
    "\n",
    "# 创建柱状图，并为每个柱子设置不同的颜色和边框\n",
    "bars = plt.bar(x, y, width=0.8, align='center', color=colors, edgecolor='black', linewidth=1)\n",
    "\n",
    "# 为每个柱子添加不同的图案和透明度\n",
    "patterns = ['?', '|', '//', '.', '?', '/']\n",
    "for i, bar in enumerate(bars):\n",
    "    bar.set_alpha(0.7)  # 设置透明度\n",
    "    bar.set_hatch(patterns[i])  # 为每个柱子指定独特的图案\n",
    "\n",
    "# 模型名称列表\n",
    "model_names = ['FewshotPrep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP']\n",
    "\n",
    "# 设置x轴标签\n",
    "plt.xticks([])  # 清空x轴标签\n",
    "plt.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=False)  # 隐藏x轴刻度线和标签\n",
    "\n",
    "# 设置y轴刻度\n",
    "plt.yticks(np.arange(0, 100, 10), fontsize=12, fontname='Times New Roman')\n",
    "plt.ylim(70, 95)\n",
    "\n",
    "# 添加图例\n",
    "plt.legend(bars, model_names, fontsize=10, ncol=2, loc='upper left', framealpha=0.5)\n",
    "\n",
    "plt.subplots_adjust(left=0.07, bottom=0.03, right=0.98, top=0.98)\n",
    "plt.savefig('accuracy_on_complex_tabfact.tif')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "batcher",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> draw/_draw_six_model.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_26704\\2954314015.py:28: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 355x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [36.02, 26.95, 31.99, 41.81, 27.20, 46.85] \n",
    "model_names = ['ICL-Prep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.3  \n",
    "gap = 0.15\n",
    "space = 0.5\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 3 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#bfbfbf', '#616161', '#a2b6cc', '#cea7a3', '#b08fb3', '#05057e']  \n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '?'] \n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 5:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(10, 60)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1.5,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=1.0,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "plt.subplots_adjust(left=0.16, right=0.99, top=0.975, bottom=0.03)\n",
    "# 显示图表\n",
    "plt.savefig('numerical_reasoning_accuracy_on_tabbench.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_26704\\1689872472.py:28: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 355x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [58.33, 51.04, 56.25, 57.29, 59.38, 63.54] \n",
    "model_names = ['ICL-Prep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.3  \n",
    "gap = 0.15\n",
    "space = 0.5\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 3 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#bfbfbf', '#616161', '#a2b6cc', '#cea7a3', '#b08fb3', '#05057e']  \n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '?'] \n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 5:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(20, 80)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1.5,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=1.0,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "plt.subplots_adjust(left=0.16, right=0.99, top=0.975, bottom=0.03)\n",
    "# 显示图表\n",
    "plt.savefig('fact_checking_accuracy_on_tabbench.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_26704\\466040881.py:39: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATsAAAERCAYAAAAE6wCXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAABadUlEQVR4nO2dd1wT9//HX2HLBoEyZDgAFRQUGS607lrH19ZRR2uto2rdStVaq1atVqtWa1VQK1pHl1XRVqtWQEUFFxsRRIYQZEPYkHx+f/DL1XggR8jFIJ/n45FHm9zl7nNBXlw+4/0UEEIIKBQK5Q1H7XU3gEKhUJQBDTsKhdIqoGFHoVBaBTTsKBRKq4CGHYVCaRXQsKNQKK0CGnYUCqVVQMOOQqG0CmjYUSiUVgENOwqF0ipQybD7559/4Ovri4EDB6J3796YNWsWcnJyZPbJzMzE+++/j379+sHHxwfHjx9/Ta2lUCgtAZULu+DgYHzwwQfYu3cvQkJCEBYWBkII3nnnHYjFYgBAXl4efH194enpiZs3byIoKAgrV67EkSNHXnPrKRSKqiJQtUIAU6dORVVVFf744w/mtcjISPTo0QNRUVHo3r075s2bh9OnTyMrKwsaGhoAgE2bNmHbtm1ISUmBmZnZ62o+hUJRUVTuzq66uhpxcXGora2VeU1HRwfW1tYoLy9HYGAgBgwYwAQdAPj6+kIkEuHYsWOvo9kUCkXFUbmw++STT/Do0SMsWbIE0pvOAwcOYNeuXTAzM0NoaCgqKyvh5OQk877OnTsDAEJDQ5XeZgqFovpoNL6LcnnnnXewc+dOLF++HLm5uRg8eDCmTp2KwYMHAwBSU1MBAJaWljLvMzIyktleH1VVVaiqqmKeSyQSFBQUoG3bthAIBIq9EAqFohQIIRCJRLC2toaaWsP3byoXdgCwdOlSZGVl4enTp1iwYAG2bdvGhF1BQQEAQFdXV+Y90q+0FRUVDR53y5Yt2LBhA0+tplAor5OMjAy0a9euwe0qGXaLFi3CBx98gD59+mDt2rVYunQpMjIysGPHDujo6ABgh1plZSUAwNTUtMHjrl69GsuWLWOeFxcXw87ODhkZGTA0NOThSigUCt+UlJTA1tYWBgYGr9xP5cLuxx9/RHh4OPbs2QMA2LhxI2pqavDtt99i1KhR6NixIwAgPz9f5n3S53Z2dg0eW1tbG9ra2qzXDQ0NadhRKC2cxrqiVG6A4qeffkKHDh1kXtu8eTOsra0RFBQEX19faGhoIDExUWaf5ORkAMDQoUOV1lYKhdJyULmw09fXR1JSksxr6urqsLCwgJ6eHkxNTTFp0iRcvXoVL04RDAkJgYmJCcaPH6/sJlMolBaAyoWdn58f7t+/L7Ma4ty5c3j27BnmzJkDANi+fTuAurtAoG4ENiAgALt374aJiYnyG02hUFQelVtBAQBnz57Fpk2bUFNTAwsLC7Rt2xbffPONzNfbR48eYcGCBaiuroZEIoGfnx/Gjh3bpPOUlJTAyMgIxcXFtM+OQmmhcP09VsmwUxY07CiUlg/X32OV+xpLoVAofEDDjkKhtApo2FEolFaByk0qbolIJBKUlpY26xj6+vqvXNdHaRiJWIyKosJmH6eNsQnU1NUV0CKKKkJ/uxRAaWkpoqOjERsbi+rqaojFYiQmJiIyMhJlZWUghODp06d48OABCgvrfimFQiEePHgAoVCIsrIyTmEZFRWFuXPnQiAQwNbWFsePH2cKG5SWlmLr1q0YOXIkZsyYgVmzZmHJkiU4d+4cFi1ahOrqapw4cQLt27eHQCDApEmT8Pfff3O+xuTkZGzatAkCgQDGxsYYNmwYPD090bdvX/z+++/yfXAKoqKoEEnXriA94g4ktbWoraxEyo1QpNwIRW1lJSS1tUiPuIOka1dQWVwMEAJhTBQeX7kEUXY2AOB5QlyjgXnr1i1MmTIFAoEAnTp1wgcffIDevXujd+/e+O2335p1DfLODw0MDIS2tjZ8fX0xYsQI2NjYQEdHByNGjMDQoUNhbm6OgQMHNvj+3NxcbN68GXZ2dg0W0cjMzMSXX34JCwsLudqoMpBWTHFxMQFAiouLm32csLAwUlFRQWpqasj9+/fJ9evXSXFxMZFIJCQuLo4EBweT58+fE0IIefr0KQkODiZPnz4lhBCSmprKuQ0VFRUEAFm6dCnzWnp6OnF1dSWLFy8m1dXVzOuZmZnEw8ODTJ8+nXnNz8+PACCFhYVyXau5uTmZOnUqIYQQiURCPvvsMwKAHDt2TK7jKYLSvFwS//d5UltdTapKS0ls0BkSG3SGVJWWktrqapJ45RKJ/OMXUpqXSyRiMXl66wZ58MtxUpCWSgghRBgbTR6c+pmU5uU2eq64uDgCgBw8eJAQQohYLCbTpk0jAMiff/4pV/tDQ0MJABIWFtbk9x45coT8888/zPPp06cTGxsb5nlRURGZMWNGg+/Pyckh3333HQHA/Ht8mczMTLJo0SKiqnHB9feY3tkpCCcnJ2hoaCA6OhplZWVwc3ODgYEBEhISkJOTg65du8LCwgKpqalITU2Fg4MDHBwckJOTg6dPn3I+j7QQgrTqi0QiweTJk6Grq4tdu3ZBU1OT2dfa2hp//vkntLS0mNek79PX15frOl+sNiMQCLBp0yZoaGhg8+bNch1PUbTr2Qvi6mokXbsCAHAcNBTqWlp4EnoNFcVF6DRwMHRNTJEWfguF6Wlw6N0PJnb2yI6LgTAmCm07OnI6z8vVdtTU1LBu3ToAwPfffy9X2w8fPgw9PT0cOnSoye/t2LEjhg0b1uB2IyMjTJ8+vcHt5ubmcHd3f+U5rK2t0b179ya3TdWgYacg1NXV5Qq6+Pj4Zq36CAoKQlhYGObNm1fvQmg7OztMmDChOZf2SoyNjWFmZoaMjAzezsEFSW2t3EFn1c0NbTt0lPvcVlZWANjFKbiQn5+P2tpaTJs2Db/99htEIlGT3t+/f/9G9xkwYMArt6tz6Kfkso+qQ8NOQSQnJ8sVdBYWFnBwcJD7vL/++iuAV/+j57M4QmlpKXJzc9G5c2emX7BPnz44dOgQpkyZAjMzM6Zog7+/P5YtW4b+/ftj8ODBePToEcrLy3Hw4EG4u7vjypUrmDlzJgwMDNC/f3+muAMX0u+GA5Av6CxdujF9d/Jw9+5dAEDv3r2Z18RiMbZt24bFixfDy8sL48aNQ1ZWFuu9R48excyZMzF37lyUlZXh1KlT9Z7j/v37+Pjjj7Fw4UJ4eXnh9OnTTWrjgwcPMGnSJHz55Zfw9vbGF198wdrn+fPnGD58OAwNDTFhwgSmf7khrl27hqVLl2LcuHHo3r07Lly40KQ2KR0lfa1WSRTZZxcaGsq5j+758+ckODiYxMXFEYlEQrKysprUBgBkzZo1hBBCevbsSQAQkUjE6b3r1q0jAEhNTU3TLvL/sbe3Z/XZCQQCEhQUREQiEbl48SIBQIYNG0YuXbpEPvzwQyIUCklgYCA5e/YsIaSun2vYsGHE0dGRFBQUkOPHjxMAZPLkyeTq1avkzJkzxMDAgPTq1YtIJJJG21Sal0uiz/zR5D46YWw0IYSQgrRUzn12T58+lemzS0hIIF26dCHOzs7k2bNnzH4bNmwgDx8+JITU9bO6urqSwYMHs473v//9j/l/b29v4unpydrn0aNHxN7enhQUFBBCCPnqq6+Iuro68+/rRV7us5Pi4OBA/P39CSGE/PPPPwQAiYuLI4QQEhwcTACQGTNmkL/++ovs3LmTaGtrk/fee495/5EjR2T67B4/fkw+//xz5vnGjRuJtrY2SU5OrudT4xeuv8d06omCcHR0bPIdXZcuXSASiZCUlNRov0lDSL/2vNgvxzexsbHYuHEjUlJSoKamhrCwMOauRtp/NHLkSAwfPhzDhw8HAHz99deYMWMGEhISAAC2trYQi8WoqalBnz59AAAffvghU5F68eLF2LRpEx4+fIiePXs22iY7T2+57ugK09OQevsmDCytmvQZ/Prrrzh9+jSuXLmCVatW4YsvvmD686qqqrBv3z5oaWnh0qVLAAA3Nzfk5eVBIpEwU4xCQkKY6wWAuXPnYsaMGYiOjpbpI9u6dSuGDBnCdHfMnz8fxsbGryxU+zJjx45lRmWlSoO8vDyZfb766is4ODhg5MiRKC4uxoYNG5CXl1evrW/r1q0ghGDr1q0A6grh9uvXDykpKUzNSVWDhp2C0NXVlSvooqKi0KZNG7nPa2tri6SkJDx//hy2trYKuZaqqirU1NQwzzU1NWWKnrq6umLt2rX1vlf6iyx1ggBAeXk5UlJSMGvWLJY7BPjPG/Li5zBo0CBs2rQJT5484RR2ahoacgediZ09zB2dGz3HiwwfPhyzZs2Cm5sbLl++jPXr1zPbnjx5guLiYqxcufKVBSUDAwNRWVmJe/fuAfjPonfw4EH88MMPzH4REREYNWoU8/ytt97C0qVLm9Te77//HnFxcVi7di0kEgkAMP+tj3feeQcbNmxoUE0aExODZcuW4YMPPmhSO14ntM9OQaSmpsoVdHp6eujUqZPc55XeSV2/fr3BfV7UUr4KQgjy8/Px6aefwsDAgHl8+umncrcPADMX8P79+zKvl5WVNegMkc7pqq+ydH08e3BP7qCz9+6DypKSJl+XsbExjh8/jvv378uEXVVVFSorKxEfHy+zf35+PlODMS8vD5qamvjll18QGBiIwMBAnDx5ElOnTsWJEycYzYD0M3j8+DHr/E0ZzPjuu++wdetWrFmzBrNnz250f2mJcz09vXq3V1VVsX6eAPtuUZWgYacgCgsL5Qq67t27QywWy33eOXPmwMzMDNu2bas31CQSCQICAjgd6+LFiygvL8eaNWtw48YN5rFmzRq52wcAJiYmsLKyYkrsSzl06JDMnc+Ln0N2djY0NDTg7e3N6RxVpSK5g668sAAZ9yPkurb+/fvjiy++wNatW3Hjxg0AdV0ampqazJQUKQcPHmSuNzAwEJMmTWIdb9q0aSgsLJQZgHBxccHff/+N9PR05rWwsDDOAzjJycnw8/PDqlWrmKlLjZGUlAQbGxt06dKl3u0uLi4ICAhAZmYm89qtW7eYbgpVhIadgmjfvr1cQVdbW1vvX+2GKC8vB1D3lQeoC5LTp08jOTkZ//vf//Ds2TNm38LCQmzYsAHvvfce6/0lL93JZGRkICAgALa2tnB0dES/fv2Yh6Pjf3PQKioqmGPUh/Sr0YvKSgBYtWoVwsPD4evri3379mHp0qUoKiqS+eWLiYlh/v/kyZOYPXs23nrrLU6fi62Hl9xBlxzyL7T1Xy1rkSK99hfvvNatWwdPT09MnDgRaWlp0NfXx4IFC3D69GmMHDkSBw4cwMyZM2Fubg6g7md37NgxvP3226zj+/r6wtDQELt372Ze8/PzQ21tLYYPH44jR47gu+++w969e9GjRw/W+ysqKhqUUZ08eRKJiYnYu3cvgLoQvHPnDrOfdL5nTU0Ndu3ahT179jDdEtI/RNL/+vn5obS0FL1798b27duxZcsW7NixA/369eP0Ob4WlDFaoqoocjQ2KyuLPHr0iAQHB5NHjx6R4uJikpqaSoKDg0lkZCQpKioiWVlZJDQ0lERERJCCggKSm5tLwsLCyI0bNzi1ITIykixcuJAAIHZ2duTw4cOksrKSEEJIUlIS+eijj4idnR3x8PAg48ePJ2vWrCH5+fmEEEKqqqrIzz//TOzt7QkA0rFjRzJo0CAyaNAg0qtXL6KtrS0zuvYySUlJZOPGjQQAMTY2JocOHSI5OTmsz0E62uvu7k6Cg4OZbRKJhHz99dfEwsKCmJmZkeXLlzMjwtIRzvfff5+sXbuWzJkzhyxYsIBUVVVx+vxL83JJbnISSQq++v+jrDGkNC+XpEXcIQ9O/UzSIu6Q0rxcIoyNIQ9O/UySgq+S0twckvckmTz87SSJ//s8yXmc2OhobFhYGJk0aRIBQLp27Up+//13ZtuTJ0+IoaEheeutt8jGjRtJdnY2WbRoETE2NibW1tbk22+/JYQQkpGRQSZOnEgEAgHZtm0bKS0tlTnH3r17iZqaGgFAZs+eTdLS0gghhPz555+kY8eOxMDAgEyePJnk5eXJvK+oqIgcPnyYmJqaEgDk66+/JklJScz2WbNmEX19ffLOO++QJ0+eEDs7OzJ8+HBSXFxMqqqqyK5du0jPnj3JhAkTyEcffUT++usv5r2PHj0igwYNYo4rXX1z5swZ4uzsTPT19cnYsWNZ/x6UBdffY1q8UwHFO2khgOaRmpqK9u3bIzg4+JXrOBuCFgJo3XD9PaajsQpATU2NVjp+jaipq0OvLXvEkEJ5kdZ5K0FRKaQDKy8OXlAoioaGHeW18uTJE2zbtg0AsH//fpYPmEJRFLTPjgp3KJQWDRXuUCgUygvQsKNQKK0CGnYUCqVVQMOOQqG0ClQy7G7evAmBQFDvw83NjdkvMzMT77//Pvr16wcfHx8cP378NbaaQqGoMio5qfjIkSPQ0tKCjY2NTJ22rKwsjB07FkBddQVfX1/Mnj0bq1atQk5ODnr06IGamhrMmDHjdTWdQqGoKCoXduXl5SgtLYVQKGQVJ+zYsSNTKWLt2rUQiURYsWIFgLqSQPPmzcPixYsxevToemtw8UVtbW2zHQy2trbQ0FC5H0eLQCKWoDi36SWaXsbI3BBq6ir5ZYeiAFTuJyt1ErwcdOHh4dDV1YWLiwvKy8sRGBiIAQMGyASEr68vRCIRjh07ptQ2Z2RkIDExEXv27MGePXtQXFyMqqoqHDlyBNu2bUNmZiYkEgnOnDmDTZs2IS4uDgBw48YNbNy4EX/99RensHzRW2ptbY2xY8figw8+gLe3N0aMGIETJ07wfakqSXFuCbJTshH2x21EXolCbY0YlWVVCD9/F+Hn76KyrAq1NWJEXolC2B+3IcovASEEj24n4vovN5GbngtRvqhJgXnr1i1MmDABU6dOxezZszFz5kzs27cPn376aYP+1RcRCARwcXHB8OHD4eXlBYFAAE9PT4wYMQLdunWDQCBo8DhisRinT5/G4MGDsWHDhnr3qampwYkTJ+Dt7Y3AwEDO1/VGw39NAsWwZMkSsnHjRkIIIX///TcBQL744guZfZ4/f04AkDFjxnA6pqKqnqSkpJAlS5YQPz8/kpeXR8rLy8nmzZvJ/PnzyZMnT4hYLCb+/v5k5syZJDw8nBBCSFBQEJkxYwYJCgoiKSkpJCUlhdO5XvaWElLndNi1axdRU1MjEyZM4ORtIKTONyuvP1aVKBAWkvM//E2u/3KTVFfVkLLicnL58L/k8uF/SVlxOamuqiHXf7lJLvx4kRQIC4hELCH3Lj4g576/QJ4lZhJCCHl4NYoUCAs5ne+7774jNjY2JDIyUub1AwcOvNK/+iJTpkxh/l/qgLhy5Qrz2tKlSxs8Tm1tLYmKiiI6Ojpk3bp19e5TXl5O/v33XwKAHDlypNH2tGTeKG+sRCLBb7/9xpSAlv7Fe7nEt7QUeEN/EauqqlBSUiLzUCQrV65k/K2ZmZlYvnw5HBwccOjQIURERGDOnDnw8vLC+fPncebMGYwbNw6jR49m7vS48LK3FKgrRLBkyRJs3rwZv//+O3bs2MHpWJs3b0ZRURHnc6syeka68BnnjZrKGoT9cRsA0Hd8b2jqaOLOmXCU5IvQ5z1vGFsY48HlSGQmZsHjnR6wcbJGYngS0mLSGzlDHZcuXcKKFSvg7+8vM1gGAJ9++innqs6N7Td37twGqzSrq6uje/fur+yqadOmTaMKxdZGiwi70NBQWFlZMeXLCwoKALB/8aVfaRsq9b1lyxYYGRkxD0U5GwBg+vTpcgVdREQEzpw5o5A2LF26FObm5ti5c2ej1Y+PHTsGf39/hZxXFXAd6Cp30D26nQj7bnaczrNq1SrY29vj3XffrXf74sWLOfW9+vr6vnK7k5MT46NtiMZcrm+C61WRtIiw++WXX2RKWEur2zZUkbUh69Lq1atRXFzMPBQpdtbR0ZEr6AICAuDi4qKQNmhra2PQoEEQCoV48OABrl69ismTJ2P16tXo0aMHI3GJiYlhyn6vWbMGX331FYCGXadlZWXYv38/XF1dceHCBQwZMgR2dnbMHx1VoLa6Vu6g69zbGfYujYddYmIioqKiXuno7dKlC9q1aweJRIItW7ZgxYoVmDhxIoYNG4ZHjx416ZoqKysxd+5crFy5Eu+//z6GDBkiU4layqZNm2BiYgJXV1eEhIS88pj5+flYvXo1Zs6ciW7dumHZsmWtp9qMkr5Wy011dTUxMzNjKrYSUlchFQBZv369zL5paWkEAJkwYQKnYyuyz27t2rWc++gIISQ8PJzMnDmT+Pv7k+TkZM59di97S1/m888/JwDI8ePHia6uLvnnn38IIYT4+/sTNTU1UlJSQgj5r5/oxX6hhlyneXl55KeffiIAyJQpU8hff/1FPvzwQ1JRUSHPx6VwCoSF5GLA5Sb10T2685ic3XWePLrzmBBCSGL440b77IKCgggAsnz58kbbtHLlSrJixQrm+fLly8lbb71Vbx9pfX12hBCyfv160rt3b0JIXb+sjY0N8fPzY7bb29sTDw8P4u/vTy5cuEBcXFyInp4eEQqFzD54qc/uo48+Yv4NPH36lGhoaDB94S2VN8Ybe+XKFTg6OsLO7r+/vL6+vtDQ0GCVA5IKSIYOHarUNgJAbm4u/Pz8mnRH5+XlhVmzZuHWrVuwsbFRSDukQhdtbW1MnDgRHh4eAOr6NyUSCQoLCxlz1Iu8ynVqYmLC9P9MnDgRI0eOxMiRIxXSXkUizx2ds7cjMh9nIeFWIsztzF95fK6O3vz8fOzcuROhoaHMa59//jl2796N3bt3s0Q8DeHu7i7TL21pacmyd40aNQpz5swBADg7O6Nz5844fvw4MyXrRW7cuIHIyEj8+OOPzGvDhg1DcXExp/a0dFQ+7E6dOsVyU5qammLSpEm4fPkyCCHML3hISAhMTEwwfvx4pbdz6tSpcgVdamoqTpw4gc8//1wh7ZAaqDp06IAjR47g9u3bOH/+PPMPuiFXaGOu0/p8sKqE26Ducgfd/YsPYWH/6qADwPTxPn/+/JX7hYWFoaamRuazsrCwgK2tLe7evcv5msaOHYvS0lJ8//33KCoqQllZ2Stdr506dYKjoyNSUlLq3R4TEwMrKyusWrWKee3F/3/TUek+u8rKSpw/fx4TJkxgbdu+fTsA4KeffgJQNwIbEBCA3bt3M+Z0ZWJlZSVX0O3YsYOxTjWXmpoaBAcHw8bGBm5ubli8eDH+/PNPbNy4sd7P8EW4uE5VGQ0tDbmDzsbZGs4+To2ew9PTE8bGxq909AJgPq+XQ9HS0hKampqcryk6OhpDhgzB8OHDsX79ek6mNQMDg1e6XqOjo1l9dKrselUkKh12Fy5cQI8ePeodlbKyssL169dx6tQp+Pr6Ytq0afD398eHH374GloKnDt3Tq6gs7GxwZQpUxTShh9//BHZ2dlYu3YtgoODsWfPHqxfv77eUbmX7964uE5VmdiQWLmDrucwd5QWNC6c1tHRwfLly5GcnIzff/+93n1u3rwJU1NTqKurswYL8vPzMWjQIM7XNH/+fPTv379Bd+vLiMVipKSkNNiN4+LiAqFQiAMHDjCvVVdX4+eff+bcphaNMjoQVRVFDlB88sknnAYjxGIxefLkCZk/fz7ZvHkzKS8vJw8fPmzWpGJCCDl8+DDR0NAgCxcuJIQQcv78eQKA7Nu3j0RFRZGPPvqIACBBQUEkMjKS3L17lwAgFy9eJEFBQUQsFpOlS5cSAOSdd94h+/fvJ5988gk5dOgQIaROFQiAXLp0qVmfFR9IJxVzHYx4lphJzn1/gdy7+IBIxBJSICz4//cXNnqu2tpaMnbsWKKnp0dOnDhBxGIxs+2vv/5iBgNmz55NrK2tGZVlZGQk6dChA0udSMh/k+Sl/16keHh4kO7du5PExERy9OhRYmtrS0aMGMEMZNjb25Pp06cz++/fv5+MHTtWpq0AmJ+hWCwmHh4eRF1dncybN4/s27ePDBs2jMTFxTV63aoM199jGnYKCrujR48y/50xYwbz/Pz58+STTz4hO3bsIMnJyeTGjRtk7ty5ZO3atSQhIYE8fPiQLFy4kFPYvegtbd++PZk8eTKZNWsWGTJkCBk/frzMaF51dTUZNWoUMTAwIFOmTCHx8fHE1NSUTJs2jdTU1JCamhry7rvvEnNzc3L69GlCCCGVlZX1uk6FQiGZP38+AUAGDRpE7t+/36zPS9EUCAtJfFgCyc8qILf+vEPO7jrPjK4+vBpFzu46z6yQSAyvC75bf94h+VkFJC02jZz/4W9y5ad/Oa+gEIvFZP/+/aRXr16kQ4cOZPjw4WT69OnkwoULzD7Sz7JHjx5k7ty5ZObMmTIzCqRcvnyZDBs2jAAgQ4YMYUbPCakLT3Nzc9KpUydy9uxZ4ufnR6ytrUlISAghhJAbN26QoUOHkrfffpvMnj2brFmzhnHtVlZWMp7fwYMHM6PsGRkZZNSoUaRNmzakS5cuKvnHq6lQbywHFOWgoIUAXi+0EEDrhnpjlYiGhgbat2//upvRalFTV4OJpfHrbgZFxaF/xigUSquAhh2FQmkV0LCjUCitAtpnR6FQUF1djaioKN7P4+bm1uhyO76gYUehUBAVFYXevTcBUMxqnvrJxe3bX8LT05PHczQMDTsKhfL/mENNTTEFKerjFct6lQINOwrlNaKoOYKvgs4frIOGHYXyGinOLcH1X27Cvpsd7F3skJuei4RbibCwN4ezjxNKC0SIDo6DnpEuXAe6ora6FlHXogHUVXrR0NJAbEgsyorL0f1tF+ibGiDxzmPkpOWiSx9n6OjVFbql8xDpaCyF8tqx72YH98HdUV5Sjke3H6NdZxv4jPWCQADEhMbDyNwQ/Sb1hZ6RLmJD46Curg7fSf1gZtsWj249QrmoAn3H+8C2iy2eRqUiNz0PvUb2hJOXIwqyC1/35akM9M6O0uqQiMWoKOI/BNoYm0CNgwfC3sWOVYWlKKcIt/4Mh2Fbg2aLhLiUnG8N0LBTAGKJBIUl9Ut+uGJi2Abqaq++0Q4LC8MPP/yAX3/9FZ07d4aPjw9qamoQFxcHR0dHrFq1Cj179gQAREREYMSIEYiOjka7du2a3J7c3FwcPHgQBw4cwPXr1+Hg4CDPZSmFpk6bqCgqQmleDvTNzJH3JAnl+fkw6+gE7wG+ED3LQP6TJLTt6Ii2HTpClJ0NYUwkDCytYOXaHZUlJci4HwFtfQO069kLf/z5J/JTnmB43z6w8/SGmoYGnj24h+CbN/HbjVsIvXEDvr6+8PPzw6hRo5g2/P777/jmm29QVlqOzz75DKWZZfhq/5fw9vZGm2/bICE2AcI8IYYOGQqxvwTRkdFQV1NDSspTJujuRNzB7Sdh+PX2SeRl5SM7KxuTJk/EqE7vMCWtqvQqserLVQg47A8LCwv06NED2dnZMDMzwxdffIFBgwahqKgIQUFBEIt/hlhcC4GgPQBNEJIHgcAW6uqDIBDU1cgjRAxCEiAWhwAogEDQHYC0BFgtCHkKNbV+UFf3gUSSALH4JgAhAAsAWhg//gqGDx+OTZs2wcLCQiE/f67QsFMAhSUVyCkoRXxqNgDA28UemhrquBufDlFFFby62sFIXwfRSUJk5ZXA3ckaVm0NkfwsD0kZebB9yxiuHSxhZlx/0UUpffv2hbGxMX799VcsX74cs2bNAgAUFxdjzJgx6NevH27fvg03NzdYWVlhxIgRMDY2lvu6tLW1FSol4gvFTJu4jwvHCd6CGFbd3GDp0g2F6WkQxkbBxN4B9t59UF5YgGcP70HXxBQdBwyCuLoaB/bvh7q6Ohat/xrqWlp4EnoN1eVlmDRzNixcuiP0xg0sW7ZMJugAYMKECcjJyUF5STkc2nRAtp0Q+37ch4n/m4hbf4bjj7a/IfD0Efzx62mEn72L6knVCLzyExN0J04fx9+3/0JwcDCKkkuQmZiFzr5OWPzFIvw76F/MHf0ZXPp1hYW9OfoO7oOAw/6YPXs2Nm3ahJqaGkyYMAHDhw/HlStXMHDgQIwZMwabN58AIXnQ0JgKACDkOWprD6O2VggNjdkQCAQQCNQhELiCkGxIJLegrj4GAsF/f6QJEUIiqauWrabWBYSUQiIRQkNjIgipwI4dIzB79myEhYXhwYMHDeoi+YD22SmI+NRsqKup4Z3eXWDZ1gCRjzNRVlmNYV7O6GDTFolpuRDml6C/e3t062iFrLwSJGXkwc3RGq4dLBs/wf9TXxVaIyMj7Ny5ExUVFfj+++8B1FVROXnyJPT19eW6HnNzc/To0UOu974e6qZNyPsA6u7yXgy61Ns3YWJnzwRdcsi/aGNkzATdlZ8D8SjlKcKjY/BMKMST0GuoKC5Cp4GDoWNoyPysGqocrKenB11dPVjYm6PXoJ4YOXQk89W1XZe6u/Fbp+8AAN6ePABz587FnTPhuB52HQF/+OOHH35ggs7jnR5w6uGINQvXIvRWKC7HXIKztyNy03NZylFNTU1s3rwZtbW12Lp16wtbZO99BIK3IBB0AZANQlJfan3990kCgRUEgrYvPJetzGxvb49Zs2YhPj5eYQpRrtCwUyDDvJ2hpamOf+8moai0AkM8nWBqpItb0alIFRagn1t7OFiZIjpZiKikLLg5WqN7JysI85s/9aBr164AFFtiW62Rr9VvGmYdHTkHXdK1K/jj8hUcP34cAoEAO9avY4JO18QUwthozud19nFCh3YdEP1PHNNHJ6n9z/sr7aPTytdGSb4If978A2ZmZrDWasfqo8t/XIB+Pv1x7LejiA2PRcKtxHrPKXUwN3bnLhBI/1hy76ZRU+v0yu1cz61oWte/Zh7xdrGXK+hShQWIfJzV7PNLTWujR49GYWEhtm/fjvbt2yM1NRXV1dU4fvw4fHx8EBgYiB07dsDMzAwuLi5IS0tjjiEWi7FmzRrMmTMHM2fOxM6dO1nn+eOPP7Bs2TIMHz4c3t7euH37NiQSCYKCgjB8+HB8/fXXWL58OYyMjBp1mKoabTt24hx0NTU1KBITjHz3XQz09sLpS5fQwfdt6JqYIi38FkTZQs7nLS0QsQYj0uPr/LB93veRGYxw9O2ABw8foKNtRwiTsustO+87uD8qKipwbP/xBkVCT58+BQB07tz5lW0jJAuAGgQC60avg5AqiMW3G92P67kVDQ07BaGpIV/Q3Yx6Cmsz+QuHAnV3cytWrMA333yDOXPmoKamBmKxGKmpqQDqRDxOTk4IDw/H6dOn0aNHD4SHhyM/Px/btm1jjuPn54fCwkIEBATg8OHDLPdHaGgosrKysHPnTvzzzz/o1q0bRo8eDZFIBAsLC1y/fh0XL17EoEGDMH78eIWJhJRFSbaQU9ABQExxKSZOnIgnodfw3tsD8Dy/ANfDI5AWfguF6Wmw6ubO+bzRwXH1jroCYI26FpbWjSJrCbQb9Gtokbq1p5XqFfWKhKqrq7Fq1SpoaWlhzZo19baJEAnE4hsgJA1qaoMgEBjXu59YHITa2nOorf0TtbV7AVS98lqlYiwvLy+l6zjpAIWCuBufjrLK6iYHnYOVKZw5aPxeZs+ePbhz5w7y8vJw+fJlVFRUIC0tDQMGDECfPn1k1h/q6emhV69eAIBx48Yx0pf+/fsjKSkJQN1f2927d8uMao4bNw4BAQHM86+//hru7u5MP0+bNm3g7u6O9PR0+Pj4wNzcHD4+Pnj33Xfx7rvvNv1DfM0IYyLR8e1BjQad46Ch2PjJJ1g74yNUFBfhoyXL8N3JX7Fn+zZsnf8pHHr3g5aeHgRPnjR6ToFAAD0jXVbQ2XVtBwQBd86Go7yogple8ujXxwDqJgk3JBLKfFR3V2nXxRalBSIYtK37YxoWFoavv/4aiYmJsLKywsOHD5nuj/+ogFj8DySSWACa0ND4FAJBw1azFwcoCMmCRJJU734SyT0QUgZ//1SsWLECS5curVcExSc07BSEqKIKw7ycmxx0fbo7ICUzH8b6bZp0vkWLFjGjsQUFBVi+fDkCAwPx4Ycf4smTJ6x/SNL+txf74fT09JCbmwsAuHTpEiQSicwUEx0dHZljxMTEYPPmzfDx8am3TWpqairrleWCwVtWnIIu+elTRN27h9U52TC0tIJG0N/Q1dTAtbBb0N25EyZ29ki/G878DF5WF0qpqamBtrY2XAe6subRXd8eAgAQ5Zei/4Q+zDw6gaju51dcVtygMU1Nr24qiGVbS0QHx6Hv+N51x+3bF1999VUjn4IA6urDARhCIrkCQopeGXYy7xRYQyDIrnebmlovEFKBLVs+fW2FAOjXWAXh1dVOrqArKC5HRHx6s85tamqKQ4cOwdraGikpKXINUpSWlgIACgsbnmxbVVWF+/fvy7wmkUhQUFDQ5POpIlau3RsNOnUtLezYsB7bly3CqT9O4+cTJ7F+7mxsW/QZxBIJzl79F9lxMch/ksRM+8nPz6/3fDk5OTA1MUVtdS1rwvCzhLo+u97jvGQmDA+e+DY8PDxw/959xN6Mq1cNmV+RB309fWgVtIGekW69524MNTUfCAQdIBafByGlTXhfT7nOpwxo2CkII30duYLu6t3HMGjT/LlG6urqMDU1ha6urlx3V87OzgCAq1evsrZJLfQuLi747rvvIBL951j99ddfmaBs6VSWlDQadPFXLiElLQ1vfzCVGYwoTE9D79H/g6+vLwL270dWdCTadnREx/btYWRkhAcPHtR7vpCQEHR37c6sdX1xZURVRTUA1Lsy4pNJMyEqFSGt4ikr6Bx62eH8hfP439vvwaqdJVwHusr1WQgEAqir/w8AIBafbZIoXSJ5BkJy5Tovn9CwUxDRSUK5gs5Yvw08u3JfzlNWVlbv66dOnUJcXByWLVsGTU1NiMV1Uxek/5V+lZK8VGdHuv2dd96Bs7MzvvjiC9y5cwfV1dW4dOkSAOD27dsoKCjAqlWrkJqaCh8fH+zevRtr165FaGgo7OzsmGNXVb26g1qVyXhw95VB9yT0Gn47F4Sh746SCTqH3v1gYmePAb08kJKWhoQiEdp26AhtbW2sX78ehw8fxt27d5nzVFZWYvXq1ejVqxdMTU0BsJeAmbevm6t2+0I4a3qJjaYt5n/yGb7btx03r4QxQefYuyMmTZyEHk49MWvKLPiM80ZtdS0qKuqmjZSXlzfyCdQCEDPBJhDoQ119DAhJgURy7aV9xS/9tw5CKiGR3IBAYP7/z2v/f0v9X+WVCe2zUxDSlRH6bbRxJzYNSRl5cLQ1g7WZIWKeCBH5OAvWZoZwtjdHSmY+IuLTYdBGG+5ONigoLoeFaeOTf8PCwrBnzx4AwJYtW3DhwgUYGBggMzMTIpEI33//PRYsWICMjAwcPHgQQN1Axueff45Dhw4BqAtFDw8P5OTkIDQ0FPn5+fjjjz8wfvx4nD9/HrNmzcKAAQPg4eGBDz74AJ07d0ZJSQl0dHQwZswYHDhwAN988w3WrVuHcePGYe/evRCLxdi3bx8yMzNx8uRJ9O7dG2PGjOHvw66X3GbWS8uFtn73Vwbdmb/+xr7fT6NL165wsjRHR2MjJuhCz53Bxf//47B6y1aUlpVj2oyPsWTJEhgbG2PBggUwMDCApqYmKioqMGnSJMybNw+F2UVwG9SdCbqCnEI8V8vC+b/PAwC2fb8Ni1csZA1GjF0yCt4HvbFs6VKYW1rAItIcWTuy0M3GDePmjEPv93xQU1mDs8fOIjKz7s7y9OnT6NmzJ8aNGycz0bmoqAjnzp0DIZkAJJBIgqGm5gaBoC3U1JxAiCckkjAQkgc1NXcAFf8/gAGIxb8AkM4mqAEh6VBTq7ublEgSIJE8/P/9bkAgcGjOD6jZqLw3lhCCoKAg/PLLL7CxsUG3bt0wffp0AHW+yCVLliAhIQFisRiTJk3C8uXLOR9bUd5YZa2NpdSPPGtj8548RrseverWuj64C219fbz78UyoA/UG3YsThl++o8uOi4EwJkp29cWtG3AaOgJ6bc1e2ZbC7CLU1ojx6NajRhf11zcY0VjhALFYDO/Rno2WeLp79y569/bnuXhnJm7fVvwAxRvhjc3Pz8eHH34IsViMo0ePwtLyv2VVVVVVGDJkCDw8PHD79m2Ul5fDx8cHIpEI69evV2o71dXUGl3XSuEPLS2tJv0CleXnAT3cAYEAySH/wtLD45V3dE0Outs3YWBp9epGvEBsSCzKRRUKDzqgruYdpQ65byVSUlIU2Q4WhYWFGDhwICQSCf766y+ZoAOA77//Hg8ePMDmzZsBALq6uvj888+xadMmxMXF8do2SsuHy2CEvEFnYmcPK1fuIVNWXM5L0PUd3xsaWip9P6NU5A47T09PZkIqH0yZMgVCoRDHjx+Hhgb7B7Zv3z706NGD6eAFAF9fX4jFYvj7+/PWLsqbQcb9CN6Czt67DypLuK937v62Cy9Bp6mjidiQWF4+v5aI3GFXWFgIV1dXTJ48WeFrIIOCgnDp0iUsWrQIZmbsPo+EhASkp6fDyUl2KYydnR3atGmD0NBQhbaH8uahrW/AW9CVFxYg434E57bomxrwEnR3zoSjrLixEdjWg9xh165dOzx//hxffPEFgoODMWzYMGzfvp2Zkd8cpEuUbGxsMG/ePPj4+GDIkCFMSRjpms+Xv9oCdeWOpNtfpqqqCiUlJTIPSuukXc9evAVdcsi/0NY34NyWxDuPeQm6knwRur/twsvn1xKR+wv91atXYWxsDGNjY3Tr1g2EEFy+fBkzZ86EtrY25syZg6FDhzb5uIQQ/PvvvzA3N4e9vT1mzpyJ8vJyTJ8+He+99x5++uknRrL7cp0uANDQ0GDmFb3Mli1bsGHDhia3ifLmIamt5S3o2hgZw6qbG+e25KTlotfIngoPuj7veUO151ooF7nv7F7+CpmVlYWrV6/ixo0b+PPPPzFixAi0b98emzZtQnZ2/evl6iMvLw+VlZXo1asXhgwZAqAu1H788UdoaWlh1apVzJrN+kKtsrJSph/vRVavXo3i4mLm0RKq8FL4If1uOAB+gq7jgEGQ1NY20oL/6NLHmZegM7YwRuKdx7x8fi0RucNu7NixAIDw8HBMmzYNHTp0wM6dO1FSUgJCCAghqKqqQmVlJT777DN8/PHHSEhIaPS40sGIl+fLWFhYoHfv3sjJyYGtrS0A9ppDiUSCoqIiZkb/y2hra8PQ0FDmQWm98BV04upqJky5YG5nzkvQPbgciZw01Vu29bqQ+2vs+fPnYWRkxKyLfHFuspubG5YuXYrJkydDU7OuLHNGRgaWL1+OyZMnY9y4cQ0e18TEBDY2NkhPZy+Ot7S0hIaGBtzc3GBmZsYUrJSSmpqK2tpaub4+U1oXdp7evAWd9OsxV9Li0pEWk67woMtMzEKXPs58fHwtkmZN2S8tLWXu4gQCAUaPHo1r167h4cOH+Oijj5igA+qWpPTo0QMrVqxo9Lgff/wx7t69i2fPnsm8npKSghEjRkBbWxuffvopIiIiUFxczGwPCQmBpqYmPv744+ZcFqUVoKahwWvQ2Xl6c24LX0Hn8U4PmNu1rAKqfNKssCOEQE9PD5999hkSExNx7tw5DBw4kLVfSUkJPD098eWXX6KoqKjR465atQpdu3bFZ599xixgP3XqFJKSkvDdd98BqOt/69ixI/O8oKAA27Ztw7p16+Do6Nicy6K0Ap49uMdb0DkOGgq1euaGNoR9Nztegs7GyRppcc0rH/Ym0ayw++yzz5CWloYffviBkWjUh56eHpycnEAIwcqVKxs9rr6+Pv7991+YmprCy8sLffv2xalTpxAWFsaUItLT00NISAhiY2PRp08fjBw5En5+fg2WmaZQXqSqVMRb0KlraeHZg3uc28K3JJtSh9x9dhs3buQcLOrq6oiMjIRIJOJca83MzAxHjhx55T5WVlZK17FR5EcRBRMag2tBBVsPL96C7knoNVSVihppwX/kpufi0e3HCg+6R7cTYd+Ne/mwNx257+zWrFmDBw8e4IcffmDVWNu9ezerem1LL9lNaT6FJRXILylDRVUNQh4kI+RBMiqqalArluB2TCouRySiqLQCBARRSVm4ePsRo5lMfpaHi7cfIflZXRVmYX4JLt5+hKikLBAQFJVW4HJ4Iucw1TE05C3oKoqLYOvhxflzSbiVyEvQde7tDHsXGnZS5A67a9euoU+fPliyZAlLudevXz/07dtXZvCAQgEAXW0t3EvIkFso7uNqj9KKKkQlZaG9tSne7tUJAghwLyEDBrrcKz4LY6N5CzqpJJsrFvbmvASdVJJNqUPusNuwYQOqq6tBCGGtX/Xw8EBJSQldrUBhER5X56mVVyiuqIrPomwhb0EnjySbj6DLfJzVoCS7NSJ3n11cXBzmz5+PoUOHMhOMpVRUVKC4uBh//PFHvaLl1oBEIuHdzaCvry9jC2sp8BF0gz0dkZ0vgoY6t8/Dqps7b0EnlWRzXTJWWiBCTGi8woPu/sWHDUqyWyNyh52Liwv27t3Lep0QgoULF6K8vJzlO2hNlJaWIikpCSKRCO3bt4eJiQmEQiGEQiGsrKxgZWWFwsJCPH36FCYmJnBwcEB5eTmSkpLQpk0bdOrUCWKxGI8f1y33cXJygrq6OpKTk1FRUcGsImlpq0C8Xex5CbrqGjHC49IwsGfDswJexMDSkregk0eSbWRuqPCgs3G2Rns3h6b+iN5Y5A47LS0tzJ07F9OmTYOlpSWKiopw+/Zt+Pv7IyEhAQKBoNXPdxOJROjatSssLCyQmpoKoVAIBwcHODg4ICcnB0+fPoWFhQW6dOkCkUiE5ORk6Ovro3v37qitrUVkZCTU1NTg7u4ODQ0NREdHo7KyEu7u7k2yPakSmhr8BN3l8KZ9XctPeYL8J0m8BJ1Uks2V+iTZigi6nsPckZGQwUiyWztyh93KlSsxfPhwRuzyItIVFfPnz29W41o67du3Z4IuNTVVJuji4+Nlgi4qKgp6enoyQQdAJujKysrg5uYGAwMDREdHo3379q/3AuXgbnw6yiqreQk6bxd7zu3gM+ikkuy2HTpyakt9kmxFBF1RTpGMJLu1I3eHz5AhQ3Do0CFoa2szS8akDwBYunQpPv30U4U1tCViYmLCS9AlJCS8UmatyogqqngJumHeztDUUOfcjrYdHXkLOqkkmyv1SbIVEXS3/gyXW5L9JtKsAvUzZszAkCFDcOTIEdy7dw/V1dVwcnLCtGnT4OXFfZ7Rm4q0j07RQZeTk9Mi7+oAwKurHS9Bp6Wpjrvx6ejdzYFTO9p26Mhb0AljotC2I/cunKhr0VBXV1d40Bm2NUDnPp2b/DN6U2m2jcPW1hZfffWVItryxsFX0HXt2pWp6dfSMNLX4SXo/r2bBFEFd0G3KDsbwtgoXoLOqptbk+xigOLv6KQju3kZ+dDQ5H7H+ybD27yFQ4cOISYmhq/DtwisrKx4CToLCwsIhcLXe3FyEp0k5CXoikor4NWEeXbCmEjegs7SpRtETShY+6IkW9Hu2Khr3Of7vek0684uJCQEZ8+eRWlpKWuaSVRUFA4ePIjwcO5FDN80rKyseAk66ciulVXT7h5Ugay8upURig66IZ5OIOA+Qm1gacVb0BWmp0EYEwkDyxGc2qKhpcFL0En7ASl1yB12Fy9exJgxYxqcS0cIabFftRSFdB6dooMuNTW1RQYdALg7WfMSdKZGugi+lww3R2tO7bBy7c5b0FFJtmoi99fYr7/+GmKxmDUS++KIbJ8+fRTW0JYIX0Hn4ODQYsPOqq0hL0F3KzoVWXncbXFUkt36kPuTiI2NxWeffYYePXqgoqICgYGBWLBgAYA6ac4///zT6ssvmZiY8BJ0Dg4OSEtLg4mJyeu9QDlIfpbHLOpXZNClCgvg7sTtrg6ok2Trmpjy5o4tSH0KHY5VfniVZJ+LhftQ7qazNxm5w87V1RU//PAD8/zatWto164dBg8eDAA4ffo04uLiWvUUFAcHB16CTrr6oiWGHV9B18+tPfTbcK96ogxJtuMgbi4UKslWDnKHnZWVFQghOHXqFNq1a4dVq1Zh0KBB2Lx5M8zMzBAdHY1169bh4sWLimxvi6K8vBzJyckKD7r4+PgWGXQA4GhrxkvQOViZ4k5sGjq1M2ukBXWomiQ7Nz2PSrJ5Ru6w69GjB+zt7ZGZmQldXV0UFhZi6NChWLp0KYC6AYqbN28qrKEtkaSkJNZaV6D5QWdhYQEbG5vXe3Fy0qmdGS9BF50sRFJGHuewo5Ls1ofcAxSLFi2ClpYWM+qqrq6OPXv2wMzMjBmg6NiR29rAN5U2bdrwEnRdunRBeXnL/HoizC/hJeiikrLgaMst6AAqyW6NyB12RkZGuHv3Lvbs2YNLly5BIBCgXbt2uHv3LmbPno0JEybg1KlTimxri6NTp068BJ1IJEJSEve1l6pE5OMsXoLOzdGa812dFCrJbl00a1zaxMSEGYGVYmdnB39//2Y16k1BLBbzEnRRUVFo06bN6704ObE2M+Ql6Lp3skLMEyGsOJYzopLs1ofcd3Zr165Ft27d8NNPPymyPW8U0sKbig46PT29V6orVZnujla8BF2qsACRj7M4t4NKslsfcofd999/j/j4eAQEBCiyPW8cfARd9+7dIRaLX/elyUVxaSUvQXcz6imszbgXqaSS7NaH3GHXt29fAMDq1asV1pg3DScnJ16Crra2lrlrbGlExKfzEnQOVqbo7sh9VQmVZLc+5A67AwcOwMbGBj169Ghwn+3bt8t7+DcCdXV1XoJO2g/YEjFoo81L0PXp7oDi0krO7VA1STYfQUcl2bLIPUCRnp6Obdu2YezYsRgzZgw8PDxgbGzMbC8oKMDmzZvh5+eniHa2SJKTk1FZWclL0Dk5Ob3ei5MTz652vARdQXE5IuLTMcyLW4e8qkmy23W24cUdS+1i/yF32A0cOBACgQAAEB3NT82sAwcOYN68eTKvXbt2DW+//TYAIDMzE4sWLcLz589RW1uLBQsWYNq0aby0RR4qKirg7u6u8KBzd3dHRUXF6704Oamp5Sfort59DIMmLBcTxkZD9DybN3dsU2bz8inJfhyRRAcp/p9mTT1pzHAlDUN5EIvF+OGHH+Ds/N9famtraybo8vLy4Ovri9mzZ2PVqlXIyclBjx49UFNTgxkzZsh9XkXi6OjIS9BpaGggOTlZ5rNpKYTHpUFdTY0Xd6y7E/dVJaJsIRz69OfNHfvkejDnVRR8S7Jp2NUhd9ipqanB09Oz3pp1YrEYWVlZePr0qdwN+/XXXzFhwgSsX7++3u1r166FSCTCihUrAAAWFhaYN28eFi9ejNGjR8PMrGkTTPlAV1eXl6CLjo5usXd2AJVkvwyVZCsHuQcoNm7ciNu3byM4OJj1uH79OpKTk5m7MHn49ttvYWlpiex6yluXl5cjMDAQAwYMgMYLQ/y+vr4QiUQ4duyY3OdVJKmpqbwEXVlZWYt18vItyeaKqkmy+Qg6G2drOPu0zL5dPpA77LhMObl69apcx/7rr78QHR2NefPmoV27dhg/fjwyMjKY7aGhoaisrGR10nfu3JnZrgoUFhbyEnRubm7Q1W2ZijxVkmTzFXQOvfvBwNKSc1v4lGSXFnAfFX7T4U24AwD379+X632Ojo44e/YsNm3ahC5duuD06dPw8PBAQkICgLo7JgCwfOkflNH/F0uUbn+ZqqoqlJSUyDz4hE9JdkPXqOrcjU/nLehUSZKdn/KEc1v4lmRT6pC7z66xr4plZWXYv3+/XCO1Tk5OcHJywtixY7Fq1Sp88803+Oqrr/Dhhx/i3r17KCgoAADW3Y30K21D/VlbtmzBhg0bmtweeeFbkt0S3bGiiioM83LmxR0rKueuUlSGJLttB25Vf6gkWznIHXYff/xxs0ZbuaKuro61a9ciPT0dhw4dQlJSEjMo8nKoVVbWTSo1NTWt91irV6/GsmXLmOclJSWwtbXlqeVUkl0fVJLNhkqylYPKTj15mWXLluHQoUMoKChg6uTl5+fL7CN9bmdX/6xxbW1taGtzn4vVXFRBkl1bWyvT38kXtra2MoNFDUEl2fVDJdn8I3fYGRoaYujQodDX12dty87Oxt27dzFmzJhmNe5FbG1toampCScnJzg6OkJDQwOJibKd0snJyQCAoUO51f7nGz4l2YmJiZwMYxkZGXj69ClMTU1x9OhRAMD06dOho6ODkydPIjc3F1OnToWVlRXOnTuHuLg4jBs3Di4uLrhx4wZCQkIwcOBA9O/fH3FxcThz5gxcXFwwduxYCIVCnDhxAkZGRvj000853W1GJwkhzC9RDUm2vQNv7tjsuFjOgxR8S7K9R3ty/lzeZOQOu717975ytYKfnx969+4t7+FZhIWFYeHChYx7YdKkSbh8+TIIIcwdZEhICExMTDB+/HiFnbc5qIok29TUFCdPnoSmpiZWrlwJXV1d7Nq1C/n5+fDz84ODgwMOHTqE+Ph4fPrpp/Dy8sL58+cREhKCcePGYfTo0YiIiMDZs2fh7e2NWbNmITU1FadOnYKtrS3ee+89zp8JlWSzoZJs5SD3aGxjy7LGjRuHzZs3N/m4EokE8+bNg7+/P1PGKCEhAWfPnsWWLVuY/aRFBqT19FJTUxEQEIDdu3erjIymsLCQl6BrqiRbekf3YtBlZmZi+fLlTNBFRERgzpw5TNCdOXNGJugCAgLg5eXFBN2OHTtgY2ODpUuXMn2lXOBTkh2dJOTcDlWTZPMVdFSS/R9y39l98sknDW6rqanBzZs38fz58yYfV01NDWKxGCtXrsSOHTswcOBA9OvXD/v27ZPpA7SyssL169exYMECHD16FBKJBP7+/hg7dqxc18MHfEqyGxqEaQi+gq68vBxHjx7FokWLOLWDb0m2myM3d2xlSQmePbzHmyTb3JH7Ur6y4nL0He/DizuWqhT/Q+6wCwwMfOUABCEEXbp0kevYAQEBnIqCdu7cWe6Jy8pAVSTZ06dP5y3ovv322yZ9JlSSzYZKspVDsyYVE0IafOjp6clItFsjfEuyuaKjo8Nr0E2fPp1zW/iUZHP1TwDKkWRzhUqylYPcd3YuLi6YN28e9PT0ZF5XV1eHsbExfHx8VGIx/utEVSTZJ0+eRH5+Pi9Bt3LlSuTmcjdYUUk2GyrJVg5yh92RI0fQq1cvRbbljUNVJNm5ubkyo66KDDpdXV2cPHmSc1ktKslmQyXZykHur7HSoKtvfSlfxTxbGqoiyZ46dSpvQbdr164m3dlRSTYbKslWDnKHXU5ODnr27AlTU1P88ccfMtuuXbvWqsuxS1EVSbaVlRVvQZeZmYmpU6dybguVZLOhkmzlIHfYrVmzBpGRkSCEsAQwCxcuxIEDB3D8+PHmtq9FoyqS7HPnzvEWdMuXL2/SnD8+JdnCfO5VbFRNks1H0FFJtixyh92lS5dgYmKCMWPGYP78+TLb1NXVYWBggN27dze7gS0ZVZFkx8XF8RZ0Dg4OOHfuHOe2UEk2GyrJVg5yh52pqSmeP3+OM2fOwNpadn7T2bNnkZ2djfj4+GY3sKWjCpLscePG8RZ0hw4dQlwc95ppVJLNhkqylYPcYaejo4N792RFwEVFRdi6dSvTh2PEcVLlm4qqSLJdXFx4C7qIiAiMGzeOc1uoJJsNlWQrB7mnnowdOxZ9+/ZF+/btYWlpiaKiIjx+/BhisZhZnK/IqictEVWRZEurl/ARdHPmzIG5OfevSnxKslMy82Gsz60vU9Uk2Y9uP6aSbJ6R+87Oz88PgwYNQkpKCm7fvo2EhATUvjDc3rFjR2zatEkhjWypJCcn8xZ0TZFk8xl0Xl5euHHjBue28C3J5oqqSbL5CLrOvZ1h70LDTorcYaepqYmLFy9i69atsLe3Zwp5GhoaYt68eQgPD2/1KygqKip4CTp3d3eoq3MvyDhw4EDegk5aCoorqiTJ5ivoOg0cDB1D7v2HfEqyc9Pp1BMpzVobq6Ghgc8//xwpKSnIy8tDVlYWCgoK8OOPP6pMmaXXCd+SbK7079+ft6A7c+YMBg4cyLktUt0hH+5YzyYU7xRlC3kLOl0TUwhjuU+s51uSTamjWWFXWVmJmJgYAHWjs5aWlhAIBPjnn38U0riWjqpIsuPi4ngLunHjxqF///5N+lz4kmTX1HIfoVaGJJsrpQUiXoKOSrJlkTvsUlJS4OTkBHd3d1Y5poKCAkycOLHZjWvppKqIJPvMmTO8Bd3o0aObNPWESrLZUEm2cmiWJPvZs2cghCA7O1tm2+TJk3H16lXs2bOn2Q1syaiKJNvFxYW3oIuIiMCZM2c4t4VKstlQSbZykDvsrl+/DhcXFyxevLjeKrXq6urw9/dvVuNaOqoiyR47dixvQRcQEAAXF+5lhKgkmw2VZCsHuefZ2draIiKi/gKF/v7+yM/PR1lZmdwNexNQFUm2UCjEqVOneAk6Ly8vDB48mPNnQiXZbKgkWznIfWenrq6OX375RcYdGxMTg7lz52LBggUAAAsLi+a3sAUjFAp5CbqmSrJPnDjBW9DNmjULQiH3zni+JdlcUTVJNsCPO9Z1oCvndrzpyB12H330EaZMmYI2bdqgXbt2MDAwgLu7Ow4ePAixWAyBQIBJkyYpsq0tDj4l2U2Z2mNubs5b0KWmpuLEiROc26JKkmy+gs6qmxvnuzopfEmya6u519V705E77ObOnYuPPvoI1dXVyMrKQllZGeOfAABvb2+sW7dOYQ1tifApyW7K3dSUKVN4C7odO3Y0ablYdJKQl6CTS5LNU9BZunSD6KVBu1fBtySbUofcYScQCBAYGIhffvkFAwcOhL6+PrS0tODq6opvv/0WoaGhTRoxfBPhW5LNlcrKSt6CzsbGBlOmTOHclqy8El6CboinE4z0dTi3QxmSbK5QSbZykHuAQsrEiRMbnFM3fvx4VhXj1kRhYSFv7timSrI1NTV5c8cmJiZCW5vbUi0+JdnB95I5e2NVTZJdLqqgkmyeadYKilexbdu2Js2/ehPhU5LdlLAD+Jdkc4VvSTZXKktKeAs6Ezt7WLlyD5my4nJegq7v+N7Q0Gr2/cwbg0LDjhCC3377DW5ubli9erUiD90i4VOSXVhYyLkdqibJ5iPo5JFk8xV09t59UFmPiKoheJVkh8Q24afzZqOQsKupqUFAQACcnZ0xefJkxMbGykxJaS4RERHQ0tJiVddISEjAiBEj4Ovri759+6rcmlwHKslmQSXZbKgkWzk0K+xEIhG2bdsGBwcHzJs3D8nJyQoNOaBO1ThlyhTU1NTIvJ6UlARfX198/PHHuH79On766SdMnDgRV640TXbCJ+Xl5bwEnTySbL6CbuXKldDR4T4wwKckO/lZHud2qJokm4+go5JsWeQKu5ycHHzxxRews7PD6tWrIRQKmerEQN3Xt0mTJjWp5lpDLFy4EMOGDWO9vmjRItja2uKDDz4AADg7O2PChAmYNWsWKxhfF0lJSbwEnYWFBRwcHDi3Izc3l7egk0qyucK3JJsrfEuy2/XkLpDPScvlJej6vOcNfVPuofum06Swe/r0KebPn4/27dvj22+/RXFxMQAwIaejo4Pt27cjLS0Np06dgru7e7Mad+TIEbi4uMDLS7bqa0pKCi5dusRapuTr64v09HScP3++WedVFFSSzYZKstlQSbZy4BR2ycnJmDx5MpydneHv74+Kigrm6yohBM7OzggICICHhweWL18OPT09AMCuXbvkblhiYiLOnz9fr2xb2jf3cmnyzp07AwBCQ0PlPq8ioZJsNlSSzYZKspUDp7CztLSEu7s72rZty3xdFQgE6N+/P86dO4f4+HjMmjULGi/p4/r27StXo6qqqrB48WLs37+fuWt8EWnFD8uXyuhIbWYNVQSpqqpCSUmJzINPqCSbDZVks6GSbOXAKez09fWxcuVKpKamYs+ePbCzs0O/fv1w9OhRjB49WuGNWrlyJZYsWYK33nqr3u0FBQUAwFqhIQ3bhqr4btmyBUZGRszD1tZWga1mQyXZbKgkmw2VZCuHJvXZaWtrY8GCBUhOTsYnn3yCUaNGYerUqYiOrn/9nUjU9MKBFy5cgJaWFkaMGNHgPtLRv5dDrbKyEkBdifj6WL16NYqLi5lHRkZGk9vXVKgkWxYqyWZDJdnKQa7RWHV1dUyfPh0xMTH43//+hxkzZuCdd95hBiykNEXEImXnzp3YuXMnNDQ0mMfMmTMBAIMHD4aGhgY6dqyrKJGfny/zXulzO7v6F4Rra2vD0NBQ5sEnVJLNhkqy2VBJtnJo1loSgUCACRMmYMKECfj777+xZcsWDB48GEuXLoWhoSHi4+ObfMzDhw+zin6eO3cOX375JQ4dOgRPT09IJBIAdYMYLyI1bg0dOlTOK1IsVJLNhkqy2VBJtnJQ2HKxkSNH4saNG/jqq6+wfft2DBw4ENXV1U0+Tvv27eHq6irzsLGxkdnWvXt39O3bF5cvX5Z5b0hICBwdHeW6o+QDKslmQyXZbKgkWzkovBDAgAEDEBoa2uQ1k01l3759iI+Px7///gsAuH//PoKCgrB//35oamryem6uUEk2GyrJZkMl2cqBt6onfn5+9a58UBTdu3fHv//+i3Xr1mHAgAHw8/PDhQsXmuRD4BsqyWZDJdlsqCRbOfBa/+XixYsKOc7HH3+Mjz/+mPV67969cfPmTYWcgw9USZJ99uxZ3tyxrq5N8xzwJcnOzhdBQ53b329lSLKturlxaktpgQgxofFUks0zvN3ZUagkuz6oJJsNlWQrBxp2PEIl2WyoJJsNlWQrBxp2PEIl2WyoJJsNlWQrBxp2PMK3JJsrQqGQt6Dz8vLC2LFjObdFVFHFS9AN83aGpgb3EWplSLK5QiXZyoGGHY9QSTYbKslmQyXZyoGGHY9QSTYbKsmuHyrJ5h8adjxCJdlsqCSbDZVkKwcadjxCJdlsqCSbDZVkKwcadjxSWFjIS9ClyiHJBvhzx0pLa3GBT0l2dBL3PwCqJsnmK+ioJPs/aNjxCJVks6GSbDZUkq0caNjxCJVks6GSbDZUkq0caNjxiAOVZLOgkmw2VJKtHGjY8QiVZLOhkmw2VJKtHGjY8QiVZLOhkmw2VJKtHGjY8QiVZLOhkmw2VJKtHGjY8QiVZLOhkmw2VJKtHOi4NI+okiQ7Pj6eN3csIYRzW/iUZMc8EXIepFA1STZf7lgqyf4PemfHI1SSzYZKstlQSbZyoGHHM1SSLQuVZLOhkmzlQMOOR6gkmw2VZLOhkmzlQPvseIRKstlQSTYbKslWDvTOjkeoJJsNlWSzoZJs5UDDjkeoJJsNlWSzoZJs5UDDjkeoJJsNlWSzoZJs5UDDjkdUSZLNV9CNGzcO/fv3b9Lnwpcku6aW+wi1MiTZXCktEPESdFSSLYvKht2RI0fQpUsX6Onpwd3dHRcuXGDtk5mZiffffx/9+vWDj48Pjh8//hpa2jCpVJLNgkqy2VBJtnJQybA7cuQIUlJScPz4cRw5cgS5ubkYO3Ys7t+/z+yTl5cHX19feHp64ubNmwgKCsLKlStx5MiR19hyWagkmw2VZLOhkmzloJJhZ25ujo0bN8LDwwMTJ07Ejz/+CIlEguDgYGaftWvXQiQSYcWKFQAACwsLzJs3D4sXL0ZeHvfqF3xCJdlsqCSbDZVkKweVDLtRo0bJPHd2rlvf16dPHwB1deICAwMxYMAAaLwwU93X1xcikQjHjh1TXmNfAZVks6GSbDZUkq0cVDLsXubq1atYtWoVE3ahoaGorKxkzTXr3Lkzs10VoJJsNlSSzYZKspWDSocdIQQ///wztm3bhmHDhjGvS7/CWb7UL2JkZCSz/WWqqqpQUlIi8+ATKslmQyXZ9UMl2fyjsmFXU1ODHTt2YO/evXj27BkGDx7M/FIVFBQAAKuTXvqVtqFpGVu2bIGRkRHzsLW15fEKqCS7Pqgkmw2VZCsHlQ07TU1NrFixAuHh4bh06RLatGnD1E6TOg9eDjWpv9TU1LTeY65evRrFxcXMIyMjg9droJJsNlSSzYZKspWDyobdiwwfPhwLFizA8+fPkZOTg44d674i5Ofny+wnfW5nV/9feG1tbRgaGso8+IRKstlQSTYbKslWDi0i7ABgwIAB0NTUhJGREXx9faGhoYHERNm5VdIlVEOHDn0dTWRBJdlsqCSbDZVkK4cWE3apqakYN24cdHR0YGpqikmTJuHq1asyJcFDQkJgYmKC8ePHv8aW/geVZLOhkmw2VJKtHFQu7EpKSrBs2TKcPn0aEokEAPDo0SP8/vvv2LNnD7Pf9u3bAQA//fQTgLowDAgIwO7du5s0UsknDlSSzYJKstlQSbZyULl73OrqakRERGD//v1o164devfuDUdHR5w9e5aZWgLUdf5fv34dCxYswNGjRyGRSODv79+kCa58U15ejuTkZJWQZOfn5/Pmjm2KSpFPSfad2DTOhjFVk2TnpudRSTbPqFzYmZmZ4ebNm5z27dy5M65evcpzi+QnKSkJ+vr6vLhjbWxsOLcjNzcXfn5+vASdVJI9Y8YMTm3hW5LNNez4lmRbdXPj/PPJSctFr5E9eXHHNkH89sajcl9j3ySoJJsNlWSzoZJs5UDDjkeoJJsNlWSzoZJs5aByX2PfJKgkmw2VZLOhkmzlQO/seIRKstlQSTYbKslWDjTseIZKsmWhkmw2VJKtHGjY8QiVZLOhkmw2VJKtHGifHY9QSTYbKslmQyXZyoHe2fEIlWSzoZJsNlSSrRxo2PEIlWSzoZJsNlSSrRxo2PEIlWSzoZJsNlSSrRxo2PEIlWTXD5Vky0Il2cqBhh2PpFJJNgsqyWZDJdnKgYYdj1BJNhsqyWZDJdnKgYYdj1BJNhsqyWZDJdnKgYYdj1BJNhsqyWZDJdnKgYYdj1BJNhsqyWZDJdnKgYYdj1BJNhsqya4fKsnmHxp2PEIl2WyoJJsNlWQrBxp2PEIl2WyoJJsNlWQrBxp2PEIl2WyoJJsNlWQrBxp2PEIl2WyoJJsNlWQrBxp2PEIl2WyoJJsNlWQrBxp2POJAJdksqCSbDZVkKwcadjxSXl7OS9DJI8nmK+hWrlwJHR3uAwN8SrKTn+VxboeqSbL5CDoqyZaFhh2PJCUl8RJ0FhYWcHBw4NyO3Nxc3oJOKsnmCt+SbK7wLclu17MX57bkpOXyEnR93vOGvin30H3TUcmwk0gk2Lt3L7p06QIdHR107twZhw4dYu2XmZmJ999/H/369YOPjw+OHz/+GlrbMFSSzYZKstlQSbZyUMmw27JlCyIjI3H48GEEBQXBxMQEs2fPxnfffcfsk5eXB19fX3h6euLmzZsICgrCypUrceTIkdfYclmoJJsNlWSzoZJs5aByYVdVVYXCwkIcOnQIffr0wbBhw3DlyhW0a9cOX3/9NWpqagAAa9euhUgkwooVKwAAFhYWmDdvHhYvXoy8PO5fZ/hElSTZfAXd8uXLmzQNhk9JtjCf+wioqkmy+Qg6KsmWReXCrqSkBH5+fjKv6evrY9SoURCJRMjPz0d5eTkCAwMxYMAAaLzg5/T19YVIJMKxY8eU3ex6oZJsNlSSzYZKspWDyoWdubk53nrrLdbrurq6MDQ0hLm5OUJDQ1FZWckybHXu3BkAEBoaqpS2coFKsmWhkmw2VJKtHFrM9Opbt25hypQpUFdXZwpXWr5UDdbIyAgAGixsWVVVhaqq/ypjFBcXA6i7m1Q0JSUlsLKyQnl5OWJjY1FeXg5XV1cQQnD37l3k5uaic+fO0NHRQUxMDNLT02FnZwdTU1M8efIEjx49grm5OWxsbJCZmYnY2Fjo6urCwcEBBQUFiIqKQpcuXRpth0gkgp2dHX799VecP38eo0ePxoABA3Dt2jUEBgbCw8MDEydORExMDPbu3QsrKyvMnDkTz58/x65duwAAS5cuRW1tLbZs2QKhUIgFCxbA1NQUP/zwA+7fv8/cdTf2OYpKyhByPwkmBrrwdH4LefmFuHavru9xUC9HVFaU4VLYExSXVuDtnp2gIajFlVsxSM8uhE83e5jqaeDWw8eITRHCtYMVHCz0EPM4FXdi0mBnaYL2b+lBVFICLbVX/yEoE4mQn/McHQcMQq26BmKvXUFRRjrsvHpD3dgESeG3kR0XC0sXV+ja2iMtLhbpEbdhbGsHky6uyE5PQ8qNELQxNIJ5j14ozMvDk+vBAICOvm+jrLISyTevo52HJ8SaWq/+dyIqgYmdMR49SETklWhYdbJEJ58OSH+SjoigezAwNUDXwV2Qn5OPO+fq5u75jPVCRXUFrp++AVGBCF5jekFNRw3Xz9yEMDkb7kO7w8BSH/evPcTju0kwsTOGuu6r72tKS0tBSDUI4V45pqkQUo3S0lKF/75Jj0cIaawBqs/du3eJoaEhef78OSGEkE2bNhEA5NChQzL71dbWEgDE0dGx3uOsW7eOAKAP+qCPN/CRkZHxyhxR+Ts7sViMhQsX4uDBg7CwsAAAZhLry4Yt6YJ0U1PTeo+1evVqLFu2jHkukUhQUFCAtm3bQiAQ8NF8CoXCM4QQiEQiWFu/ermgyofd6tWrMWjQIEycOJF5rWPHusKI+fn5MvtKn9vZ1V/XTFtbG9rasiJlY2NjBbaWQqG8DqRdWK9CpcMuICAAz58/R2BgoMzrvr6+0NDQQGKirFFKKo4eOnSosppIoVBaCCobdidPnsTFixfx+++/y3zFzM7OhqWlJSZNmoTLly+DEMJsDwkJgYmJCcaPH/+6mk2hUFQUASGNDWEonxMnTmD79u04evQo87WzpqYG0dHRiIyMxPbt2yEUCuHm5oYtW7Zg5syZSE1NhY+PD7Zv344PP/zwNV8BhUJRNVQu7I4fP47p06dDIpHUu/3OnTvw9q6bsPno0SMsWLAA1dXVkEgk8PPza5LWj0KhtB5ULuwoFAqFD1RuBQWFQqHwAQ07CoXSKqBhR6FQWgU07CgUSquAhh2FQmkV0LCjUCitAhp2FAqlVUDDjkKhtApo2FEolFYBDTsKhdIqoGFHoVBaBTTsKBRKq4CGHYVCaRX8H3k/RRdNSbEPAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 300x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# res = [\n",
    "#     # small  medium large\n",
    "#     [56.93, 48.50, 56.73],     # ICL-Prep\n",
    "#     [49.03, 41.50, 33.65],     # Dater\n",
    "#     [58.00, 51.00, 22.12],      # Binder\n",
    "#     [64.65, 62.50, 47.12],      # ReAcTable\n",
    "#     [65.32, 56.50, 53.85],      # CoTable\n",
    "#     [66.29, 64.00, 62.50],      # AutoPrep\n",
    "# ]\n",
    "\n",
    "\n",
    "# 数据\n",
    "values = [56.93, 49.03, 58.00, 64.65, 65.32, 66.29]  # 在前后添加隐形的柱子\n",
    "model_names = ['ICL-Prep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.25  \n",
    "gap = 0.1\n",
    "space = 0.5\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 2.5 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#bfbfbf', '#616161', '#a2b6cc', '#cea7a3', '#b08fb3', '#05057e']  \n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '?'] \n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 5:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(20, 80)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.5,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 控制边距\n",
    "plt.subplots_adjust(left=0.185, right=0.99, top=0.97, bottom=0.03)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('accuracy_on_small_tables.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_26704\\3233839131.py:39: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# res = [\n",
    "#     # small  medium large\n",
    "#     [56.93, 48.50, 56.73],     # ICL-Prep\n",
    "#     [49.03, 41.50, 33.65],     # Dater\n",
    "#     [58.00, 51.00, 22.12],      # Binder\n",
    "#     [64.65, 62.50, 47.12],      # ReAcTable\n",
    "#     [65.32, 56.50, 53.85],      # CoTable\n",
    "#     [66.29, 64.00, 62.50],      # AutoPrep\n",
    "# ]\n",
    "\n",
    "\n",
    "# 数据\n",
    "values = [48.50, 41.50, 51.00, 62.50, 56.50, 64.00]  # 在前后添加隐形的柱子\n",
    "model_names = ['ICL-Prep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.25  \n",
    "gap = 0.1\n",
    "space = 0.5\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 2.5 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#bfbfbf', '#616161', '#a2b6cc', '#cea7a3', '#b08fb3', '#05057e']  \n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '?'] \n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 5:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(20, 80)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.5,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 控制边距\n",
    "plt.subplots_adjust(left=0.185, right=0.99, top=0.97, bottom=0.03)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('accuracy_on_medium_tables.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_26704\\1050774552.py:39: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATsAAAERCAYAAAAE6wCXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAABWwElEQVR4nO2dd1hT1//H32xkg0JBZKmsggIuwIFWcRaltG6to6hVa1VU6qpad+sWbd2Cfp11YNVW6wLcoihTpsgQgmwIG5Lz+4Nfbo0EDIErwZzX8+Rpc+/JuZ9zg+/csz5vOUIIAYVCoXziyLd0ABQKhfIxoGJHoVBkAip2FApFJqBiR6FQZAIqdhQKRSagYkehUGQCKnYUCkUmoGJHoVBkAip2FApFJqBiR6FQZAKpFLt///0Xbm5uGDBgAFxdXTFjxgxkZ2cLlcnIyMA333yDvn37wsXFBSdOnGihaCkUSmtA6sQuKCgI48ePx969exEcHIwHDx6AEILhw4eDx+MBAHJzc+Hm5oaePXvi/v37uHz5MpYuXQp/f/8Wjp5CoUgrctKWCGDSpEmorKzE+fPnmWPh4eFwcnJCREQEunbtijlz5uDChQvIzMyEoqIiAGDDhg3YsmULkpOT0a5du5YKn0KhSClS92RXVVWFmJgY1NTUCB1TVVVF+/btUVZWhoCAAPTv358ROgBwc3MDl8vF8ePHWyJsCoUi5Uid2H333XeIi4vDwoULIXjo3L9/P3bu3Il27dohJCQEFRUVsLKyEvqcjY0NACAkJOSjx0yhUKQfxQ8X+bgMHz4cO3bswOLFi5GTk4NBgwZh0qRJGDRoEAAgJSUFAGBoaCj0OW1tbaHzoqisrERlZSXzns/nIz8/H23btoWcnFzzNoRCoXwUCCHgcrlo37495OXrf36TOrEDAB8fH2RmZuL169eYN28etmzZwohdfn4+AEBNTU3oM4IubXl5eb31bt68GWvXrmUpagqF0pKkp6ejQ4cO9Z6XSrGbP38+xo8fj969e2PVqlXw8fFBeno6tm/fDlVVVQB1Ra2iogIAoKenV2+9y5cvx6JFi5j3RUVFMDU1RXp6OrS0tFhoCYVCYZvi4mKYmJhAU1OzwXJSJ3a///47njx5Aj8/PwDA+vXrUV1djd9++w0eHh7o1KkTACAvL0/oc4L3pqam9datoqICFRWVOse1tLSo2FEorZwPDUVJ3QTF0aNH0bFjR6FjGzduRPv27XH58mW4ublBUVER8fHxQmWSkpIAAIMHD/5osVIolNaD1ImdhoYGEhMThY4pKCjAwMAA6urq0NPTw7hx43Dr1i28u0QwODgYurq6GD169McOmUKhtAKkTux8fX0RFhYmtBvir7/+wps3bzBr1iwAwNatWwHUPgUCtTOwBw8exO7du6Grq/vxg6ZQKFKP1O2gAIBLly5hw4YNqK6uhoGBAdq2bYtNmzYJdW/j4uIwb948VFVVgc/nw9fXF56eno26TnFxMbS1tVFUVETH7CiUVoq4/46lUuw+FlTsKJTWj7j/jqWuG0uhUChsQMWOQqHIBFTsKBSKTCB1i4pbGj6fj5KSkibXo6Gh0eA+PUrLwefxUF5Y0OR62ujoQl5BoRkionwM6L/G9ygpKUFqaiqeP38ODocDACgoKMDz58/x+vVrEEJQWlqK8PBwxMfHg8fjoaqqCtHR0YiOjkZVVRW4XK5Ygnn//n2MHj0acnJy6NOnD6ZNm4Zp06bBy8sLGhoaWLhwIcutrSU2NhY//PADunbt2mx1FhYWwt/fH3p6elBSUkK/fv0waNAg2NvbMzPtLUV5YQHePH+KhJvXwc3KAgDkJb9Cws3ryEt+BQDgZmUh4eZ1cKIiAEJQUVSExDs3kRb6GPyaGpTkZH9QMB8+fIiJEydCTk4OnTt3xvjx4+Hq6gpXV1f8+eefTWqDpOtJAwICoKKiAjc3NwwbNgzGxsZQVVXFsGHDMHjwYOjr62PAgAH1fj4nJwcbN26EqalpvUk3MjIy8PPPP8PAwECiGFmDyDBFRUUEACkqKhI6FhQURF6/fk0IIeTt27ckKCiIxMTEED6fT4qKisjdu3dJWFgYqa6uJuXl5eTRo0fk0aNHpLy8nFRXV5PQ0FChOhsiNjaWACCHDh0SOh4WFkYWLVrUbG1tiPT0dPLNN98QMzOzJtcVGRkp9H7MmDHE2NiYeX/27FkCgHh7ezf5WpJSkptDnp/+H8lPTSGEEMKJjiTPT/+PcKJrY89PTSHPz5wgrx/eI3wej5Tk5pDw82dI/M3rpKaqilSWlJDIwPOkJDfng9eKiYkR+n55PB6ZPHkyAUAuXrwoUfwhISEEAHnw4EGjP+vv70/+/fdf5v3UqVOFvp/CwkIyffr0ej+fnZ1Ntm3bRgAw/0beJyMjg8yfP598LHkR9e9YFPTJTgRGRkYwNzdHdnY2Xr58CQMDA9ja2oLL5SIiIgLq6uro2rUrampqEB4eDgBwdHSEoqIiIiMjG8y88j6CxAbv061bt4+29a1Dhw74/PPPm1zP48ePcfHiRaFj72enGTt2LHr06IGjR48iMzOzydeUFKMujtA1NUNWTBQ4UREw6uIAQ7suKEhLRcqj+9A1NYOZc2+UFeQjKfg22mjroFP/geBVVSHxzk2xr/N+++Xl5bFmzRoAwK5duySK/ciRI1BXV8fhw4cb/dlOnTphyJAh9Z7X1tbG1KlT6z2vr68PR0fHBq/Rvn37Zu0lNBdU7ERgZGQksdCVlpbC0tKyWeIYNmxYs9QjDk0dX0xPT8f48eOFtvDVR+fOnUEIQUZGRpOu2RQ0DQ2bJHSmPZ0lvraRkRGAusksxCEvLw81NTWYPHky/vzzT3C53EZ9vl+/fh8s079//wbPK4gxTilOmY8NFTsRFBQUSCx0Dg4OdX7NG8vff//N1A8ABw4cwKJFi5hxr7i4OGRlZcHd3R1ycnLYsWMHysrKsHLlSsjJyWHIkCHM/uI9e/bA2NgYT58+RUlJCebOnYvVq1ejf//+Ir06Xr16hb59+0JDQwObN28WOnfv3j18//33+PHHH+Hi4sJs1+PxePj999+Rl5eHq1evYvbs2Xj16lW97Xv9+jUUFBRgaWmJ4OBgjBkzBjNnzsTOnTuhpaWFkydPAgDu3LkDHx8feHl5oWvXrrh69SoIIfjnn3/w5ZdfYt26ddizZw/atm0LS0tLXLt2Tex7nJf8SmKhsxw4GPKKks/tPX36FADg6urKHOPxeNiyZQsWLFiAXr16wcvLS+ST77Fjx+Dt7Y3Zs2ejtLQUp0+fFnmNsLAwTJs2DT/++CN69eqFCxcuNCrG58+fY9y4cfj555/h7OyMFStW1Cnz9u1bDB06FFpaWhgzZgwKChoewxT1fX5UPkafWlppaMyuMWN0YWFh5O7du6SoqIjw+XwSHh4u9pjd69evCQDi6OhIPD09ydChQ4mSkhJ58eIFIYSQgIAAcunSJUJI7XjPkCFDiKWlJeHz+eTNmzdEQUGBOU8IIQ4ODmTevHnM+3///Zf4+/sTQgjZtGkT2b17N1PX0KFDmXJr1qwhurq6ZPv27SQ9PZ0sX76cKCoqkry8PEIIIREREaRz586krKyMEEJIeHg4kZeXJ6dOnWLqMDMzI2vWrBFq3/tjQoIxuyVLlhBCCHnx4gXp0KED6dKlC/nzzz/JDz/8QIKDg0lCQgL56aefmM+tX7+eqKiokLi4OPLs2TOirq5O+vfvT/z9/cmjR4+InZ0dUVdXJxwO54P3XDBm15gxuujLgST6ciCpLCkhNVVV5OU/V8QasxN8v4Ixu9jYWGJra0usra3JmzdvmHJr165lvvPy8nJib29PBg0aVKe+r776ivl/Z2dn0rNnzzpl4uLiiJmZGcnPzyeEELJ69WqioKBA3r59W6fs+9+PAHNzc3LgwAFCSO3fEAASExNDCCEkKCiIACDTp08nf//9N9mxYwdRUVEhX3/9NfN5f39/oTG7+r7PpKQkEXetcYg7ZkeXnohAV1dXoic6TU1NxMbGoqCgABYWFo265g8//IAZM2YAAHbu3MkcX7duHaZPn47Y2FgAgImJCXg8HnJycmBsbAx3d3f8+eefzL5ge3t7nD59Gtu3b4eysjKuXr3KPKFxOBwEBQXBw8MDHTt2xLJly4Ri0NDQYJKbTp48GZs3b0ZSUhJ69eqFtWvXYuDAgWjTpg0AwMHBAR4eHlixYgUmTJjQYNu4XC42bNiAt2/fIi8vD8ePH8e3337L3EcLCwu0bdsWY8aMwZgxYwAA3t7eIITg119/BVCbaLVv375IS0vD4MGD0bZtWzg7O2PatGkAgN27d8Pd3R2nTp0SStBaH207WUr0RKegrIxXIXdQWdK47uPZs2dx4cIF3Lx5E8uWLcOKFSuYHkBlZSX++OMPKCsr4/r168z9zc3NBZ/PZ4YYgoODmYzdADB79mxMnz4dkZGRQmNkv/76K9zd3ZmkGHPnzoWOjk6DiW3fx9PTk5mVFVgg5ObmCpVZvXo1zM3NMWLECBQVFWHt2rXIzc0V2WP49ddfRX6fycnJTI5KtqFiJwJzc3OJhS47O7vRQvc+X331FcrKylBWVobk5GTMmDGjjueGgClTpmDWrFkoLS1FWVkZlJWVUVxcjCtXrmD48OEAAHV1dQDAnDlzcO7cOdja2uK7776rk6L+3XE7gagJMkAHBQUxYiyge/fuuHz5cr1/4AI0NTXx888/13teXl6e8RAREBUVhUWLFmH8+PEiPyMnJ8fECNSOMykoKDTYfX6Xth07SSx05UWFMOneS6zrCBg6dChmzJgBBwcH3LhxA7/88gtz7tWrVygqKsLSpUsbTEAZEBCAiooKPHv2DMB/rnuHDh3Cnj17mHKhoaHw8PBg3n/22Wfw8fFpVLy7du1CTEwMVq1aBT6fDwDMf0UxfPhwrF27tl4r0w99nx8DOmYngrKyMomF7vPPP29ymikLCwvY2dkx5kBhYWFC50tLS5kZXy8vL8jLyyMwMBCHDh3CypUrMXz4cPj7++PSpUv4+uuvmc/Z2toya+qOHj0KBwcHvHnzRmQMgn90gj9wQgjevn0rVEYgwIpNGL+qj8rKyjrtBuo+XQhQVFSErq6uyEzUouBmZUksdJ0HDIKqBIkjdHR0cOLECYSFhQmJXWVlJSoqKvDy5Uuh8nl5ecyET25uLpSUlHDmzBkEBAQgICAAp06dwqRJk3Dy5EnmRwmozcidkJBQt82NmMzYtm0bfv31V6xcuRIzZ878YHlBSnTBD+v7NPb7ZAMqdiJITEyUWOgMDAyYxchNRVdXF0ZGRkxqegGHDx9mxKhNmzb45ptvcPToUaSnp6NTp06YNm0arl+/jsDAQKGZtYsXL0JHRwc7duzA48ePUVxcLPbi1l69eiEkJERotjUvLw/dunWDjo4OgA+nxW4MdnZ2OHjwoNCM7cOHD5nuPFA7qC+gqqoK+fn56NOnj1j1c6LCJRY6NV09cKIjJWpXv379sGLFCvz666+4d+9e7TUsLaGkpMQsSRFw6NAh5p4GBARg3LhxdeqbPHkyCgoKhCYg7Ozs8M8//yAtLY059uDBAyab94dISkqCr68vli1bVu/SqPdJTEyEsbExbG1tRZ4X5/tkGyp2ImjTpo3EQpeSktIosSsrKwMAoV/md1m2bBmePHkCNzc3/PHHH/Dx8UFhYaHQH+GUKVMQFBTE/GPw8PBgxh3fFaBbt24x/8CcnJxgaWnJ+O/yeDyR3RSBoPz8889IT0/H2bNnmeOXLl3CunXrmLLq6upISEhAWloaXrx4AaDWGEnQxvrg8/lCFpdAbRLXkpISuLq6YuvWrdi8eTO2b9+Ovn37MmWioqKY/z979izs7e3FzmmoaWgksdClPnkIbpZ437Go73fNmjXo2bMnxo4di9TUVGhoaGDevHm4cOECRowYgf3798Pb2xv6+voAaoX8+PHj+OKLL+rU7+bmBi0tLezevVvo3tXU1GDo0KHw9/fHtm3bsHfvXjg5OdX5fHl5eb3mVadOnUJ8fDz27t0LoFYEHz9+zJR7/fo1AKC6uho7d+6En58fMxQi+LsR/Fec75N1mjwV0oqpbzb2zZs3JCcnhzx48IA8ePCA5OTkkPz8fBIaGkpCQkJIZmYmKSwsJOHh4SQoKIikpKSQoqIiEhcXR4KCgkhkZKRYs7EPHjwg48ePJwCInZ0dOX78eJ0yfD6frFu3jhgYGJB27dqRxYsXk+rq6jplRo0aJXRs4cKFJDExUejY999/T9TU1MisWbOIj48P2bRpEyGEkLt375KuXbsSRUVF8scff5D09HSyaNEiAoBMnDiRpKWlEUIIuXDhAnFwcCCTJ08mU6dOJefPnxeq/9ChQ0RHR4dMmzaN5ObmkiNHjhA9PT0CgPzyyy/k5cuXddp38uRJoqGhQXR0dJhZYwGBgYHE2tqaaGhoEE9PT5Kdnc2cMzMzI3379iVLliwhS5YsIaNHjybp6ekfuOO1lOTmkJykRJL7Kom8+PMUefnPFVKcxSGFb9JJZOB5Ehl4nhS+SSfFWRzy8p8r5MWfp0juqyRSkpNNEoNukeen/0dSnz754GzsgwcPyLhx4wgA8vnnn5Nz584x5169ekW0tLTIZ599RtavX0+ysrLI/PnziY6ODmnfvj357bffCCG1u1vGjh1L5OTkyJYtW0hJSYnQNfbu3Uvk5eUJADJz5kySmppKCCHk4sWLpFOnTkRTU5NMmDCB5ObmCn2usLBQ6PtZt26d0N/LjBkziIaGBhk+fDh59eoVMTU1JUOHDiVFRUWksrKS7Ny5k3Tr1o2MGTOGTJkyhfz999/MZ+Pi4sjAgQOZegsKCj74fTYFcWdjafLO95L+0UQArQNzc3NMmzZNaOxLXGgigE8LcZN30tnY95CXl6dZiz9x5BUUoN62/tljyqcJffSgtEpqampaNHMKpfVBxY7SquByudi+fTs4HA4uXbqEkJCQlg6J0kqgY3bUcIdCadVQwx0KhUJ5Byp2FApFJqBiR6FQZAIqdhQKRSaQSrG7f/8+5OTkRL4cHByYchkZGfjmm2/Qt29fuLi44MSJEy0YNYVCkWakclGxv78/lJWVYWxsDGVlZeZ4ZmYms/cxNzcXbm5umDlzJpYtW4bs7Gw4OTmhuroa06dPb6nQKRSKlCJ1YldWVoaSkhJwOJw6yQY7derEbHZftWoVuFwulixZAgAwMDDAnDlzsGDBAowcObLB/GoNUVNTg/T09KY1ArVJNtlIfURpOnweH0U5xU2uR1tfC/IKUtk5oohA6r6psrIyHDp0qI7QPXnyBGpqarCzs0NZWRkCAgLQv39/IUFxc3MDl8vF8ePHJb5+eno6MjIycO/ePaxfv57JEhITE4MNGzYgMDAQfD4fGRkZ2LJlC/z9/VFZWYmioiL4+fnBz88P8fHxYgnmu76i7du3h6enJ8aPHw9nZ2cMGzaM8WKgNC9FOcUozi1G3KN43D1zHzlpOQCA1Jg03D1zH6kxtamRctJycPfMfcQ9igchBNy8Yjw4/wjhNyNQmF3YaMF8+PAhxowZg0mTJmHmzJnw9vbGH3/8ge+//75eD9Z3kZOTg52dHYYOHYpevXpBTk4OPXv2xLBhw9ClSxfIycnVWw+Px8OFCxcwaNCgOklbBVRXV+PkyZNwdnZGQEBAo9rWKmiWtAMfgYULF5L169cTQgj5559/CACyYsUKoTJv374lAOpkAKkPUdkSkpOTybFjx8j06dPJ5cuXCSGEPHnyhHh7e5MDBw4QHo9HXr16RebOnUs2btxIysrKSG5uLvH19SW+vr4kNzeXxMbGkuTkZLFieN9XlJBaf4idO3cSeXl5MmbMGMLn88WqKy0tjckwQamffE4BeXjxMflr11XyJj6DEEJI3OMEcmnnFRL3OIEQQsib+Azy166r5Nm154TP45N8Tj65+vs1cvfMfVJVWU0yk7JIPqdA7Gtu27aNGBsbk/DwcKHj+/fvb9CD9V0mTpzI/L/AB+LmzZvMMR8fn3rrqampIREREURVVbWOT4iAsrIycvv2bQKgTgYaaeaT8o3l8/n4888/mZTOgl+v91OVC1J71/frVllZieLiYqGXKIKDg+Hl5YWRI0ciNDQUBw8eRK9evTBjxgykpKRg+/btMDY2ho+PD8rKyvDbb78BAJYuXQo1NTWcOnVK7LaJciKTl5fHwoULsXHjRpw7dw7bt28Xq66NGzeisLBQ7GvLMtmpOeg+3AnGVu0R/yQRcY/iYeNqDWtnS2QkZCLs2gsYW7dHtyGOKMwuxMOLT6DVVhMuXs6orqhGxB3xk3dev34dS5YswYEDB4Qm2ADg+++/x/fffy9WPR8qN3v27HozNSsoKKBr164NDu+0adPmgzaKrZlWIXYhISEwMjJC586dAQD5+fkA6gqFoEtbn0n15s2boa2tzbxMTExElhswYIDEQrdz507k5OQ0S7t9fHygr6+PHTt2CGXlFcXx48dx4MCBZrmuLGDb21pioXtw/lGjrrVs2TKYmZnhyy+/FHl+wYIFYo3vurm5NXjeysqK8aStjw/5uUqj32tz0SrE7syZM0IpqQVZeuvLsFqfi9Ly5ctRVFTEvOobV+vXr5/EQpeRkYFJkyY1uc1ArZfAwIEDweFw8Pz5c9y6dQsTJkzA8uXL4eTkxJisREVFMWm5V65cidWrVwOo34u0tLQU+/btg729Pa5evQp3d3eYmpoyPyKygL6pfpOEzmGgeI738fHxiIiIaNCc2tbWFh06dACfz8fmzZuxZMkSjB07FkOGDEFcXFyj2lVRUYHZs2dj6dKl+Oabb+Du7i7SZ2TDhg3Q1dWFvb09goODG6wzLy8Py5cvh7e3N7p06YJFixa1yowzUj9dWF1djYsXLwqZdQis1953VBe8NzU1FVmXioqKWIYsMTExuHTpkkRCt3jxYiGfhqZiZmYGAEhISMCsWbMQGBiIIUOGwMLCAnPmzMG0adPQpUsX+Pj44PLly9i4cSPMzc0B1HZrR40aBUdHR1RUVKBnz56YMmUKzp49C1VVVcTExOD06dNYtGgRzpw502Rz79ZEakwaUqPSJBK6PqNdUVrUcKp5AQLjm88+++yDZVesWAEej4dt27YBAJYsWYIBAwYgLi6O8fn4EL/99hsiIyPx8OFD8Pl8mJqaws/PD1u2bGHKXL16FbNmzcKJEyewdOlSeHh4ICkpqV4Hu0WLFmHv3r3Q1NRESkoKLC0toaen16BjnDQi9WJ38+ZNWFpaCgmYm5sbFBUVER8fL1RWYCgyePDgJl0zMDAQzs7OEgmdubk5du3aBS8vrybFIEDgIaGiooKxY8eie/fuAGrHK/l8PgoKChhnp3dpyItUV1eXGZsZO3YsRowYgREjRjRLvK2FpgidkqoSov+KhuNghw9c5T9Hr3fXi4oiLy8PO3bsEEpZ9dNPP2H37t3YvXt3HTOe+nB0dBQSLUNDwzoOXh4eHpg1axYAwNraGjY2Njhx4gSzjOtd7t27h/DwcPz+++/MsSFDhqCoqEiseKQJqRe706dP1/Ga1NPTw7hx43Djxg0QQhhBCA4Ohq6uLkaPHt2ka9rZ2UksdIcPH0ZMTEyziZ3AIapjx47w9/fHo0ePcOXKFeaPrT4vzw95kQpSxr/v1yormHUxlVjoHgc+EfvJTjAu/L4N5fs8ePAA1dXVQt+HgYEBTExM8PTpU7Hb5enpiZKSEuzatQuFhYUoLS1t0O+1c+fOsLS0RHJyssjzUVFRMDIyEjJUf99cvbUg1WN2FRUVuHLlCuMS/y5bt24FABw9ehRA7QzswYMHsXv37ib7tnp6ekosdKGhoc0mdNXV1QgKCoKxsTEcHBywYMECXLx4EevXrxd5T95FHC9SWcbMzlRioSvO46LrF3ZiXadnz57Q0dHB3bt3Gywn+E5EefMqKSmJ3a7IyEi4u7tj6NCh+OWXX8TqPmtqajbo9xoZGVlnjO5j+r02F1ItdlevXoWTk5PIGSYjIyPcvXsXp0+fhpubGyZPnowDBw7g22+/bfJ1ORyOxEI3a9Ys2NmJ9w/hQ/z+++/IysrCqlWrEBQUBD8/P/zyyy8iZ8zef3oTx4tUlslJy5FY6Hp/7QwNvbpDB6JQVVXF4sWLkZSUhHPnzoksc//+fejp6UFBQaHOZEFeXh4GDhwodrvmzp2Lfv361evf+j48Hg/Jycn1Dv3Y2dmBw+Fg//79zLGqqir873//EzsmaUGqxW706NEICgqq97yNjQ1u3bqFu3fv4v79+2J7hn6IkydPSix0vXr1YnZdiEN9nqpHjx6Fr68vfvzxR3z//ffMTPPx48cRGRkJf39/ALXdjIiICOaXOS4uDleuXIGamlqDXqSCrs37fq2yQuzDeImFTsdAB/GPE8S+1vLly+Hp6Ynp06fj1KlTQt3Kf/75B0lJSejXrx++++47HD58mJkVj4iIQE1NDb777rs6dQpWIohakXDjxg0kJCTg+PHjSE5Oxtu3b3Hr1i2mzLvrUA8dOoS+fftiyJAhAOr6vbq7u6N79+7w8fHB3LlzsW/fPowcORJDhw4Vu/1Sw0dY4Cy11LeDYunSpSQ2Npa8ePGCLFy4kCxcuJC8ePGCxMbGklWrVpHZs2eTe/fukaSkJLJ9+3by3XffkStXrgjtvhBnB8W7vqIWFhZkwoQJZMaMGcTd3Z2MHj1aaHV8VVUV8fDwIJqammTixInk5cuXRE9Pj0yePJlUV1eT6upq8uWXXxJ9fX1y4cIFQgghFRUVIr1IORwOmTt3LgFABg4cSMLCwpr5zko3+ZwCEnL6HsnLzCep0ankyp5/yJ3jwSQ7LZdkJmWRawdvkGsHb5DMpCySnZZL7hwPJlf2/ENSo1NJXmY+eXjxMbm080qjdlDweDyyb98+0qNHD9KxY0cydOhQMnXqVHL16lWmjOD7cnJyIrNnzybe3t6MD+y73LhxgwwZMoQAIO7u7uTff/9lzv39999EX1+fdO7cmVy6dIn4+vqS9u3bk+DgYEIIIffu3SODBw8mX3zxBZk5cyZZuXIlqaysZK6/fv16AoAMGjSIvHjxghBS613r4eFB2rRpQ2xtbcn169cluOvsQX1jxUBU7nqaCODThyYC+LSgvrESoqioCAsLi5YOg8Ii8gry0DXUaekwKB8Z+rNEoVBkAip2FApFJqBiR6FQZAIqdhQKRSagYkehUGQCKnYUCkUmoGJHoVBkAip2FApFJqBiR6FQZAIqdhQKRSag28Xeg8fno6BYtGFPY9DVagMF+YZ/Sx48eIA9e/bg7NmzsLGxgYuLC6qrqxETEwNLS0ssW7YM3bp1AwCEhoZi2LBhiIyMRIcOHRodT05ODg4dOoT9+/fj7t27TOp2WaSqqgoRERFNrsfBweGDGYjf5+zZs5CTk8PYsWOFjv/777/YsmUL7ty5Azc3N/j6+sLDw4M5f+7cOWzatAkVFRVYt24d9PX1MWjQIDg7O0NLSwtJSUl49eoVhgwZAkIIYmNjoaCgIJThRPD3pqysDEIIcnJy4OXlhZkzZzLJXCMjI3HkyBH4+fnBwMAATk5OyMrKQrt27bBixQoMHDgQhYWFuHjxIpYsWYKSkhIMGjQIampqePnyJfr06YNNmzbBwMAAQO29vnDhAlavXo2kpCRMmTKFSTFWWVmJW7duYeXKlVi4cCEuXryIjRs34vnz5+jSpQtMTEyQlJSE/v37Y8OGDUydEvMRkhJILaKyJeQUlJCk9BzyKCqFHP/nGXkUlUJyCkpIZFImOf7PM3IrNIFkF3BJYnoOOflvGLl8N5pwcotJWlYBOXc7nJy7HU5iXmWRnIISsWKIjo6u4xtbWFhI3NzcSJs2bRif0bS0NDJhwgTC5XIlamt2djbZtm2b2B6lnzKhoaFEQWEUUVDwbsJrFAkNDW30tb/44gsyePBgkeeuXLlCAJBLly6JPL93716yd+9eQkitb+yBAweYc2vWrCEASHV1NSGkNoPJ+PHjmfN+fn7EzMyMvHr1ijnG5XLJsGHDiJeXF/M5QggpLS0lAMjKlSsJIbUZdzw9PYmioiIJCgpiyo0ZM4YYGxsz7wW+tE5OToTH4wnF/tNPPwnFJyAsLIzs2rWLef/7778TACQxMZEQQkh8fDzR0dEhn3/+OamoqBB5Xz4p39iPTU5hKRLTc+Fg2R4u9mYoKa9ERGImLNrr4YsenSEHOTyLTYeephqGudpAU00Fz2LToSAvj+GuttDTFt+4RlSGWG1tbezYsQPl5eXYtWsXgNosKqdOnYKGhoZEbdLX14eTk5NEn/000Ye8vLHEL0C/0VdMSEjAixcvcPv2baSmptY5L/hu68sarK6uzpzT0tLCxIkT672WiooKZs+eDQC4desWFixYAD8/P3Ts2FHoev7+/rh27ZpQktf3jZeUlJSwceNG1NTU4Ndff623XNeuXfHNN9/gxYsXQl4aQK0nrSi6desGa2vreuu0srLCjBkz8PLlSwQGBtbbXnGgYicCgdB17WyEFE4+7ke8hrmRHnp3NUd+URluPU2AjkYbDOppiapqHm48qTX+GeJsDWUlBTx9mdbkGD7//HMAzZv+Wv4D3WoKuxw6dAinT5+GnJwcjhw50qS6unXr9sEfPoGp0sqVK9GuXTuhbrEAQ0NDDBkyBDt37qzj1vcuAs/mD6U/E2QVb6iu9xk2bFiD58W99oegf/0isDRpJ7HQ3X6aCG5507P/CpzTRo4ciYKCAmzduhUWFhZISUlBVVUVTpw4ARcXFwQEBGD79u1o164d7OzshJ4YeDweVq5ciVmzZsHb2xs7duyoc53z589j0aJFGDp0KJydnfHo0SPw+XxcvnwZQ4cOxbp167B48WJoa2t/0F+UUj9VVVVITk7GsGHD4OHhAX9//waNcJqL7OxshIaGwsnJqd4fu27duqG8vBy3b9+ut57Xr18DqM0O3hBPnz6FoqIievTo8cHYuFyuyL9JSa/9IajYiaBzh3YSC11hSTl6fS7at1ZccnNzsWTJEmzatAmzZs1CdXU1eDweM9hcXV0NKysrPHnyBBcuXICTkxOePHmCvLw8IX9QX19fFBQU4ODBgzhy5EgdL4+QkBBkZmZix44d+Pfff9GlSxeMHDkSXC4XBgYGuHv3Lq5du4aBAwdi9OjRTEp3SuO5cOECMykxe/ZsvHnzhrG4ZBPB30y7du3qLSMY+H93MuNdqqqqsGzZMigrK2PlypUiy9TU1GDjxo24e/cuNm/eXO8EmLe3N6ZNm4aJEyfC0tISxcUNJ1GNi4tjzOqbavdJZ2NFwMkrRkRipkRC597TCgSNT/7s5+eHx48fIzc3Fzdu3EB5eTlSU1PRv39/9O7dGz179mTKqqurM7+cXl5ejCFLv379kJiYCKD213D37t1Cs45eXl44ePAg837dunVwdHRkxmHatGkDR0dHpKWlwcXFBfr6+nBxccGXX36JL7/8stFtovzH5cuXcfz4cQDA0KFDYWFhgUOHDgn9AxbHCElSs6SGniIF7mXvGzk9ePAA69atQ3x8PIyMjPDixQtmeEVAfn4+fHx8cPr0abRp0wbh4eHo2rVrvdc6cuQIk8E7LCwMV69eFVlu3759UFRUxOvXr7FkyRL4+PiINJpqDFTsRBCeUDsZIYnQ6WmrIehZEhws2zfqmvPnz8eMGTMA1P4BLV68GAEBAfj222/x6tWrOl+0oEvybtdEXV0dOTk5AIDr16+Dz+cL/cKqqqoK1REVFYWNGzfCxcVFZEzy8vIy6yvbnMTHxyM2NhYzZ85kjuno6ODq1at4+/YtY3co+I7fty0UUF1d3WDacVEIvv+srKx6ywgMfjp16iR0vE+fPli9enWD9cvLy2Pnzp0wMTHB4sWL8fr16wbF7l26d++OFy9eiDw3Z84cZqyuuaBiJ4L27bQkFrqHkSnIzC1utNi9i56eHg4fPowbN24gOTlZokmKkpISAEBBQUG9A9mVlZUICwsTEjs+n4/CwkLo6elJFjylDocOHcKFCxeExCQtLQ3m5uYICAjA0qVLAYDxO65vcD87O7vRlgEGBgaMqFRXV4v0oI2IiICGhga0tbWFDLkzMzMbNOjOzc0Fn8/H06dP0bdvXzg7O2PatGk4depUnW5zRkYGgNou8bveLIIf+I8BFTsRdLU0kljoUjj5cLSSXOgEKCgoQE9PD4WFhRI9XQmm82/duoXp06cLnRN0aezs7LBt2zZMmTIFmpq1Pqhnz55Fnz59qNg1ExUVFUhKSqrz1GRqago3NzccOXIEP/30E+Tk5NC5c2doa2vj+fPnmDx5cp26goODmeUkjWHVqlX46quvcOHCBYwfP17oXH5+Pq5evYpJkyZh8OBdeHdJTUDAcxw/fqDeevn8BBBSDVfX2jKEdASfH4ERI2ZCXn6oUJebz38OoFZYXV1dhep5/PgxtLW1xfa6lRQ6QSGCopIKiYWur4MFjNqK39UoLS0Vefz06dOIiYnBokWLoKSkVMfPU9DVeX8sRnB++PDhsLa2xooVK/D48WNUVVUxA+KPHj1Cfn4+li1bhpSUFLi4uGD37t1YtWoVQkJCYGpqytQtq76yzcWxY8fQt29fkec8PDyQmJiIa9euAahdG/fLL7/gyJEjQk9UFRUVWL58OXr06IG2bduKrKs+H1kA8PT0xKpVq7Bo0SIkJSUxx7lcLiZNmoQRI0b8/w9i7dpDObnaCQs5OdUPrDVUAsCHnFx7yMsbQ0HBEgoKXwHIABAvVFZOrnb9XE1NjVBshYWF2LBhAyN0gvjr81NuCvTJTgShMWnQVFOBo5UxsvK4eBJTu5zD2c4M3LJKPH2ZBm55JXp9bgoCgqBnScjMLYajVXtotFFBdHIW7DsafvA6Dx48gJ+fHwBg8+bNuHr1KjQ1NZGRkQEul4tdu3Zh3rx5SE9Px6FDhwDUTmT89NNPOHz4MIBaUezevTuys7MREhKCvLw8nD9/HqNHj8aVK1cwY8YM9O/fH927d8f48eNhY2OD4uJiqKqqYtSoUdi/fz82bdqENWvWwMvLC3v37gWPx8Mff/yBjIwMnDp1Cq6urhg1ahRLd7ulyEHTVn7kfLDEmTNnsGLFCtja2sLV1RV9+vRhzsXExDAiN3v2bGzduhXjxo3DwoULoaOjg3nz5kFTUxNKSkooLy/HuHHjMGfOnDrXqK6uxp9//olz584BqF1T5+3tDQcHB6Fy69atg4uLC3x8fKCrqwtFRUVkZ2dj3LhxmDp1Kp49ewYAIOQt+PzacTQ+Pw5yckaQk7OBnNx/2+IIqQAhsSAkGQAffH4Q5OUdICfXFvLyViCkJ/j8ByAkF/LyjgDKwedHAwCWLFnCCFtZWRnu3bvHLI6+cOEC83e9ceNGzJ07l1kr2BxIvW8sIQSXL1/GmTNnYGxsjC5dumDq1KkAav0iFy5ciNjYWPB4PIwbNw6LFy8Wu25RfpMfc28spWVoyb2x0srTp0/h6nrg/5/Y2IHPz8CjR98LrSxoDj4J39i8vDx8++234PF4OHbsGAwN/3taqqyshLu7O7p3745Hjx6hrKwMLi4u4HK5+OWXXyS+poK8PNrpiN6uQ/k0UFZWbvZ/cBTpR+JHj+Tk5OaMow4FBQUYMGAA+Hw+/v77byGhA4Bdu3bh+fPn2LhxI4DaPXU//fQTNmzYgJiYGFZjo1AorQ+Jxa5nz57MAlY2mDhxIjgcDk6cOCE0VS3gjz/+gJOTk9CsoZubG3g8Hg4cqH8GiUKhyCYSi11BQQHs7e0xYcKEZt8zefnyZVy/fh3z588Xuc0lNjYWaWlpsLKyEjpuamqKNm3a1Mm4QKFQKBKLXYcOHfD27VusWLECQUFBGDJkCLZu3cqs4G8Kgi1NxsbGmDNnDlxcXODu7s6keBHs4Xu/awvUpkeqb49fZWUliouLhV4UCkU2kHiC4tatW9DR0YGOjg66dOkCQghu3LgBb29vqKioYNasWRg8eHCj6yWE4Pbt29DX14eZmRm8vb1RVlaGqVOn4uuvv8bRo0eZGbD3c18BgKKiosi1RkDt8o61a9c2OiYKhdL6kfjJ7v0uZGZmJm7duoV79+7h4sWLGDZsGCwsLLBhw4YG9+W9T25uLioqKtCjRw+4u7sDqBW133//HcrKyli2bBmzx1OUqFVUVNS7+n/58uUoKipiXk3Nj0WhUFoPEoudp6cnAODJkyeYPHkyOnbsiB07dqC4uBiEEBBCUFlZiYqKCvzwww+YNm0aYmNjP1ivYDLi/fUyBgYGcHV1RXZ2NkxMTADU3UMo2Ncp2AHwPioqKtDS0hJ6USgU2UDibuyVK1egra3NbDh/d22yg4MDfHx8MGHCBGbjcXp6OhYvXowJEybAy8ur3np1dXVhbGyMtLS62X4NDQ2hqKgIBwcHtGvXjklwKSAlJQU1NTUSdZ8pFMqnTZOW+JeUlDBPcXJychg5ciTu3LmDFy9eYMqUKUIZFgoLC+Hk5IQlS5Z8sN5p06bh6dOnePPmjdBxQaZXFRUVfP/99wgNDUVRURFzPjg4GEpKSpg2bVpTmkWhUD5BmiR2hBCoq6vjhx9+QHx8PP766y8MGDCgTrni4mL07NkTP//8MwoLCz9Y77Jly/D555/jhx9+YDa8nz59GomJidi2bRuA2vG3Tp06Me/z8/OxZcsWrFmzBpaWlk1pFoVC+QRp0naxH374AWvXrv1gOiB1dXVYWVkhOjqayd3VEBoaGrh9+zZ8fX3Rq1cvqKmpoW3btnjw4AGTukhdXR3BwcGYO3cuevfuDT6fD19fX3h7ezelSRQK5RNFYrFbv359vfno30dBQQHh4eHgcrli52Zr164d/P39GyxjZGTUZHs1CoUiG0jcjV25ciWeP3+OPXv21MnJtnv3bibVM3MhmuKbQqG0IBI/2d25cwcjRoxAdXU1CgsLsWrVKuZc37590adPHyYDKYVCobQ0Ej/ZrV27FlVVVSCE1Nm/2r17dxQXF9PdChQKRWqQWOxiYmIwd+5cBAYG1smgWl5ejqKiIpw/f77JAVIoFEpzIHE31s7ODnv37q1znBCCH3/8EWVlZR/F8Vxa4fP5zIJrttDQ0KjX5Z1CoQgjsdgpKytj9uzZmDx5MgwNDVFYWIhHjx7hwIEDiI2NhZycnEyvdyspKcHz589hYWEBXV1dcDgccDgcGBkZwcjICAUFBXj9+jV0dXVhbm6OsrIyJCYmok2bNujcuTN4PB4SEhIA1O5DVlBQQFJSEsrLy4XuK93yRqGIh8Rit3TpUgwdOpQxgnkXwY6KuXPnNim41o6FhQXMzMyQkpICDocDc3NzmJubIzs7G69fv4aBgQFsbW3B5XKRlJQEDQ0NdO3aFTU1NQgPD4e8vDwcHR2hqKiIyMhIVFRUwNHREZqamoiMjGy0hyiFIstI3Adyd3fH4cOHoaKiwmwZE7wAwMfHB99//32zBdoa0dXVRUpKClJSUoSE7uXLl0JCFxERAXV1dSGhAyAkdKWlpXBwcICmpiZiY2NRUFDQso2jUFoZTdpBMX36dLi7u8Pf3x/Pnj1DVVUVrKysMHnyZPTq1au5Ymy1CLquzS10kjjDUyiyTpPdxUxMTLB69ermiOWTgy2h+/zzz5mcfhQKRTxYm8o7fPgwoqKi2Kq+VWBkZMSK0BkYGIDD4bRs4yiUVkaTnuyCg4Nx6dIllJSU1FlmEhERgUOHDuHJkydNCrA1Y2RkxIrQCSY8jIyMWraBFEorQmKxu3btGkaNGlXvWjpCiMx3tQTLS5pb6FJSUqjQUSiNRGKxW7duHXg8XoNlevfuLWn1nwRsCZ25ufkH02pRKBRhJBa76Oho/PDDD3ByckJ5eTkCAgIwb948ALWmOf/++6/Mp1/S1dVlRejMzc2RmpoKXV3dlm0ghdKKkFjs7O3tsWfPHub9nTt30KFDBwwaNAgAcOHCBcTExMj0EhRzc3NWhE6wKJmKXeuHz+OjKIdd/2JtfS3IK9BthRKLnZGREQghOH36NDp06IBly5Zh4MCB2LhxI9q1a4fIyEisWbMG165da854WxVlZWVISkpqdqF7+fIlFbpPhKKcYkQFR6MgqxC2va2hb6qP1Jg0pEalwayLKczsTJGTloPYh/EwMNOHtYsVSvK5iAyKgbq2GuwH2KOmqgYRdyIBAA4Du0JRWRHRwdEoLSpDp2616zF1DXVasJXSgcRi5+TkBDMzM2RkZEBNTQ0FBQUYPHgwfHx8ANROUNy/f7/ZAm2NJCYm1tkCBjRd6AwMDGBsbNyyjaM0GwVZhegxohuMrdoj/kkiUqPSYONqDWtnS2QkZCLuUQI62Bij2xBHFGYXIirkJbT1teDi5Yzqimo8OP8ICgoK6DPaFUqqSngc+ARl3HL0Ge2Cd0z/ZB6Jn23nz58PZWVlZtZVQUEBfn5+aNeuHbNlrFOnTs0WaGukTZs2rAidra0tysrKWrZxlGbDtrc1I3Rxj+KFhC7s2gsYW7dnhO7hxSfQaqspJHQAhISuOI+L3l87Q8dAB/GPE1q4ddKDxGKnra2Np0+fws/PD9evX4ecnBw6dOiAp0+fYubMmRgzZgxOnz7dnLG2Ojp37syK0HG5XCQmJrZs4yjNhr6pPitC9/xGOLJTc1q4ddJDkxYV6+rqMjOwAkxNTXHgwIEmBfWpwOPxWBG6iIgItGnTpmUbR2k2BGN0zS10GfGZsO1t3cKtkx4kfrJbtWoVunTpgqNHjzZnPJ8Ugnx0zS106urq6Ny5cwu3jtJcsCV03Yc7Qd9Uv4VbJz1ILHa7du3Cy5cvcfDgweaM55ODDaHr2rXrBxd0U1oPZl1MWRE6Y6v2SI1Ja+HWSQ8Si12fPn0AAMuXL2+2YD41rKysWBG6mpoa5qmR0voxszNlRegEM7uUWiQWu/3798PY2BhOTk71ltm6dauk1X8SKCgosCJ0gnFAyqdBTloOK0IX9ygeZl1MW7h10oPEExRpaWnYsmULPD09MWrUKHTv3h06OjrM+fz8fGzcuBG+vr7NEWerJCkpCRUVFawInZWVVcs2jtJsxD6MF1pH11xCZ+NqDQMzOmYnQGKxGzBgAOTk5AAAkZGRzRbQu+zfv7+OTeOdO3fwxRdfAAAyMjIwf/58vH37FjU1NZg3bx4mT57MSiySUF5eznhGNKfQOTo6ory8vGUbR2k2DMz0WRE6a2dLJIQm0kmK/6dJS0/IB5ZnC8RQEng8Hvbs2QNr6/+mztu3b88IXW5uLtzc3DBz5kwsW7YM2dnZcHJyQnV1NaZPny7xdZsTS0tLVoROUVERSUlJQveG0nqxdrFiRegyEjIR+zCeit3/I7HYycvLo2fPniJz1vF4PGRmZuL169cSB3b27FmMGTMGv/zyi8jzq1atApfLxZIlSwAABgYGmDNnDhYsWICRI0eiXbt2El+7uVBTU2NF6CIjI+mT3SdEST4XUSEvm13owq69oN3Yd5BY7NavX//BmVh3d3dJq8dvv/2GOXPmICsrC4aGhkLnysrKEBAQAA8PDygq/tcENzc3rFq1CsePH8eiRYskvnZzkZKSgoKCgmYXutLSUpn25P3UiAyKqbPXFWi60Blbt4eFg3nLNk6KkHg2VpwlJ7du3ZKo7r///huRkZGYM2cOOnTogNGjRyM9PZ05HxISgoqKijqD9DY2Nsx5aYAtoXNwcICamlrLNo7SbKhrq7EidN2GOKIkn9vCrZMeWE1yFRYWJtHnLC0tcenSJWzYsAG2tra4cOECunfvjtjYWAC1T0wA6jzxaWtrC51/n8rKShQXFwu92MTCwoIVodPU1Ky3jZTWh/0Ae1aErjC7EJFBMS3cOulB4m7s8ePHGzxfWlqKffv2STRTa2VlBSsrK3h6emLZsmXYtGkTVq9ejW+//RbPnj1Dfn4+ANR5uhF0aesbz9q8eTPWrl3b6HgkhW2TbOod+2lQU1XDitA9vPgE6tq0ByBAYrGbNm1ak2ZbxUVBQQGrVq1CWloaDh8+jMTERGZS5H1Rq6ioAIB6/RmWL18uNJZXXFwMExMTliKnJtkU8Yi4E1knH11zCJ1WW03Y9LZp6eZJDU3qxhJCGnw1JwKRys/PZ/Lk5eXlCZURvDc1Fb1qXEVFBVpaWkIvNmHTJJtmKv60YEPoXLycUVNV09JNkxokfrLT0tLC4MGDoaGhUedcVlYWnj59ilGjRjUpuHcxMTGBkpISrKysYGlpCUVFRcTHxwuVSUpKAgAMHjy42a7bFNg0yY6Pj6d2ip8IDgO7siJ01RXViLgTCeeRPVu6iVKBxGK3d+/eBncr+Pr6wtXVVdLq6/DgwQP8+OOPzBPNuHHjcOPGDRBCmO50cHAwdHV1MXr06Ga7blOgJtkUcVBUVmRF6ATjgJRaJO7GfmhblpeXFzZu3Njoevl8PubMmYMDBw4waYxiY2Nx6dIlbN68mSknSDIgyKeXkpKCgwcPYvfu3VLTxSsoKGBF6KhJ9qdFdHA0a0LnMLBrC7dOepD4ye67776r91x1dTXu37+Pt2/fNrpeeXl58Hg8LF26FNu3b8eAAQPQt29f/PHHH0ITIkZGRrh79y7mzZuHY8eOgc/n48CBA/D09JSoPWxATbIp4lBaVIY+o12aXej6jHZFaRH1KhEgsdgFBAQ0OBtLCIGtra1EdR88eFCspKA2NjYSL1z+GFCTbIo4dP3CjhWhU1JVQvRf0XAc7NDCLZQOWJuNVVdXFzLRlkXYNsmmfBpo6GmyInSPA5/QJ7t3kPjJzs7ODnPmzIG6urrQcQUFBejo6MDFxUUqNuO3JNQkmyIO8Y8TkJOW2+xCV5zHRdcv7Fq4ddKDxGLn7++PHj16NGcsnxzUJFs64fN4KC8sYP06bXR0Ia+g8MFy2ak5QibZzWmpSE2y/0PibqxA6ETtL2UrmWdrg5pkSyflhQV4FRKE5HshqKmoAL+mBmmhj5F45yYqiooAQsCJikDCzevgZmUBAPKSXyHh5nXkJb8CAHCzspBw8zo4UREAIagoKkLinZtIC30Mfk0NSnKyxRZUapL9cZBY7LKzs9GtWzfo6enh/PnzQufu3Lkj0+nYBVCTbOlFTl4e1oOHQcPgM3CiIlBVVgrLgYOhZ26BnMR4cN9mwbx3Pxja2YObxUHeq0QYdXGAaU9nVJWWghMdAV0zc3Ry+wKQk8ObF8+gpqsHK/ehUNHQRHZcrNixUJPsj4PEYrdy5UqEh4eDEFLHAObHH3/E/v37ceLEiabG16qhJtnSi2lPZygoK+NVyB2UFxWi84BBUNPVQ+qThyhIS4W5a1/ompohKyYKnKgIGHVxgKFdFxSkpSLl0X3omprBzLk3ygrykRR8G220ddCp/0DwqqqQeOdmo2JJjUljReioSbYwEovd9evXoauri1GjRmHu3LlC5xQUFKCpqYndu3c3OcDWDDXJll7kFRVZFTrTns5ix0JNsj8OEk9Q6Onp4fXr10KZggVcunQJWVlZKCoqalJwnwJsmWQXFhZCQYzBb4po3jx/hqqyUlaEznLgYFSWiJ80k02T7PDbkTCzo3aKQBOe7FRVVfHs2TOhY4WFhfj1118xadIkAP8l05RVqEm29FJZwmVN6BSUlfHm+bMPRPAf1CT74yDxk52npyf69OkDCwsLGBoaorCwEAkJCeDxeMzm/ObMetIaoSbZ0otJ916sCd2rkDuNerLLSctB3KMEapLNMhKLna+vL4KCgnD79m1mNf+7GUg6deqEDRs2NE+UrRRqki29qGppsSZ05UWFMOneS+xYqEn2x0HibqySkhKuXbuGX3/9FWZmZkyyTi0tLcyZMwdPnjyR+R0U5eXlrAido6MjHa9rIpzoSNaErvOAQVBtRGJYNk2yc9Lo0hMBTdobq6ioiJ9++gnJycnIzc1FZmYm8vPz8fvvv9PtTGDfJJsiOdwsDmtCp6arB060+Avr2TbJptTSJLGrqKhAVFQUgNrZWUNDQ8jJyeHff/9tluBaO9QkW3ox6uLImtClPnkIbhZH7FhK8rmsCB01yRZGYrFLTk6GlZUVHB0d66Rjys/Px9ixY5scXGsnJSWFFaGjJtlNR9PQkDWhK0hLhVEXR7FjiQyKYUXojK3bw9qFju0KaJJJ9ps3b0AIQdb/7x8UMGHCBNy6dQt+fn5NDrA1Q02ypZe85FesCZ25a19ovudp3BDUJPvjILHY3b17F3Z2dliwYAHmz59f57yCggIOHDjQpOBaO9QkW3oR7HVlQ+h0Tc2YhAHiQE2yPw4SLz0xMTFBaGioyHMHDhxAXl4eSktLJQ7sU4CaZEsvbTtZsiZ0WTFRyHuViLYdO4kVCzXJ/jhI/GSnoKCAM2fOCPnDRkVFYfbs2Zg3bx4AwMDAoOkRtmI4HA4rQkdNsptO246dWBM6TlQE2nYSf0w14k7tzC0b3rH2A+xZuX+tEYmf7KZMmYKJEydi2rRpaNeuHYqKipgca4LFxePGjWu2QFsjbJpkq6qqtmzjWjncrKzaNE0sCJ1RFwdoGjbO/Y0tk+zc9DwoKtE1mUATnuxmz56NKVOmoKqqCpmZmSgtLWX8JwDA2dkZa9asabZAWyNsmmRzOOIvbaDUhRMVzprQGdp1YZJ+igPbJtmUWiQWOzk5OQQEBODMmTMYMGAANDQ0oKysDHt7e/z2228ICQmR+RlDtk2yKZKjaWjEmtAVpKWCExUudizUJPvjIHE3VsDYsWPrXVM3evToOlmMZYmCggLWvGOpSXbTMLLvyprQpTy636hubHRwNMq45dQkm2WaLHb1sWXLFgQGBrJVfauAmmRLLxXFxXjz4hkrQqdragZ9S/EzBFOT7I9Dk7aLvQ8hBH/++SccHBywfPny5qy6VcKmSXZBAfvuWJ8y6WGhrAmdmXNvVIgwoqoPVk2yg6NZuX+tkWYRu+rqahw8eBDW1taYMGECoqOjhZakNJXQ0FAoKysjODhY6HhsbCyGDRsGNzc39OnTR+r25FKTbOlFRUOTNaErK8hHepjoNaiioCbZH4cmdWO5XC727duH3bt3IysrixE4QU675qC4uBgTJ05EdXW10PHExES4ublhz549GD9+POLj49GrVy+cP38egwcPbrbrNwVqki29dOjWgzWhSwq+DRUNTbFjoSbZHweJnuyys7OxYsUKmJqaYvny5eBwOEKJO3V1dTFu3Lhmybn2448/YsiQIXWOz58/HyYmJhg/fjwAwNraGmPGjMGMGTPqCGNLkZiYyIrQGRgYwNzcvEXb1trh19SwJnRttHXQoZv4BvLZqTmsCF3vr52hoSe+6H7qNErsXr9+jblz58LCwgK//fYbY6gjEDlVVVVs3boVqampOH36NBwdHZsUnL+/P+zs7NCrl3DW1+TkZFy/fh2DBg0SOu7m5oa0tDRcuXKlSddtLqhJtvSS9vQJAHaErlP/geDX1IgdCzXJ/jiIJXZJSUmYMGECrK2tceDAAZSXlzNdVkIIrK2tcfDgQXTv3h2LFy+Guro6AGDnzp0SBxYfH48rV66INNsWjM29n5rcxsYGABASEiLxdZsTapIt3bAldLyqKkZMxYGaZH8cxBI7Q0NDODo6om3btkx3VU5ODv369cNff/2Fly9fYsaMGXVsFfv06SNRUJWVlViwYAH27dsncvxPkPHD8L00OgI3s/oyglRWVqK4uFjoxSbUJFt6oSbZsodYYqehoYGlS5ciJSUFfn5+MDU1Rd++fXHs2DGMHDmy2YNaunQpFi5ciM8++0zk+fz8fACos0NDILb1ZfHdvHkztLW1mZeJiUkzRl0XapItvVCTbNmjUWN2KioqmDdvHpKSkvDdd9/Bw8MDkyZNQmSk6P13XG7jEwdevXoVysrKGDZsWL1lBJvg3xe1iooKAKh3we3y5ctRVFTEvNLT0xsdX2NhyySbx+OxHvunzJvnz1gTOsuBgyEvwjy+Ptg0yU6Nob6xAiSajVVQUMDUqVMRFRWFr776CtOnT8fw4cOZCQsBAwYMaHTdO3bswI4dO6CoqMi8vL29AQCDBg2CoqIiOnWqzROWl5cn9FnBe1NT0V6ZKioq0NLSEnqxCTXJll6oSbbs0aR1dnJychgzZgzGjBmDf/75B5s3b8agQYPg4+MDLS0tvHz5stF1HjlypE7Sz7/++gs///wzDh8+jJ49e4LP5wOoncR4F4HjlrSss6Mm2dILNcmWPZptb+yIESMwYsQIhISEYPXq1bh3755Ei4tFJaV89uwZc87evjYZYZ8+fXDjxg1s2rSJKRccHAxLS0uJnijZgJpkSy/UJFv2aNa9sQDQv39/hISE4LfffmvuqoX4448/8PLlS9y+fRsAEBYWhsuXL2Pfvn1QUlJi9driQk2ypRdqki17NLvYCfD19RW586G56Nq1K27fvo01a9agf//+8PX1xdWrV+ssNG5JqEm29EJNsmUP1lI8AcC1a9eapZ5p06Zh2rRpdY67urri/v37zXINNqAm2dLLxzDJNuriIFYsJflcRIW8pCbZLMOq2Mk6KSkprHnHUpPspiFtJtna+lqseMdaOJizcPdaJ6x1YynUJFuaoSbZsgcVOxahJtnSCzXJlj2o2LEI2ybZFMn5GCbZ4kJNsj8OdMyORTgcDmvesdQku2lIm0m2goICK96xNr1t2LqFrQ4qdixCTbKlF2qSLXvQbiyLUJNs6YWaZMseVOxYhJpkSy/UJFv2oN1YFqEm2dILNcmWPajYsQg1yZZeqEm27EG7sSxCTbKlF2qSLXtQsWMRapItvVCTbNmDdmNZhJpkSy/UJFv2oGLHIomJidDQ0GDFO9bY2LhlG9fKYdskW9yMJ0CtSXaPEd1Y8Y79f8dTCmg3llWoSbb0Qk2yZQ8qdixCTbKlG2qSLVvQbiyLSINJdk1NzUexjDQxMaljki7NSJtJNlvesdQk+z/okx2LSINJdnp6OjZs2ICYmNpUP/fu3cP69etx7949AEBMTAw2bNiAwMBA8Pl8ZGRkYMuWLfD390dlZSWKiorg5+cHPz8/FBUVobKyEv7+/tiyZQsyMjLA5/Nx8uTJjyKozQk1yZY9qNixjDSYZHt5ecHDwwPR0dEIDg6Gl5cXpkyZgpycHFy6dAnOzs5YuHAh5OTkcPr0aZiYmGD58uXQ19fHqVOnoKSkhJ9//hnW1ta4ePEi8vLy4Ovri969e+P27dutchkMNcmWPajYsYi0mGTb2dnhypUrCAwMhJeXF0aOHInQ0FAcPHgQvXr1wowZM5CSkoLt27fD2NgYPj4+KCsrYxzili5dCjU1NezcuRMZGRlYvHgxzM3NcfjwYYSGhsLLy4utW8ga1CRb9mg9gyytEGkxyb537x7zRNfcQjdr1izo67e+rhI1yZY96JMdiyQlJbEmdI0xyWZT6Hr16sWM/7UmpM0kmw2hs3G1hpkdFTsBVOxYRFpMsgcMGMCa0F25cgXBwcEs3D12oSbZsgcVOxaRFpPsfv36sSZ0gYGBGDBgAAt3j12oSbbsQcfsWERaTLJjYmJw6dIlVoTOy8sL9vb2bNw+VqEm2bKH1D7Z+fv7w9bWFurq6nB0dMTVq1frlMnIyMA333yDvn37wsXFBSdOnGiBSOsnJSWFFaFrrEl2YGAga0I3cuRIZg1fa0LaTLLZEDpj6/awdhF/bPdTRyrFzt/fH8nJyThx4gT8/f2Rk5MDT09PhIWFMWVyc3Ph5uaGnj174v79+7h8+TKWLl0Kf3//FoxcGGkxybazs2NN6EJDQxEYGMjG7WMVapIte0il2Onr62P9+vXo3r07xo4di99//x18Ph9BQUFMmVWrVoHL5WLJkiUAAAMDA8yZMwcLFixAbm5uS4UuhLSYZHt6erImdAcPHoSdXetLI0RNsmUPqRQ7Dw8PoffW1rX7+3r37g2gNk9cQEAA+vfvL7Qf083NDVwuF8ePH/94wTaAtJhkczgc1oSuV69e8PT0ZOP2sQo1yZY9pFLs3ufWrVtYtmwZI3YhISGoqKios9bMxsaGOS8NcDgcVoSusSbZJ0+eZE3oZsyY0SqdzqTNJBtgxzvWfkDrmzxiC6kWO0II/ve//2HLli0YMmQIc1zQhTN8b1xEW1tb6Pz7VFZWori4WOjFJmyaZDcmU7G+vj5rQpeSkoKTJ0+ycftYhZuVxZrQGXVxQNuOnRoVD1sm2TVV4ufV+9SRWrGrrq7G9u3bsXfvXrx58waDBg1i/lHl5+cDQJ1BekGXtr5lGZs3b4a2tjbzMjExYbEF0mOSPXHiRNaEbvv27a1yuxg1yZY9pFbslJSUsGTJEjx58gTXr19HmzZtsHjxYhBCoKqqCqCuqFVUVABAvTaDy5cvR1FREfNiOy2RtJhkV1RUsCZ0xsbGmDhxIhu3j1WoSbbsIbVi9y5Dhw7FvHnz8PbtW2RnZ6NTp9ouQl5enlA5wXtTU9H7AVVUVKClpSX0YpOCggJWhK6xJtnHjh0DwI7Q+fj4MD8yrQlpM8lmS+ioSfZ/tAqxA4D+/ftDSUkJ2tracHNzg6KiIuLjhbfCCLZQDR48uCVCrAObJtmNETuAPaErKytjxLQ1UVFczJrQ6ZqawchefJEpLSpjRej6jHaFojLdJCWg1YhdSkoKvLy8oKqqCj09PYwbNw63bt0Cecc+KTg4GLq6uhg9enQLRvof0mKSPXXqVNaETtA9bm1Qk2zZQ+rErri4GIsWLcKFCxfA5/MBAHFxcTh37hz8/PyYclu3bgUAHD16FECtGB48eBC7d++WGk9VaTHJVlVVZVXopk6dysbtYxVqki17SN0zblVVFUJDQ7Fv3z506NABrq6usLS0xKVLl5ilJUDt4P/du3cxb948HDt2DHw+HwcOHJCqBa7SYpJ96tQp5OXlsSJ0S5cuRU5O60sjRE2yZQ+pE7t27drh/v37YpW1sbHBrVu3WI5IcqTFJDsnJwe+vr6sCJ2amhpOnTqF6dOns3ELWYOaZMseUteN/ZSQFpPsSZMmsSZ0O3fubJVPdtQkW/agYsci0mKSbWRkxJrQZWRkYNKkSWzcPtahJtmyhdR1Yz8lpMEkGwD++usvvHz5khWhEyz0bm1Qk2zZgz7ZsYg0mGQDtZmK2RI6c3Nz/PXXX6zcPzahJtmyBxU7lpEWk2y2hO7w4cOtMlMxNcmWPajYsQg1yZZeqEm27EHH7FiEmmRLL9QkW/agT3YsQk2ypRdqki17ULFjEWqSLb1Qk2zZg4odi1CTbOmFmmTLHnTMjkWoSbb0Qk2yZQ/6ZMciKdQkW2qhJtmyBxU7FqEm2dILNcmWPajYsQg1yZZeqEm27EHFjkWoSbb0Qk2yZQ8qdixCTbKlF2qSLXtQsWMRapItvVCTbNmDih2LUJNs6YWaZMseVOxYhJpkSy/UJFv2oGLHItQkW3qhJtmyBxU7FqEm2dILNcmWPajYsQg1yZZeqEm27EFln0XMWTbJFndGVlpMsnl8PgqKxd/TKwm6Wm2gIP/h3/CPYZJtOXCwWDFTk+yPA32yY5GysjJWhE4Sk2y2hG7p0qVQVVUVK46C4nJEJ9fOUnLyinHtURwiEjNBQFBYUo4bofF4FJWCGh4f5ZXVCH6ehODnSSivrEYNj49HUSm4ERqPwpJyEBBEJGbi2qM4cPJqn6Kik7PEFlNpM8lmQ+ioSbYwVOxYJDExkRWhMzAwgLm5udhx5OTksCZ0ApNscbHvaIiS8kpEJGbCor0evujRGXKQw7PYdOhpqmGYqw001VTwLDYdCvLyGO5qC8O2mghPyEBpRRWG9LJGR+O2iE/NASevGP0cLdClkxEyc4uR/rZQ7DjYNsnu0K2H2LFkp+awInS9v3aGhp74ovupI5Vix+fzsXfvXtja2kJVVRU2NjY4fPhwnXIZGRn45ptv0LdvX7i4uODEiRMtEG39UJPsunDyinE/4jXMjfTQu6s58ovKcOtpAnQ02mBQT0tUVfNw40ltDrYhztZQVlLA7aeJKCwph3tPK+hpq+FhZApSOPno62ABcyM9RCZxEJGYCUuTdmLHQU2yZQ+pFLvNmzcjPDwcR44cweXLl6Grq4uZM2di27ZtTJnc3Fy4ubmhZ8+euH//Pi5fvoylS5fC39+/BSMXhppk1yU8IZMVoXOwbI/OHcQXO4CaZMsaUid2lZWVKCgowOHDh9G7d28MGTIEN2/eRIcOHbBu3TpUV1cDAFatWgUul4slS5YAAAwMDDBnzhwsWLAAubm5LdkEBmkyyWZL6BYvXtyoZTDt22mxInRdOxsxY3fiIG0m2WwIHTXJFkbqxK64uBi+vr5CxzQ0NODh4QEul4u8vDyUlZUhICAA/fv3h+I7/pxubm7gcrk4fvz4xw5bJNQkuy5dLY1YEboUTj7CEzLFjoOaZMseUid2+vr6+Oyzz+ocV1NTg5aWFvT19RESEoKKioo6Dls2NjYAgJCQkI8SqzhQk2xhikoqWBG6+xGv0b6d+CY31CRb9mg16+wePnyIiRMnQkFBgUlcafheNlhtbW0AqDexZWVlJSorK5n3RUVFAGqfJpub4uJiGBkZoaysDNHR0SgrK4O9vT0IIXj69ClycnJgY2MDVVVVREVFIS0tDaamptDT08OrV68QFxcHfX19GBsbIyMjA9HR0VBTU4O5uTny8/MREREBW1vbD8bB5XJhamqKs2fP4sqVKxg5ciT69++PO3fuICAgAN27d8fYsWMRFRWFvXv3wsjICN7e3nj79i127twJAPDx8UFNTQ02b94MDoeDefPmQU9PD3v27EFYWBjz1P2h+8gtLkVwWCJ0NdXQ0/oz5OYV4M6z2rHHgT0sUVFeiusPXqGopBxfdOsMRbka3HwYhbSsArh0MYOeuiIevkhAdDIH9h2NYG6gjqiEFDyOSoWpoS4sPlMHt7gYyvIN/xCUcrnIy36LTv0HokZBEdF3bqIwPQ2mvVyhoKOLxCePkBUTDUM7e6iZmCE1JhppoY+gY2IKXVt7ZKWlIvleMNpoaUPfqQcKcnPx6m4QAKCT2xcorahA0v276NC9J3hKyg3/nXCLoWuqg7jn8Qi/GQmjzobo7NIRaa/SEHr5GTT1NPH5IFvkZefh8V+hAAAXz14oryrH3Qv3wM3noteoHpBXlcfdwPvgJGXBcXBXaBpqIOzOCyQ8TYSuqQ4U1Bp+rikpKQEhVSCkssFyTYGQKpSUlDT7vzdBfYSQDwUg/Tx9+pRoaWmRt2/fEkII2bBhAwFADh8+LFSupqaGACCWlpYi61mzZg0BQF/0RV+f4Cs9Pb1BHZH6Jzsej4cff/wRhw4dgoGBAQAwi1jfd9gSbEjX09MTWdfy5cuxaNEi5j2fz0d+fj7atm0LOTk5NsKnUCgsQwgBl8tF+/btGywn9WK3fPlyDBw4EGPHjmWOdepUmxgxLy9PqKzgvampaBd0FRUVqKioCB3T0dFpxmgpFEpLIBjCagipFruDBw/i7du3CAgIEDru5uYGRUVFxMcLGwALjKMHDxZvTyKFQpEdpFbsTp06hWvXruHcuXNCXcysrCwYGhpi3LhxuHHjBgghzPng4GDo6upi9OjRLRU2hUKRUuQI+dAUxsfn5MmT2Lp1K44dO8Z0O6urqxEZGYnw8HBs3boVHA4HDg4O2Lx5M7y9vZGSkgIXFxds3boV3377bQu3gEKhSBtSJ3YnTpzA1KlTwefzRZ5//PgxnJ1rF2zGxcVh3rx5qKqqAp/Ph6+vb6u09aNQKOwjdWJHoVAobCB1OygoFAqFDajYUSgUmYCKHYVCkQmo2FEoFJmAih2FQpEJqNhRKBSZgIodhUKRCajYUSgUmYCKHYVCkQmo2FEoFJmAih2FQpEJqNhRKBSZgIodhUKRCf4P8zPkjgmg8TIAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 300x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# res = [\n",
    "#     # small  medium large\n",
    "#     [56.93, 48.50, 56.73],     # ICL-Prep\n",
    "#     [49.03, 41.50, 33.65],     # Dater\n",
    "#     [58.00, 51.00, 22.12],      # Binder\n",
    "#     [64.65, 62.50, 47.12],      # ReAcTable\n",
    "#     [65.32, 56.50, 53.85],      # CoTable\n",
    "#     [66.29, 64.00, 62.50],      # AutoPrep\n",
    "# ]\n",
    "\n",
    "\n",
    "# 数据\n",
    "values = [56.73, 33.65, 22.12, 47.12, 53.85, 62.50]  # 在前后添加隐形的柱子\n",
    "model_names = ['ICL-Prep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.25  \n",
    "gap = 0.1\n",
    "space = 0.5\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 2.5 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#bfbfbf', '#616161', '#a2b6cc', '#cea7a3', '#b08fb3', '#05057e']  \n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '?'] \n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 5:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(20, 80)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.5,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 控制边距\n",
    "plt.subplots_adjust(left=0.185, right=0.99, top=0.97, bottom=0.03)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('accuracy_on_large_tables.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> draw/acc_on_different_sizes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_1448\\2531865156.py:39: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 340x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# res = [\n",
    "#     # small  medium large\n",
    "#     [56.93, 48.50, 56.73],     # ICL-Prep\n",
    "#     [49.03, 41.50, 33.65],     # Dater\n",
    "#     [58.00, 51.00, 22.12],      # Binder\n",
    "#     [64.65, 62.50, 47.12],      # ReAcTable\n",
    "#     [65.32, 56.50, 53.85],      # CoTable\n",
    "#     [66.29, 64.00, 62.50],      # AutoPrep\n",
    "# ]\n",
    "\n",
    "\n",
    "# 数据\n",
    "values = [48.50, 48.50, 41.50, 51.00, 62.50, 56.50, 64.00]  # 在前后添加隐形的柱子\n",
    "model_names = ['Off-Prep', 'ICL-Prep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.30  \n",
    "gap = 0.05\n",
    "space = 0.5\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 2.5 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#d5d5d5', '#a6a6a6', '#535353', '#a2b6cc', '#cea7a3', '#b08fb3', '#05057e']  \n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '////////', '?'] \n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 6:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(20, 80)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.5,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 控制边距\n",
    "plt.subplots_adjust(left=0.165, right=0.99, top=0.97, bottom=0.03)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('./figure/accuracy_on_medium_tables.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.4000000000000004 2.5\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_1448\\1120112294.py:39: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 340x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# res = [\n",
    "#     # small  medium large\n",
    "#     [56.93, 48.50, 56.73],     # ICL-Prep\n",
    "#     [49.03, 41.50, 33.65],     # Dater\n",
    "#     [58.00, 51.00, 22.12],      # Binder\n",
    "#     [64.65, 62.50, 47.12],      # ReAcTable\n",
    "#     [65.32, 56.50, 53.85],      # CoTable\n",
    "#     [66.29, 64.00, 62.50],      # AutoPrep\n",
    "# ]\n",
    "\n",
    "\n",
    "# 数据\n",
    "values = [56.73, 56.73, 33.65, 22.12, 47.12, 53.85, 62.50]  # 在前后添加隐形的柱子\n",
    "model_names = ['Off-Prep', 'ICL-Prep', 'Dater', 'Binder', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.30  \n",
    "gap = 0.05\n",
    "space = 0.5\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 2.5 \n",
    "print(fig_width, fig_height)\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#d5d5d5', '#a6a6a6', '#535353', '#a2b6cc', '#cea7a3', '#b08fb3', '#05057e']  \n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '////////', '?'] \n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if i == 6:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (width + gap), x[-1] + (width + gap))\n",
    "plt.ylim(20, 80)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=2,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.5,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 控制边距\n",
    "plt.subplots_adjust(left=0.165, right=0.99, top=0.97, bottom=0.03)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('./figure/accuracy_on_large_tables.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "width: 0.17, gap: 0.03, space: 0.7, cluster_space: 0.5\n",
      "[0.7, 0.8999999999999999, 1.1, 1.3, 1.5, 1.7, 1.9000000000000001, 2.1]\n",
      "[2.6, 2.8000000000000003, 3.0, 3.2, 3.4000000000000004, 3.6, 3.8000000000000003, 4.0]\n",
      "[4.5, 4.7, 4.9, 5.1, 5.3, 5.5, 5.7, 5.9]\n",
      "fig_width: 7.109999999999999, fig_height: 4\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_30344\\1069418188.py:49: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x_small[i], res[i][0],\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_30344\\1069418188.py:59: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x_medium[i], res[i][1], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_30344\\1069418188.py:68: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x_large[i], res[i][2], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 711x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "res = [\n",
    "    # small  medium large\n",
    "    [55.62, 48.50, 56.73],     # Off-Prep\n",
    "    # [61.88, 60.50, 57.69],     # HQa-Prep\n",
    "    [56.93, 48.50, 56.73],     # ICL-Prep\n",
    "    [49.03, 41.50, 33.65],     # Dater\n",
    "    [58.00, 51.00, 22.12],      # Binder\n",
    "    [61.83, 47.50, 43.27],      # AutoTQA\n",
    "    [64.65, 62.50, 47.12],      # ReAcTable\n",
    "    [65.32, 56.50, 53.85],      # CoTable\n",
    "    [66.29, 64.00, 62.50],      # AutoPrep\n",
    "]\n",
    "\n",
    "model_names = ['Off-Prep', 'ICL-Prep', 'Dater', 'Binder', 'AutoTQA', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "num_bars = len(model_names)\n",
    "\n",
    "width = 0.17\n",
    "gap = 0.03\n",
    "space = 0.7\n",
    "cluster_space = 0.5\n",
    "\n",
    "print(f'width: {width}, gap: {gap}, space: {space}, cluster_space: {cluster_space}')\n",
    "\n",
    "x_small = [space + i * (width + gap) for i in range(num_bars)]\n",
    "x_medium = [x_small[-1] + cluster_space + i * (width + gap) for i in range(num_bars)]\n",
    "x_large = [x_medium[-1] + cluster_space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "print(x_small)\n",
    "print(x_medium)\n",
    "print(x_large)\n",
    "\n",
    "fig_width = space*2 + (num_bars * width + (num_bars - 1) * gap)*3 + 2 * cluster_space\n",
    "fig_height = 4 \n",
    "print(f'fig_width: {fig_width}, fig_height: {fig_height}')\n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "colors = ['#d5d5d5', '#a6a6a6', '#535353', '#cea7a3', '#cea7a3', '#b08fb3', '#a2b6cc', '#05057e']\n",
    "hatches = ['////////', '////////', '////////', '////////', '////////', '////////', '////////', '?']\n",
    "\n",
    "bars = [] \n",
    "# draw small tables\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == 'AUTOPREP':\n",
    "        bar = plt.bar(x_small[i], res[i][0], \n",
    "                      width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0]) \n",
    "    else:\n",
    "        bar = plt.bar(x_small[i], res[i][0], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])\n",
    "\n",
    "# draw medium tables\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == 'AUTOPREP':\n",
    "        bar = plt.bar(x_medium[i], res[i][1], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0]) \n",
    "    else:\n",
    "        bar = plt.bar(x_medium[i], res[i][1], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])\n",
    "\n",
    "# draw large tables\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == 'AUTOPREP':\n",
    "        bar = plt.bar(x_large[i], res[i][2], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0]) \n",
    "    else:\n",
    "        bar = plt.bar(x_large[i], res[i][2], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])\n",
    "    \n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "# 在x轴指定位置添加文字\n",
    "\n",
    "plt.text(x_small[int(len(x_small)/2)], 17, 'Small Tables', ha='center', va='center', fontsize=14, fontname='Times New Roman')\n",
    "plt.text(x_medium[int(len(x_medium)/2)], 17, 'Medium Tables', ha='center', va='center', fontsize=14, fontname='Times New Roman')\n",
    "plt.text(x_large[int(len(x_large)/2)], 17, 'Large Tables', ha='center', va='center', fontsize=14, fontname='Times New Roman')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "# plt.xlim(x[0] - (space), x_large[-1] + (space))\n",
    "plt.ylim(20, 75)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=14,  # 字体大小\n",
    "    ncol=4,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1.3,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.8,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "# 控制边距\n",
    "plt.subplots_adjust(left=0.078, right=0.99, top=0.97, bottom=0.08)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('./figure/accuracy_on_different_size_tables.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_14772\\214842828.py:80: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = axes[0].bar(\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_14772\\214842828.py:122: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = axes[1].bar(\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_14772\\214842828.py:162: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = axes[2].bar(\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x220 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "values1 = [\n",
    "    55.62,\n",
    "    56.93,\n",
    "    49.03,\n",
    "    58.00,\n",
    "    61.83,\n",
    "    64.65,\n",
    "    65.32,\n",
    "    66.29,\n",
    "]\n",
    "values2 = [\n",
    "    48.50,\n",
    "    48.50,\n",
    "    41.50,\n",
    "    51.00,\n",
    "    47.50,\n",
    "    62.50,\n",
    "    56.50,\n",
    "    64.00,\n",
    "]\n",
    "values3 = [\n",
    "    56.73,\n",
    "    56.73,\n",
    "    33.65,\n",
    "    22.12,\n",
    "    43.27,\n",
    "    47.12,\n",
    "    53.85,\n",
    "    62.50,\n",
    "]\n",
    "model_names = [\n",
    "    \"Off-Prep\",\n",
    "    \"ICL-Prep\",\n",
    "    \"Dater\",\n",
    "    \"Binder\",\n",
    "    \"AutoTQA\",\n",
    "    \"ReAcTable\",\n",
    "    \"CoTable\",\n",
    "    \"AUTOPREP\",\n",
    "]\n",
    "colors = [\n",
    "    \"#d5d5d5\",\n",
    "    \"#a6a6a6\",\n",
    "    \"#535353\",\n",
    "    \"#cea7a3\",\n",
    "    \"#cea7a3\",\n",
    "    \"#b08fb3\",\n",
    "    \"#a2b6cc\",\n",
    "    \"#05057e\",\n",
    "]\n",
    "hatches = [\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"?\",\n",
    "]\n",
    "\n",
    "\n",
    "\n",
    "# 公共参数\n",
    "num_bars = len(values1)\n",
    "width = 0.12\n",
    "gap = 0.03\n",
    "space = 0.3\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "# 创建子图\n",
    "fig, axes = plt.subplots(1, 3, figsize=(7, 2.2), constrained_layout=True)\n",
    "\n",
    "# 绘制第一个子图（数值推理准确率）\n",
    "bars1 = []\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == \"AUTOPREP\":\n",
    "        bar = axes[0].bar(\n",
    "            x[i],\n",
    "            values1[i],\n",
    "            width=width,\n",
    "            color=colors[i],\n",
    "            edgecolor=\"black\",\n",
    "            hatch=hatches[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars1.append(bar[0])\n",
    "    else:\n",
    "        bar = axes[0].bar(\n",
    "            x[i],\n",
    "            values1[i],\n",
    "            width=width,\n",
    "            color=\"none\",\n",
    "            edgecolor=colors[i],\n",
    "            hatch=hatches[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars1.append(bar[0])\n",
    "\n",
    "axes[0].set_ylabel(\n",
    "    \"Accuracy\", fontsize=13, fontweight=\"bold\"\n",
    ")\n",
    "axes[0].set_xticklabels([])\n",
    "axes[0].set_yticks([0, 10, 20, 30, 40, 50, 60, 70])  # 设置y轴刻度位置\n",
    "axes[0].tick_params(\n",
    "    axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0\n",
    ")  # 设置y轴刻度样式\n",
    "axes[0].set_xlim(x[0] - space, x[-1] + space)\n",
    "axes[0].set_ylim(40, 70)\n",
    "axes[0].set_title(\n",
    "    \"Small Tables\",\n",
    "    fontsize=14,\n",
    "    fontweight=\"bold\",\n",
    ")\n",
    "\n",
    "# 绘制第二个子图（事实检查准确率）\n",
    "bars2 = []\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == \"AUTOPREP\":\n",
    "        bar = axes[1].bar(\n",
    "            x[i],\n",
    "            values2[i],\n",
    "            width=width,\n",
    "            color=colors[i],\n",
    "            edgecolor=\"black\",\n",
    "            hatch=hatches[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars2.append(bar[0])\n",
    "    else:\n",
    "        bar = axes[1].bar(\n",
    "            x[i],\n",
    "            values2[i],\n",
    "            width=width,\n",
    "            color=\"none\",\n",
    "            edgecolor=colors[i],\n",
    "            hatch=hatches[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars2.append(bar[0])\n",
    "\n",
    "axes[1].set_xticks(x)\n",
    "axes[1].set_xticklabels([])\n",
    "axes[1].set_yticks([0, 10, 20, 30, 40, 50, 60, 70])  # 设置y轴刻度位置\n",
    "axes[1].tick_params(\n",
    "    axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0\n",
    ")  # 设置y轴刻度样式\n",
    "axes[1].set_xlim(x[0] - space, x[-1] + space)\n",
    "axes[1].set_ylim(30, 70)\n",
    "axes[1].set_title(\n",
    "    \"Medium Tables\",\n",
    "    fontsize=14,\n",
    "    fontweight=\"bold\",\n",
    ")\n",
    "\n",
    "# 绘制第三个子图（事实检查准确率）\n",
    "bars3 = []\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == \"AUTOPREP\":\n",
    "        bar = axes[2].bar(\n",
    "            x[i],\n",
    "            values3[i],\n",
    "            width=width,\n",
    "            color=colors[i],\n",
    "            edgecolor=\"black\",\n",
    "            hatch=hatches[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars3.append(bar[0])\n",
    "    else:\n",
    "        bar = axes[2].bar(\n",
    "            x[i],\n",
    "            values3[i],\n",
    "            width=width,\n",
    "            color=\"none\",\n",
    "            edgecolor=colors[i],\n",
    "            hatch=hatches[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars3.append(bar[0])\n",
    "\n",
    "axes[2].set_xticks(x)\n",
    "axes[2].set_xticklabels([])\n",
    "axes[2].set_yticks([0, 10, 20, 30, 40, 50, 60, 70])  # 设置y轴刻度位置\n",
    "axes[2].tick_params(\n",
    "    axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0\n",
    ")  # 设置y轴刻度样式\n",
    "axes[2].set_xlim(x[0] - space, x[-1] + space)\n",
    "axes[2].set_ylim(20, 70)\n",
    "axes[2].set_title(\n",
    "    \"Large Tables\",\n",
    "    fontsize=14,\n",
    "    fontweight=\"bold\",\n",
    ")\n",
    "\n",
    "axes[0].tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "axes[1].tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "axes[2].tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "\n",
    "# 添加全局图例\n",
    "handles = bars1  # 使用第一个子图的条形作为图例句柄\n",
    "labels = model_names  # 使用模型名称作为标签\n",
    "fig.legend(\n",
    "    handles,\n",
    "    labels,\n",
    "    fontsize=12,\n",
    "    ncol=4,\n",
    "    loc=\"lower center\",\n",
    "    bbox_to_anchor=(0.5, -0.23),\n",
    "    # framealpha=0.0,\n",
    "    handlelength=1.5,\n",
    "    # handletextpad=0.5,\n",
    "    columnspacing=1.2,\n",
    "    borderpad=0.3,\n",
    ")\n",
    "\n",
    "# 调整布局\n",
    "plt.tight_layout()\n",
    "\n",
    "# 保存图表\n",
    "plt.savefig(\"./figure/accuracy_on_different_size_tables.pdf\", bbox_inches=\"tight\")\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "batcher",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> draw/analyze_on_tablebench.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.4, 0.63, 0.86, 1.0899999999999999, 1.3199999999999998, 1.5499999999999998, 1.7799999999999998, 2.01]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_1448\\1813500280.py:37: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 388.5x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [33.25, \n",
    "        #   41.06, \n",
    "          36.02, 26.95, 31.99, 36.78, 41.81, 27.20, 46.85] \n",
    "model_names = ['Off-Prep',\n",
    "                # 'HQa-Prep',\n",
    "                  'ICL-Prep', 'Dater', 'Binder', 'AutoTQA', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "colors = ['#d5d5d5', \n",
    "        #   '#a6a6a6', \n",
    "          '#a6a6a6', '#535353', '#cea7a3', '#cea7a3', '#b08fb3', '#a2b6cc', '#05057e']  \n",
    "hatches = ['////////', \n",
    "        #    '////////', \n",
    "           '////////', '////////', '////////', '////////', '////////', '////////', '?'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.18  \n",
    "gap = 0.05\n",
    "space = 0.4\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "print(x)\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 3 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width*1.5, fig_height))\n",
    "\n",
    "# 定义每个柱子的颜色和填充图案\n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == 'AUTOPREP':\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (space), x[-1] + (space))\n",
    "plt.ylim(10, 60)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=3,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.8,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "plt.subplots_adjust(left=0.14, right=0.99, top=0.975, bottom=0.03)\n",
    "# 显示图表\n",
    "plt.savefig('./figure/numerical_reasoning_accuracy_on_tabbench.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.4, 0.63, 0.86, 1.0899999999999999, 1.3199999999999998, 1.5499999999999998, 1.7799999999999998, 2.01]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_1448\\4124458209.py:35: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 388.5x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "values = [56.25,\n",
    "        #    59.38,\n",
    "             58.33, 51.04, 56.25, 59.38, 57.29, 59.38, 63.54] \n",
    "model_names = ['Off-Prep',\n",
    "                # 'HQa-Prep',\n",
    "                  'ICL-Prep', 'Dater', 'Binder', 'AutoTQA', 'ReAcTable', 'CoTable', 'AUTOPREP'] \n",
    "colors = ['#d5d5d5', \n",
    "        #   '#a6a6a6', \n",
    "          '#a6a6a6', '#535353', '#cea7a3', '#cea7a3', '#b08fb3', '#a2b6cc', '#05057e']  \n",
    "hatches = ['////////', \n",
    "        #    '////////', \n",
    "           '////////', '////////', '////////', '////////', '////////', '////////', '?'] \n",
    "num_bars = len(values)\n",
    "\n",
    "width = 0.18  \n",
    "gap = 0.05\n",
    "space = 0.4\n",
    "\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "print(x)\n",
    "\n",
    "total_width = space*2 + num_bars * width + (num_bars - 1) * gap  # 图像的总宽度\n",
    "fig_width = total_width \n",
    "fig_height = 3 \n",
    "\n",
    "# 设置图片大小\n",
    "plt.figure(figsize=(fig_width*1.5, fig_height))\n",
    "\n",
    "bars = []  # 用于存储实际显示的柱子\n",
    "for i in range(num_bars):\n",
    "    if model_names[i] == 'AUTOPREP':\n",
    "        bar = plt.bar(x[i], values[i], width=width, color=colors[i], edgecolor='black', hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "    else:\n",
    "        bar = plt.bar(x[i], values[i], width=width, color='none', edgecolor=colors[i], hatch=hatches[i], linewidth=0.3)\n",
    "        bars.append(bar[0])  # 将柱子对象添加到列表中\n",
    "\n",
    "plt.xticks(x, model_names)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# plt.xlabel('Model', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "plt.ylabel('Accuracy', fontsize=16, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# 设置x轴和y轴刻度字体为Times New Roman，不加粗\n",
    "plt.xticks([])\n",
    "plt.yticks(fontname='Times New Roman', fontweight='normal', fontsize=14)\n",
    "\n",
    "# 调整x轴范围，添加边距\n",
    "plt.xlim(x[0] - (space), x[-1] + (space))\n",
    "plt.ylim(40, 70)\n",
    "\n",
    "legend = plt.legend(\n",
    "    bars,  # 柱子对象\n",
    "    [name for name in model_names if name != ''],  # 过滤掉空字符串的模型名称\n",
    "    fontsize=12,  # 字体大小\n",
    "    ncol=3,  # 图例列数\n",
    "    loc='upper center',  # 图例位置\n",
    "    framealpha=0.0,  # 图例背景透明度\n",
    "    handlelength=1,  # 图例句柄长度\n",
    "    handletextpad=0.5,  # 句柄和文本之间的间距\n",
    "    columnspacing=0.8,  # 列间距\n",
    "    borderpad=0.2,  # 图例内边距\n",
    ")\n",
    "\n",
    "plt.subplots_adjust(left=0.14, right=0.99, top=0.975, bottom=0.03)\n",
    "# 显示图表\n",
    "plt.savefig('./figure/fact_checking_accuracy_on_tabbench.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_18400\\2577097865.py:112: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = axes[0].bar(\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_18400\\2577097865.py:155: MatplotlibDeprecationWarning: hatch must consist of a string of \"*+-./OX\\ox|\" or None, but found the following invalid values \"?\". Passing invalid values is deprecated since 3.4 and will become an error in 3.7.\n",
      "  bar = axes[1].bar(\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据1：数值推理准确率\n",
    "values1 = [\n",
    "    33.25,\n",
    "    # 41.06,\n",
    "    36.02,\n",
    "    26.95,\n",
    "    31.99,\n",
    "    36.78,\n",
    "    41.81,\n",
    "    27.20,\n",
    "    46.85,\n",
    "]\n",
    "model_names1 = [\n",
    "    \"Off-Prep\",\n",
    "    # 'HQa-Prep',\n",
    "    \"ICL-Prep\",\n",
    "    \"Dater\",\n",
    "    \"Binder\",\n",
    "    \"AutoTQA\",\n",
    "    \"ReAcTable\",\n",
    "    \"CoTable\",\n",
    "    \"AUTOPREP\",\n",
    "]\n",
    "colors1 = [\n",
    "    \"#d5d5d5\",\n",
    "    # '#a6a6a6',\n",
    "    \"#a6a6a6\",\n",
    "    \"#535353\",\n",
    "    \"#cea7a3\",\n",
    "    \"#cea7a3\",\n",
    "    \"#b08fb3\",\n",
    "    \"#a2b6cc\",\n",
    "    \"#05057e\",\n",
    "]\n",
    "hatches1 = [\n",
    "    \"////////\",\n",
    "    # '////////',\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"?\",\n",
    "]\n",
    "\n",
    "# 数据2：事实检查准确率\n",
    "values2 = [\n",
    "    56.25,\n",
    "    # 59.38,\n",
    "    58.33,\n",
    "    51.04,\n",
    "    56.25,\n",
    "    59.38,\n",
    "    57.29,\n",
    "    59.38,\n",
    "    63.54,\n",
    "]\n",
    "model_names2 = [\n",
    "    \"Off-Prep\",\n",
    "    # 'HQa-Prep',\n",
    "    \"ICL-Prep\",\n",
    "    \"Dater\",\n",
    "    \"Binder\",\n",
    "    \"AutoTQA\",\n",
    "    \"ReAcTable\",\n",
    "    \"CoTable\",\n",
    "    \"AUTOPREP\",\n",
    "]\n",
    "colors2 = [\n",
    "    \"#d5d5d5\",\n",
    "    # '#a6a6a6',\n",
    "    \"#a6a6a6\",\n",
    "    \"#535353\",\n",
    "    \"#cea7a3\",\n",
    "    \"#cea7a3\",\n",
    "    \"#b08fb3\",\n",
    "    \"#a2b6cc\",\n",
    "    \"#05057e\",\n",
    "]\n",
    "hatches2 = [\n",
    "    \"////////\",\n",
    "    # '////////',\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"////////\",\n",
    "    \"?\",\n",
    "]\n",
    "\n",
    "# 公共参数\n",
    "num_bars = len(values1)\n",
    "width = 0.18\n",
    "gap = 0.05\n",
    "space = 0.4\n",
    "x = [space + i * (width + gap) for i in range(num_bars)]\n",
    "\n",
    "# 创建子图\n",
    "fig, axes = plt.subplots(1, 2, figsize=(6, 2.5), constrained_layout=True)\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "# plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "\n",
    "# 绘制第一个子图（数值推理准确率）\n",
    "bars1 = []\n",
    "for i in range(num_bars):\n",
    "    if model_names1[i] == \"AUTOPREP\":\n",
    "        bar = axes[0].bar(\n",
    "            x[i],\n",
    "            values1[i],\n",
    "            width=width,\n",
    "            color=colors1[i],\n",
    "            edgecolor=\"black\",\n",
    "            hatch=hatches1[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars1.append(bar[0])\n",
    "    else:\n",
    "        bar = axes[0].bar(\n",
    "            x[i],\n",
    "            values1[i],\n",
    "            width=width,\n",
    "            color=\"none\",\n",
    "            edgecolor=colors1[i],\n",
    "            hatch=hatches1[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars1.append(bar[0])\n",
    "\n",
    "axes[0].set_ylabel(\n",
    "    \"Accuracy\", fontsize=13, fontweight=\"bold\"\n",
    ")\n",
    "axes[0].set_xticklabels([])\n",
    "axes[0].set_yticks([10, 20, 30, 40, 50, 60])  # 设置y轴刻度位置\n",
    "axes[0].tick_params(\n",
    "    axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0\n",
    ")  # 设置y轴刻度样式\n",
    "axes[0].set_xlim(x[0] - space, x[-1] + space)\n",
    "axes[0].set_ylim(20, 50)\n",
    "axes[0].set_title(\n",
    "    \"Numerical Reasoning\",\n",
    "    fontsize=14,\n",
    "    # fontname=\"Times New Roman\",\n",
    "    fontweight=\"bold\",\n",
    ")\n",
    "\n",
    "# 绘制第二个子图（事实检查准确率）\n",
    "bars2 = []\n",
    "for i in range(num_bars):\n",
    "    if model_names2[i] == \"AUTOPREP\":\n",
    "        bar = axes[1].bar(\n",
    "            x[i],\n",
    "            values2[i],\n",
    "            width=width,\n",
    "            color=colors2[i],\n",
    "            edgecolor=\"black\",\n",
    "            hatch=hatches2[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars2.append(bar[0])\n",
    "    else:\n",
    "        bar = axes[1].bar(\n",
    "            x[i],\n",
    "            values2[i],\n",
    "            width=width,\n",
    "            color=\"none\",\n",
    "            edgecolor=colors2[i],\n",
    "            hatch=hatches2[i],\n",
    "            linewidth=0.3,\n",
    "        )\n",
    "        bars2.append(bar[0])\n",
    "\n",
    "axes[1].set_xticks(x)\n",
    "axes[1].set_xticklabels([])\n",
    "axes[1].set_yticks(list(range(0, 100, 10)))  # 设置y轴刻度位置\n",
    "axes[1].tick_params(\n",
    "    axis=\"y\", labelsize=14, labelcolor=\"black\", labelrotation=0\n",
    ")  # 设置y轴刻度样式\n",
    "axes[1].set_xlim(x[0] - space, x[-1] + space)\n",
    "axes[1].set_ylim(40, 65)\n",
    "axes[1].set_title(\n",
    "    \"Fact Checking\",\n",
    "    fontsize=14,\n",
    "    # fontname=\"Times New Roman\",\n",
    "    fontweight=\"bold\",\n",
    ")\n",
    "\n",
    "# 隐藏第一个子图的 x 轴刻度\n",
    "axes[0].tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "\n",
    "# 隐藏第二个子图的 x 轴刻度\n",
    "axes[1].tick_params(axis=\"x\", which=\"both\", length=0, labelsize=0)\n",
    "\n",
    "# 添加全局图例\n",
    "handles = bars1  # 使用第一个子图的条形作为图例句柄\n",
    "labels = model_names1  # 使用模型名称作为标签\n",
    "fig.legend(\n",
    "    handles,\n",
    "    labels,\n",
    "    fontsize=12,\n",
    "    ncol=4,\n",
    "    loc=\"lower center\",\n",
    "    bbox_to_anchor=(0.5, -0.23),\n",
    "    # framealpha=0.0,\n",
    "    handlelength=1.5,\n",
    "    # handletextpad=0.5,\n",
    "    columnspacing=1.2,\n",
    "    borderpad=0.3,\n",
    ")\n",
    "\n",
    "# 调整布局\n",
    "plt.tight_layout()\n",
    "\n",
    "# 保存图表\n",
    "plt.savefig(\"./figure/tabbench_indepth_acc.pdf\", bbox_inches=\"tight\")\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "batcher",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> draw/overhead_scatter_map.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Sample data\n",
    "over_head = {\n",
    "    'small_table': {\n",
    "        'time': {\n",
    "            \"Off-Prep\": 1.75370187,\n",
    "            \"HQa-Prep\": 3.425,\n",
    "            \"ICL-Prep\": 4.2420206832,\n",
    "            \"ReAcTab\": 9.453,\n",
    "            \"CoTable\": 9.810,\n",
    "            \"AutoPrep\": 6.0699276,\n",
    "            \"Binder\": 24.01299,\n",
    "            \"Dater\": 14.2368,\n",
    "            \"AutoTQA\": 214.10900,\n",
    "        },\n",
    "        'money': {\n",
    "            \"Off-Prep\": 0.0141/20,\n",
    "            \"HQa-Prep\": 0.0135/20,\n",
    "            \"ICL-Prep\": 0.0152/20,\n",
    "            \"ReAcTab\": 0.106/20,\n",
    "            \"CoTable\": 0.0524/20,\n",
    "            \"AutoPrep\": 0.0265/20,\n",
    "            \"Binder\": 0.0301/20,\n",
    "            \"Dater\": 0.0281/20,\n",
    "            \"AutoTQA\": 0.73197/20,\n",
    "        },\n",
    "        'accuracy': {\n",
    "            \"Off-Prep\": 55.62,\n",
    "            \"HQa-Prep\": 61.88,\n",
    "            \"ICL-Prep\": 56.93,\n",
    "            \"ReAcTab\": 64.65,\n",
    "            \"CoTable\": 65.32,\n",
    "            \"AutoPrep\": 66.29,\n",
    "            \"Binder\": 58.00,\n",
    "            \"Dater\": 49.03,\n",
    "            \"AutoTQA\": 61.83,\n",
    "        }\n",
    "    },\n",
    "    'large_table': {\n",
    "        'time': {\n",
    "            \"Off-Prep\": 2.0312496,\n",
    "            \"HQa-Prep\": 3.9812496,\n",
    "            \"ICL-Prep\": 5.502877488136292,\n",
    "            \"ReAcTab\": 9.673,\n",
    "            \"CoTable\": 73.0984,\n",
    "            \"AutoPrep\": 7.3524,\n",
    "            \"Binder\": 56.81389,\n",
    "            \"Dater\": 30.8036,\n",
    "            \"AutoTQA\": 328.26162,\n",
    "        },\n",
    "        'money': {\n",
    "            \"Off-Prep\": 0.0173/20,\n",
    "            \"HQa-Prep\": 0.0168/20,\n",
    "            \"ICL-Prep\": 0.0183/20,\n",
    "            \"ReAcTab\": 0.119/20,\n",
    "            \"CoTable\": 0.1446/20,\n",
    "            \"AutoPrep\": 0.0272/20,\n",
    "            \"Binder\": 0.0067/20,\n",
    "            \"Dater\": 0.0343/20,\n",
    "            \"AutoTQA\": 1.244/20,\n",
    "        },\n",
    "        'accuracy': {\n",
    "            \"Off-Prep\": 56.73,\n",
    "            \"HQa-Prep\": 57.69,\n",
    "            \"ICL-Prep\": 56.73,\n",
    "            \"ReAcTab\": 47.12,\n",
    "            \"CoTable\": 53.85,\n",
    "            \"AutoPrep\": 62.50,\n",
    "            \"Binder\": 22.12,\n",
    "            \"Dater\": 33.65,\n",
    "            \"AutoTQA\": 43.27,\n",
    "        }\n",
    "    },\n",
    "}\n",
    "\n",
    "# if we use deepseek, price should devide by 20，标明我们没有按照KV-Cache计价，而是按照token计价"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.001325, 0.0013599999999999999)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.0265/20, 0.0272/20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(35.273732095255966, 27.621509433962263)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "over_head['small_table']['time']['AutoTQA'] / over_head['small_table']['time']['AutoPrep'], over_head['small_table']['money']['AutoTQA'] / over_head['small_table']['money']['AutoPrep']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(44.64686632936184, 45.735294117647065)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "over_head['large_table']['time']['AutoTQA'] / over_head['large_table']['time']['AutoPrep'], over_head['large_table']['money']['AutoTQA'] / over_head['large_table']['money']['AutoPrep']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.colors as mcolors\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Sample data\n",
    "methods = ['Off-Prep', 'ICL-Prep', 'Dater', \n",
    "        #    'Binder',\n",
    "           'ReAcTab', 'CoTable', 'AutoPrep', 'AutoTQA']\n",
    "time = np.array([over_head['small_table']['time'][method] for method in methods])  # Time values\n",
    "money = np.array([over_head['small_table']['money'][method] for method in methods])  # Money values\n",
    "accuracy = np.array([over_head['small_table']['accuracy'][method] for method in methods])  # Accuracy values\n",
    "\n",
    "# Marker styles for different models\n",
    "marker_styles = {\n",
    "    'Off-Prep': '1',\n",
    "    'ICL-Prep': '2',\n",
    "    'HQa-Prep': '3',\n",
    "    'Dater': 'p',\n",
    "    'Binder': 'h',\n",
    "    'ReAcTab': '>',\n",
    "    'CoTable': '^',\n",
    "    'AutoTQA': 'v',\n",
    "    'AutoPrep': '*'\n",
    "}\n",
    "marker_styles = [marker_styles[method] for method in methods]\n",
    "\n",
    "# Create a custom colormap from gray to dark blue\n",
    "colors = [\n",
    "    '#D3D3D3',\n",
    "    '#D3D3D3',\n",
    "    '#4169E1',\n",
    "    '#00008B'\n",
    "]  # Light gray to royal blue to dark blue\n",
    "n_bins = 100\n",
    "custom_cmap = mcolors.LinearSegmentedColormap.from_list('gray_to_darkblue', colors, N=n_bins)\n",
    "\n",
    "# Create a figure and axis\n",
    "plt.figure(figsize=(4, 3))\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "# Normalize accuracy values for color mapping\n",
    "norm = mcolors.Normalize(vmin=min(accuracy), vmax=max(accuracy))\n",
    "\n",
    "plt.xlim(1.5, 400)\n",
    "plt.ylim(0.011/20, 1.5/20)\n",
    "\n",
    "# Create a scatter plot with different markers and color based on accuracy\n",
    "# Use the custom colormap\n",
    "scatter = plt.scatter(time, money, c=accuracy,\n",
    "                      cmap=custom_cmap,\n",
    "                      s=0,\n",
    "                      alpha=0.8,\n",
    "                      edgecolors='black',\n",
    "                      norm=norm)\n",
    "\n",
    "# Add color bar\n",
    "cbar = plt.colorbar(scatter, pad=0.03)\n",
    "cbar.set_label('Accuracy (%)', fontsize=13, labelpad=3, fontweight='bold')\n",
    "# 设置colorbar刻度字体\n",
    "cbar.ax.tick_params(labelsize=12)\n",
    "cbar.locator = ticker.MaxNLocator(integer=True)  # 强制刻度为整数\n",
    "cbar.update_ticks()\n",
    "\n",
    "# Unified marker size\n",
    "marker_size = 200\n",
    "\n",
    "# Labeling the points with different markers\n",
    "for i, method in enumerate(methods):\n",
    "    plt.scatter(time[i], money[i],\n",
    "                marker=marker_styles[i],\n",
    "                color=custom_cmap(norm(accuracy[i])),\n",
    "                s=marker_size,\n",
    "                label=method)\n",
    "\n",
    "# 创建代理艺术家以控制图例中的点颜色\n",
    "from matplotlib.lines import Line2D\n",
    "legend_elements = [\n",
    "    Line2D([0], [0], marker=marker_styles[i], linestyle='None',\n",
    "           color=custom_cmap(norm(accuracy[i])),\n",
    "           markersize=np.sqrt(marker_size) / 1.2, label=method)\n",
    "    for i, method in enumerate(methods)\n",
    "]\n",
    "\n",
    "# Add legend with precise positioning\n",
    "plt.legend(handles=legend_elements, loc='upper left',\n",
    "           bbox_to_anchor=(-0.00, 1.00),  \n",
    "           fontsize=11,\n",
    "           ncol=2,\n",
    "           handletextpad=0.2,\n",
    "           columnspacing=0.5,\n",
    "           borderpad=0.5,\n",
    "           handlelength=1.5,\n",
    "           labelspacing=0.5)\n",
    "\n",
    "# 设置x，y轴刻度字体\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "# set title\n",
    "plt.title('Small Table', fontsize=14, fontweight='bold')\n",
    "\n",
    "# 移除网格线\n",
    "plt.grid(False)\n",
    "\n",
    "# Adjust layout and show plot\n",
    "plt.tight_layout()\n",
    "# plt.subplots_adjust(left=0.15, right=0.96, top=0.98, bottom=0.16)\n",
    "# plt.subplots_adjust(left=0.1, right=0.96, top=0.98, bottom=0.1)\n",
    "plt.subplots_adjust(left=0.125, right=0.96, top=0.92, bottom=0.085)\n",
    "plt.savefig('./figure/time_money_acc_scatter_map_small_table.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.colors as mcolors\n",
    "\n",
    "# 设置全局字体为Times New Roman\n",
    "# plt.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# Sample data\n",
    "methods = ['Off-Prep', 'ICL-Prep', 'Dater', \n",
    "        #    'Binder',\n",
    "           'ReAcTab', 'CoTable', 'AutoTQA', 'AutoPrep']\n",
    "time = np.array([over_head['large_table']['time'][method] for method in methods])  # Time values\n",
    "money = np.array([over_head['large_table']['money'][method] for method in methods])  # Money values\n",
    "accuracy = np.array([over_head['large_table']['accuracy'][method] for method in methods])  # Accuracy values\n",
    "\n",
    "# Marker styles for different models\n",
    "marker_styles = {\n",
    "    'Off-Prep': '1',\n",
    "    'ICL-Prep': '2',\n",
    "    'HQa-Prep': '3',\n",
    "    'Dater': 'p',\n",
    "    'Binder': 'h',\n",
    "    'ReAcTab': '>',\n",
    "    'CoTable': '^',\n",
    "    'AutoTQA': 'v',\n",
    "    'AutoPrep': '*'\n",
    "}\n",
    "marker_styles = [marker_styles[method] for method in methods]\n",
    "\n",
    "# Create a custom colormap from gray to dark blue\n",
    "colors = [\n",
    "    '#D3D3D3',   \n",
    "    '#D3D3D3',   \n",
    "    '#4169E1',  \n",
    "    '#00008B'   \n",
    "]  # Light gray to royal blue to dark blue\n",
    "n_bins = 100\n",
    "custom_cmap = mcolors.LinearSegmentedColormap.from_list('gray_to_darkblue', colors, N=n_bins)\n",
    "\n",
    "# Create a figure and axis\n",
    "plt.figure(figsize=(4, 3))\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "plt.ylim(0.011/20, 1.5/20)\n",
    "\n",
    "# Normalize accuracy values for color mapping\n",
    "norm = mcolors.Normalize(vmin=min(accuracy), vmax=max(accuracy))\n",
    "\n",
    "# Create a scatter plot with different markers and color based on accuracy\n",
    "# Use the custom colormap\n",
    "scatter = plt.scatter(time, money, c=accuracy, \n",
    "                      cmap=custom_cmap,  \n",
    "                      s=0, \n",
    "                      alpha=0.8, \n",
    "                      edgecolors='black', \n",
    "                      norm=norm)\n",
    "\n",
    "# Add color bar\n",
    "cbar = plt.colorbar(scatter, pad=0.03)\n",
    "cbar.set_label('Accuracy (%)', fontsize=13, labelpad=3, fontweight='bold')\n",
    "# 设置colorbar刻度字体\n",
    "cbar.ax.tick_params(labelsize=12)\n",
    "cbar.locator = ticker.MaxNLocator(integer=True)  # 强制刻度为整数\n",
    "cbar.update_ticks()\n",
    "\n",
    "# Unified marker size\n",
    "marker_size = 200\n",
    "\n",
    "# Labeling the points with different markers\n",
    "for i, method in enumerate(methods):\n",
    "    plt.scatter(time[i], money[i], \n",
    "                marker=marker_styles[i], \n",
    "                color=custom_cmap(norm(accuracy[i])), \n",
    "                s=marker_size, \n",
    "                label=method)  \n",
    "\n",
    "# Add legend with precise positioning\n",
    "plt.legend(loc='upper left',  \n",
    "           bbox_to_anchor=(-0.00, 1.00),  \n",
    "           fontsize=11,\n",
    "           ncol=2,  \n",
    "           handletextpad=0.5,  \n",
    "           columnspacing=0.5,  \n",
    "           borderpad=0.5,  \n",
    "           handlelength=1.5,  \n",
    "           labelspacing=0.5)  \n",
    "\n",
    "# Set labels and title\n",
    "# 设置x，y轴刻度字体\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.title('Large Table', fontsize=14, fontweight='bold')\n",
    "\n",
    "# 移除网格线\n",
    "plt.grid(False)\n",
    "\n",
    "# Adjust layout and show plot\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "# plt.subplots_adjust(left=0.15, right=0.96, top=0.98, bottom=0.16)\n",
    "plt.subplots_adjust(left=0.125, right=0.96, top=0.92, bottom=0.085)\n",
    "\n",
    "# plt.tight_layout()\n",
    "\n",
    "plt.savefig('./figure/time_money_acc_scatter_map_large_table.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x250 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.colors as mcolors\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Sample data for small and large tables\n",
    "methods_small = ['Off-Prep', 'ICL-Prep', 'Dater', 'ReAcTab', 'CoTable', 'AutoTQA', 'AutoPrep']\n",
    "time_small = np.array([over_head['small_table']['time'][method] for method in methods_small])\n",
    "money_small = np.array([over_head['small_table']['money'][method] for method in methods_small])\n",
    "accuracy_small = np.array([over_head['small_table']['accuracy'][method] for method in methods_small])\n",
    "\n",
    "methods_large = ['Off-Prep', 'ICL-Prep', 'Dater', 'ReAcTab', 'CoTable', 'AutoTQA', 'AutoPrep']\n",
    "time_large = np.array([over_head['large_table']['time'][method] for method in methods_large])\n",
    "money_large = np.array([over_head['large_table']['money'][method] for method in methods_large])\n",
    "accuracy_large = np.array([over_head['large_table']['accuracy'][method] for method in methods_large])\n",
    "\n",
    "# Marker styles for different models\n",
    "marker_styles = {\n",
    "    'Off-Prep': '1',\n",
    "    'ICL-Prep': '2',\n",
    "    'HQa-Prep': '3',\n",
    "    'Dater': 'p',\n",
    "    'Binder': 'h',\n",
    "    'ReAcTab': '>',\n",
    "    'CoTable': '^',\n",
    "    'AutoTQA': 'v',\n",
    "    'AutoPrep': '*'\n",
    "}\n",
    "marker_styles_small = [marker_styles[method] for method in methods_small]\n",
    "marker_styles_large = [marker_styles[method] for method in methods_large]\n",
    "\n",
    "# Create a custom colormap from gray to dark blue\n",
    "colors = ['#D3D3D3', '#D3D3D3', '#4169E1', '#00008B']  # Light gray to royal blue to dark blue\n",
    "n_bins = 100\n",
    "custom_cmap = mcolors.LinearSegmentedColormap.from_list('gray_to_darkblue', colors, N=n_bins)\n",
    "\n",
    "# Create a figure with two subfigures\n",
    "fig, axes = plt.subplots(1, 2, figsize=(6, 2.5), sharey=True)  # Two subfigures, shared y-axis\n",
    "\n",
    "# Plot Small Table\n",
    "ax1 = axes[0]\n",
    "ax1.set_xscale('log')\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xlim(1.4, 430)\n",
    "ax1.set_ylim(0.010 / 20, 1.8 / 20)\n",
    "\n",
    "# Normalize accuracy values for color mapping\n",
    "norm_small = mcolors.Normalize(vmin=min(accuracy_small), vmax=max(accuracy_small))\n",
    "\n",
    "# Scatter plot for Small Table\n",
    "scatter_small = ax1.scatter(time_small, money_small, c=accuracy_small,\n",
    "                            cmap=custom_cmap, s=0, alpha=0.8, edgecolors='black', norm=norm_small)\n",
    "\n",
    "# Add markers\n",
    "marker_size = 200\n",
    "for i, method in enumerate(methods_small):\n",
    "    ax1.scatter(time_small[i], money_small[i],\n",
    "                marker=marker_styles_small[i],\n",
    "                color=custom_cmap(norm_small(accuracy_small[i])),\n",
    "                s=marker_size)\n",
    "\n",
    "# Add color bar for Small Table\n",
    "cbar_small = fig.colorbar(scatter_small, ax=ax1, pad=0.03)\n",
    "cbar_small.ax.tick_params(labelsize=12)\n",
    "cbar_small.locator = ticker.MaxNLocator(integer=True)  # Force integer ticks\n",
    "cbar_small.update_ticks()\n",
    "\n",
    "# Set title and labels for Small Table\n",
    "ax1.set_title('Small Table', fontsize=14, fontweight='bold')\n",
    "ax1.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "# Plot Large Table\n",
    "ax2 = axes[1]\n",
    "ax2.set_xscale('log')\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_xlim(1.4, 430)\n",
    "ax2.set_ylim(0.010 / 20, 1.8 / 20)\n",
    "\n",
    "# Normalize accuracy values for color mapping\n",
    "norm_large = mcolors.Normalize(vmin=min(accuracy_large), vmax=max(accuracy_large))\n",
    "\n",
    "# Scatter plot for Large Table\n",
    "scatter_large = ax2.scatter(time_large, money_large, c=accuracy_large,\n",
    "                            cmap=custom_cmap, s=0, alpha=0.8, edgecolors='black', norm=norm_large)\n",
    "\n",
    "# Add markers\n",
    "for i, method in enumerate(methods_large):\n",
    "    ax2.scatter(time_large[i], money_large[i],\n",
    "                marker=marker_styles_large[i],\n",
    "                color=custom_cmap(norm_large(accuracy_large[i])),\n",
    "                s=marker_size)\n",
    "\n",
    "# Add color bar for Large Table\n",
    "cbar_large = fig.colorbar(scatter_large, ax=ax2, pad=0.03)\n",
    "cbar_large.set_label('Accuracy (%)', fontsize=13, labelpad=3, fontweight='bold')\n",
    "cbar_large.ax.tick_params(labelsize=12)\n",
    "cbar_large.locator = ticker.MaxNLocator(integer=True)  # Force integer ticks\n",
    "cbar_large.update_ticks()\n",
    "\n",
    "# Set title and labels for Large Table\n",
    "ax2.set_title('Large Table', fontsize=14, fontweight='bold')\n",
    "ax2.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "# Remove grid lines\n",
    "for ax in axes:\n",
    "    ax.grid(False)\n",
    "\n",
    "# 创建自定义图例\n",
    "legend_elements = [\n",
    "    Line2D([0], [0], marker=marker_styles[method], color='gray', linestyle='None',\n",
    "           markerfacecolor='gray', markersize=14, label=method)\n",
    "    for method in methods_small  # 使用小表的方法即可，因为两者方法相同\n",
    "]\n",
    "\n",
    "# 将图例添加到第一个子图（ax1）\n",
    "fig.legend(handles=legend_elements,\n",
    "    fontsize=12,\n",
    "    ncol=4,\n",
    "    loc=\"lower center\",\n",
    "    bbox_to_anchor=(0.5, -0.18),\n",
    "    # framealpha=0.0,\n",
    "    handlelength=1.5,\n",
    "    handletextpad=0.5,\n",
    "    columnspacing=1.2,\n",
    "    borderpad=0.3,\n",
    ")\n",
    "\n",
    "# Adjust layout\n",
    "plt.tight_layout()\n",
    "plt.subplots_adjust(wspace=0.1)  # Reduce space between subfigures\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('./figure/time_money_acc_scatter_map.pdf', bbox_inches='tight')\n",
    "\n",
    "# Show the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_31116\\2587442071.py:58: UserWarning: You passed a edgecolor/edgecolors ('black') for an unfilled marker ('1').  Matplotlib is ignoring the edgecolor in favor of the facecolor.  This behavior may change in the future.\n",
      "  scatter_small.append(ax.scatter(time_small[i], money_small[i],\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_31116\\2587442071.py:58: UserWarning: You passed a edgecolor/edgecolors ('black') for an unfilled marker ('2').  Matplotlib is ignoring the edgecolor in favor of the facecolor.  This behavior may change in the future.\n",
      "  scatter_small.append(ax.scatter(time_small[i], money_small[i],\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_31116\\2587442071.py:68: UserWarning: You passed a edgecolor/edgecolors ('black') for an unfilled marker ('1').  Matplotlib is ignoring the edgecolor in favor of the facecolor.  This behavior may change in the future.\n",
      "  scatter_large.append(ax.scatter(time_large[i], money_large[i],\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_31116\\2587442071.py:68: UserWarning: You passed a edgecolor/edgecolors ('black') for an unfilled marker ('2').  Matplotlib is ignoring the edgecolor in favor of the facecolor.  This behavior may change in the future.\n",
      "  scatter_large.append(ax.scatter(time_large[i], money_large[i],\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_31116\\2587442071.py:91: UserWarning: Attempt to set non-positive xlim on a log-scaled axis will be ignored.\n",
      "  ax.set_xlim(0, 400)\n",
      "C:\\Users\\fmh\\AppData\\Local\\Temp\\ipykernel_31116\\2587442071.py:92: UserWarning: Attempt to set non-positive ylim on a log-scaled axis will be ignored.\n",
      "  ax.set_ylim(0, 1.5)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAArIAAAHqCAYAAAD4TK2HAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy89olMNAAAACXBIWXMAAA9hAAAPYQGoP6dpAAC1rElEQVR4nOzdd1gU19fA8e8WqkoT7Nh770Zib9hrYn52jSWWKLFFsQREiUaNaJTYMCr2GlvssSX2RIK9oUZsWAEFqbvvH7xsXAWFZXEp5/M888jOzN45u4CcuXvvuQqtVqtFCCGEEEKITEZp6gCEEEIIIYQwhCSyQgghhBAiU5JEVgghhBBCZEqSyAohhBBCiExJElkhhBBCCJEpSSIrhBBCCCEyJUlkhRBCCCFEpiSJrBBCCCGEyJTUpg4gI9FoNDx48IBcuXKhUChMHY4QQgjx0Wm1Wl6+fEmBAgVQKt/f3xUVFUVMTIzRYzA3N8fS0tLo7WZU6fU+QtZ/LyWRfcODBw9wdnY2dRhCCCGEyQUHB1OoUKFkj0dFRWFllQd4afRr58uXj9u3b2fpBCxRVFQUeays0uFdTJDV30tJZN+QK1cuIOGX18bGxsTRCCGEEB9feHg4zs7Our+JyUnoQXwJTASMmSRF8eiRNzExMVk2+XpTTExMuryLAFGA96NHWfq9lET2DYnDCWxsbCSRFUIIka2lfIidJcZPwbIfeRcNI4msEEIIIbKEEydOcPLkSUqUKEH9+vXJnTv3e/eLzE8SWSGEEEIYTKFUoVCojNaeVqtCq0n98/z8/Lh9+zbe3t4p2p/RqJUK1EaeaK7WakGjNWqbGY0kskIIIYTI1I4cOcKGDRvYv39/ivaLrEPqyAohhBAiwwkPD9fboqOjkz131KhRlCtXjuHDh9OqVStOnjz53v0i65Ae2UwqPj6e2NhYU4chRJZmZmaGSmW8j0yFECn3djlMDw8PPD093znv2rVr/PPPP6xcuZJKlSoxa9YsXF1dOXDgQJL7g4KCcHJy+kivQqQ3SWQzGa1Wy6NHjwgLC0OrzdrjXoQwNYVCga2tLfny5ZNFUoRIhlKlRKEw3ge8Wq2SeM27pTAtLCySPP/SpUs4ODhQqVIlAL7++mumTJnC0aNHk9z/66+/MmjQIKPFayxKlRKVkf+fUWq1oIk3apsZTZZLZPft28fx48d59eoVo0ePpmDBgqYOyajCwsIIDQ3FycmJHDlyyB9XIdKJVqslIiKCJ0+eYGVlhZ2dnalDEiJbSWkpzLi4OOLj/0vWrKysKFWqFK9fv05y/7Nnz9IlXmEaWSqRffnyJd7e3hw7doz79+8zduxY1q5da+qwjEar1fL48WNsbGxwdHQ0dThCZHlWVlZER0fz+PFjbG1t5cZRiAyocuXKhIaG8vTpU93fRrVajb29fZL7K1SoYMpwhZFlqcleO3bs0P2AFixYkDNnzvDixQsTR2U88fHxxMfHy2INQnxENjY2ut89IUTGU7ZsWVq1asXmzZsBCA0NJS4ujmHDhiW5v02bNqYMVxhZluqRDQgI0OupzJ07N0FBQdSsWdOEURlPXFwckHBHKYT4OBJ/3+Li4uR3T4gMyt/fHzc3N16/fk1wcDBr165FpVIlu19kHVnqf+WwsDDy5cune2xmZsbjx49NGFH6kI83hfh45PdNiPdTqpVGXhBBSXwqi/I4OjqyZs2aFO/PiNQqZfosiBCbtT9NylJDC+zt7fXqzL1+/RpbW1sTRiRE2ly/fp18+fJx/fp1U4cihBBCZDhZKpGtXLkyjx490j0OCQnRld0QIjNau3YtISEhrFu3ztShCCGEEBlOlkpk27VrR2BgIAD37t2jdu3aMjFKZGobNmz6/383mzgSIYQQIuPJkIlsVFQU8+bN45NPPkny+KFDh+jatStff/01I0eO1E2CsrW15ZtvvuG7775j/vz5+Pr6fsywRTJ27dpFly5d6Nu3Lz169KB169Zs2rQpyXN9fX0ZMWIEJUqUYPDgwcTGxnLu3Dnc3Nxo2LAhdevW5dKlS3rPCQ0NZfny5Tg4OGBmZkb9+vVp2rQpFStWZNq0aZl2BbRr165x9eplzK3rceXKRaMOLzhx4gTdu3dHoVBQsmRJ/ve//1G3bl3q1q3Lxo0b09T2Z599ZtDzVqxYgYWFBQ0aNKBly5YULFgQS0tLWrZsSfPmzXFycqJRo0bJPv/Jkyd4e3tTuHBh7ty5Y1jwQohUU6qURt+yI5VKlS5bVpfhJnvFxcWxbt06lixZQkRExDvHAwMD6d69OxcvXsTR0ZERI0YwduxYfHx8AOjcuTOdO3f+2GFneNExsViYm3205yUaO3YsBw8e5MCBA7qKEk+ePMHV1ZU//viDn376SXfuihUrOHPmDCtXrqRv3760bt2agQMH0rFjR65evYq5uTktW7Zk+/btenUA7ezs6NevH3v27OHEiRP88ccfAGzcuJEvvviCO3fu4OfnZ/BrMJUtW7agUltibded+OizbNmyBXd3d6O07eLigp2dHevWrWP8+PEMGDAAjUZDnz59+OKLLzAzM6NTp06pbvfYsWNs2bKFEydO4OLikurn79y5kxYtWgDQt29fDh48yN69e4GEyZwjR4587/MtLS0JDg5O9XWFEEJkThnutketVtOvXz/atWuX5PEJEybQrFkzXVLUvXt35s+fb1APTHR0NOHh4XpbVvTk2UtO/nWTO8FP0GhStqytRqPlTvATTp69ydNnLw267rJly5g9ezYrVqzQK4vm5OTEL7/8wvz581m6dKlu/4oVKyhcuDAA1atX59GjR1y4cAGAHDlyYGZmxu+//86ECROSvJ61tbXe465du1KzZk1++eUXHjx4YNBrMKUNGzejNq+MUpUTlUVlow8vePv9UiqVeHh4ADB37lyD2ly2bBk5cuQw6MahRIkSuiQ2Kba2tvTp0yfZ405OTlStWjXV1xVCCJF5Zbge2USWlpbv7AsPD2f//v388MMPun1Vq1ZFq9WyefNmxowZk6prTJ8+nSlTpqQ51ozuybNwNBott/59QsiTcMqUyI+drXWy54eGRXD15kMiX8f8//Nf4pg7V6quqdFomDx5MtWrV6dKlSrvHK9atSqVK1fGw8ODL7/8EpVKRXBw8DsfgyS1LzVKlizJX3/9xf379ylQoIDB7aSHqKgozp07h1b77s3F8+fPOR8YQI7cQwEws6pFYODP7Ny5EwcHh3fOVygUVK9ePcnfm9TInz8/gEFLOD579oy4uDh69uzJ6tWrmTdvHrlypfznpn79+h88p2HDhu89nh0+RhNCCPGfDJvIJiUgIIC4uDhy586t22dpaYmNjQ0BAQGpbs/d3Z1Ro0bpHoeHh+Ps7GyUWDOScqUK4GCXkxu3HxERGc25C3fIn9eOkkXzYmb23x/+2Nh4bt4J4WFIKABmZipKFctHXqfUT5j766+/ePjwYbI965DQ67pixQr+/vtvlixZwuPHj9mxYwf37t2jb9++bNy4kT///JNnz54xYMAASpUqxbhx41IVx+3bt1GpVJQqVYojR47g6+uLnZ0d5cuXx8PDg4ULF9KjRw8OHTrEzp07uXPnDkFBQXz//fe0adOGPXv24OvrS506dbC3t8fT0xMHBwd++uknWrVqler35U1Lly5lxIgRyR5Xqqwwt0y4CTC3rMJrlRXt27dP9vyffvqJ4cOHpymms2fPAlC3bl3dvvj4eH788Ufu37/PyZMnKViwIL6+vu/cGKxcuZL+/fvj4ODA4sWLWbduHYMGDXrnGn///Tfz588nV65cnD59mnHjxtGlS5cUx3ju3Dl++OEHSpUqxYEDB2jatCnff/+93jkhISF89dVXnDx5EldXV5YsWYK9vX1q3gohRAopVSoj15HNnjek6VZH1gAnTpzg5MmTlChRgvr162NpacnYsWOxtbUlIiKCWbNmYWFhYdRYDZWpEtnExQ3e7pHKlSsXT58+TXV7FhYWGeYbkZ4UCgX58tiS2z4nQXdCeBASysOQUJ4+f6lLVEOehHPj9iNi/79wcoG8dpR4K9FNjcShHm8OKXhbnjx5dOf6+flx8OBB2rdvj6enJwD16tXD09OTFStWGPRR9caNGzl9+jRjxozBzs4OOzs7Tp06hb29PS1atKB3794UKlSIGzdusG/fPt0462nTpvHZZ58RGBhI3rx5OXr0KBEREfTt25fffvuNAQMG8Pnnn3Pz5k29BThSa+DAgVy/fp0FCxagNnfGyq43SmVO3XGFMhcKpdX/f22FTd6ZaDWvdMc1mle8Dl1JXMw9hg8fzsCBAw2OBeDq1asMHTqUMmXK6L4HAN7e3rRv356qVasSFRVFrVq16N27NwcPHtR7/h9//KG7MaxTpw5+fn7vJLLXrl2jS5cuBAQEYG9vj4eHB1988QUPHjzQ/Tx8SJcuXXB3d2fQoEE0aNAAV1dXevbsSfny5XXnLF68GDc3N1q2bIm7uzsDBgxgy5YtBr4zQgiRffj5+XH79m28vb11+3r37k2nTp3o1KkT/v7+uLu7M2fOHBNG+Z9MlcgmrrBjZWWltz8+Ph4zM8MnJGUXZmYqypYqQL48dlwLekhEZDSXr9/n8vX7unNyWFt8cOhBamg0mvfEk/A9M+bHwS9fvmTatGmEhITw7Nkz/P396dWrF5AwnKFYsWLkzp2bzz//nM8//xyA/v37o9VqmTFjBpAwqahevXrcvXuX5s2bkzt3burUqUPfvn0BmDdvHs2aNWPt2rV6PfqpZWlpyfz582nevDl9+vQjInQRlraDMLMsl+T5SpUtqBIW+IiNukxU2BJyWoP/5h3v7fn+kA0bNrBlyxYOHDjA+PHjmTBhgm78bHR0ND///DPm5ua6SVdVqlTh6dOnaDQalMqEYfZHjhyhadOmujYHDx5Mv379OH/+PJUrV9btnzFjBs2aNdP1jg4dOhQ7O7skh0skp0OHDrrqBYk3Em/fyH733XcULVqU1q1bExYWxpQpU3j69Ol7b6yEECK7O3LkCBs2bGD//v26fQ8ePGDTpk0sWbIEgFatWjF48GCmTJmSquFj6SVTJbKJ4/fCwsL09r969QonJydThJQp2dlaU6tqce7ef8qtf5/o9hcvkofCBXOjVKb9o41ixYoB6C1Q8bbnz58DCZN8UiouLo6oqCjdY6VSqTdpKVeuXEyaNCnZ5yuVyndWe7tw4QKjRo3if//7X5LPUSgUejdPDRs2RKVSERQUlOK436d9+/ZcvHiebt178MexGVjatMPKplOSH9VptXG8Dt9GVPhOGjRoyNq1qylYsGCaru/q6sqAAQOoUqUK+/fv1+uNDQoKIiwsjHHjxr13qdYVK1YQFRXFX3/9BUBMTAyWlpYsXbqU+fPn6847c+YMbdu21T3OmzfvBysRvG3u3LlcunSJyZMn626U3nfD1KpVK6ZMmcKtW7ckkRVCiPcYNWoU9erVY/jw4QQFBfHdd99x+/ZtHB0ddXMwnJycsLCw4MyZM3odGKaS4aoWvE+5cuUwMzPTDTEAiIyMJDw8nNq1axvcrq+vL+XLl6dWrVrGCDNTUCoVFHV2wun/J3E55c5FUWdHoySxANWqVSNv3rycOXMm2XMCAwMpUqSIXo/dh6xevZpcuXLptjc/TjZUdHQ0f//99zv7kxuuolarsbe3N+qwlIIFC3L40O94e08j+uUuXof/muR5r8N+JfrlLry9p3Ho0ME0J7GJ7OzsWL16NX///bdeIhsdHU1UVBSXL1/WO//Zs2e6SWpPnz7FzMyM9evXs2LFClasWMHatWvp0aMHa9as0bvxsLCwSLIe7suXKa+MMXv2bGbMmMHEiRNTNJwisccgR44cKb6GECLllEoVSpURN2X2HCOrUinTZQPeqdAUHR39zvWvXbvGP//8w8CBA1mwYAFNmjTB1dWV+/fvv/OpWc6cOTNMNaBMlcg6ODjQunVrTp06pdt34cIFzM3N0/TR6rBhw7h8+bJuokt2YmVprvevsajVatzd3bl8+bLe9yvR9evXOXXqFNOmTdN9PJ0SrVu35o8//tBtmzenvSRVhQoVWLJkCffv/zfE4sSJE1y5ckX3OD4+Xvd1TEwMz58/59NPP03ztd+kUqkYMGAACgUoVUn3HCrVjigUCeNrjT1Dv379+kyYMIEZM2boavGWKlUKMzMzXVmuREuXLtX10K5YsYIvvvjinfZ69uzJixcv9MamVqhQgd27d3P37l3dvuPHj3Pz5s0UxXjz5k3Gjh3L+PHjU1yh4caNGxQsWJBy5ZIesiGEEFmds7Mztra2um369OnvnHPp0iUcHByoVKkSAF9//TUajQatVvvO/7cxMTEZZkhnhh1aEBsbq1ux602TJk2iY8eOREZGYm1tzcqVK3Fzc6NQoUImiFK8z4gRIwgICGDAgAEcPnxYN/wjJCSEbt26MXr0aHr27Kk7//Xr10RGRuq18fa+PHnyJDspKKnnv02j0bxzJzp27Fg2bNhA3bp1GT58OHFxcfz11196SXJiPVtIGFNasWJFOnTo8IF3IPW2bduGVqvA3KoGAFpNNDGv/8LcqiYKpQXmVjV4HbqSbdu2pXlyV+J79WaPqYeHBwcPHqRr166cOnWKIkWK8PXXX+Pj40Pr1q1p3749Z8+e1S12EBMTg7+/f5LDAxo0aICNjQ3z5s2jR48eQMJ7vXbtWlxdXfn222959uwZf//9N+vWrXvn+a9fv+b169d6+xJjXbt2Lb1799bVIb5586bef7S3b9+maNGixMbG4uPjw08//ZSqGyYhhMhKgoODsbH5rwJRUp8oxsXF6XXaWFlZUapUKWJjY5Mc0plRSlpmyP/Zt2zZwo4dO3j48CFz587VG0pQs2ZNFixYQP/+/Rk+fDgODg66SToiY1EoFCxfvpzx48fTp08fvvzyS/r06cPAgQPx8PBg5syZQMJKX1OmTOHx48ds3bqVDRs2EBYWxtatW1m/fj1Pnjxh5syZesnkm0JDQ/nll184ePAgL168YMqUKXq9qYnWrl1LQEAAe/fuZcWKFbr91apVY8uWLVhbW+Pl5cXp06dZtGiR3pjQZ8+eMXbsWMaOHcuOHTv47bffUKuNfx+4adNmzK3KolTlIi7mXyKeeRDxfDERzzyIi/kXpcoGc6uybNyUtp7oEydO4OXlBcC6det0SbtarWbNmjVERkZSp04dpk2bxrhx4xgxYgQnT55k6tSplClThv79+3Pv3j169erFxYsXmTNnzjsr8S1cuJBXr15x9uxZBg0axN27d6lcuTKbN28mNjYWNzc3zp07x4IFC/SeFxYWpvt+Pn/+nKlTp+p6bCtWrMiAAQP46aefGDlyJEOHDqVw4cJs3ryZ8uXL4+Ligo+PD2PGjKFr164MGDCAb7/9Vlb7E0JkazY2NnpbUols5cqVCQ0N1RtWp1arKVSoEPfu3SMmJqG2fOKQgrQM6TQmhTapauzZVHh4OLa2toSFhenduWQUUVFR3L59m2LFiqW58H2im7dDuHv/GYUL5qZksbxGaTOrKVq0KH379tUbO5oenj9/Tp48ebHI1R3QEBW+gQoVyjN9ujfjx0/g8uUrWNp8ASiIfrmOJ08eS23UjyA9fu+EyMhS+rcw8bxcjgt0pQKNQat5zcunX2fYv8XGlvg+Lsltg7WR5qkkitRoGfQsPMXvZeInb4MHDyY0NJTGjRvz119/8cUXX/DVV1/RvHlzVqxYwaVLl5g1a5ZRYzVUhh1a8DH5+vri6+ur16UuxMe2Y8cO4uPjiH39B7HRt3Fzc+OHH37AwsKCpk2bMn78eObNm4eZRTHi4+PYsWPHe5dsFUIIIVLD398fNzc3Xr9+TXBwMGvXrkWlUrFo0SLGjx/P6dOnef78eYb6JFwSWRImew0bNkx3VyTEm+Li4oiNjU3362z6/+ECOa3DWbVlF23atNEds7S0ZO7cuTRr1ozevfvyIjrhfElkhRBCGIujoyNr1qxJcr8hCxN9DBlyjKwQGcHLly/58ccfefjwIdu2bePo0aPper2LFy/SqHETLl26oJfEvqlt27ZcvHieho0ac/HixXSNRwghhMjopEdWiGTkypWL0aNHM3r06I9yvUuXLpIjR473LjwAUKBAAQ4f+v2dyVVCCCFEdiOJbDaXL48tNrmssLYybh1ZkXo5c+ZM8bkKhSJV5wshRHpRqlQojLiIgTaJVQ2zA5VKicrIk71Uiqw/n18S2WwuZw5LcuaQmdhCCCGEyHxkjKwQQgghhMiUJJElofxW+fLlqVWrlqlDEUIIIYQQKSRDC5DyW0IIIYShlGolCiMuAa3VZM8+NrVKgdrIS2mrFRqjtpcRZc+fFqHzPCyaO/df8jws2tShZCsajYYyZcrRvn0HAgICTB2OEEIIkSlJIpvNBf0bxuFTDwj6N8zUoWQrGo2G69evsmvXXqpXry4JrRBCCGEASWRFuggMDGTw4MEoFAqcnZ1ZvXo10dEJvb6vXr1ixowZtG7dmn79+jFgwAC++eYbtm/fzogRI4iJiWHNmjUUK1YMhULBF198we7du1N87Zs3bzJt2jQUCgV2dna0aNGCWrVq8emnn7Jp06b0eskGMbPsirl1X/buO2PShPbEiRN8/vnn9OjRg4EDB9K/f39+/vlnvvrqK+7cufPB5ysUCipUqICrqyu1a9dGoVBQq1YtWrZsSaVKlVAoFMm2Ex8fz5YtW2jatClTpkxJ8pzY2FjWrFlDnTp1WLFiheEvVAghRJYiiaxIF1WqVGHu3LkAfP755/Ts2RMLCwuCg4OpW7cujx49Yvv27Sxfvhw/Pz++/fZbpk6dSnh4OObm5vTo0YPPP/8cgMWLF9O6desUX7tkyZJMmjQJJycn2rZty/79+zlz5gzVqlWja9eurFq1Kj1esoGUqM0/QW012WQJ7Y8//kjXrl2ZNGkSa9asYenSpSxbtgyVSsWSJUtS1Eb37t25dOkS+/btY+bMmQBMnz6dvXv3cuHCBUaOHPne55cqVYoTJ06g1SZd8zAuLo78+fNz5syZ1L04IUS6U6iUKFUqo20KVfZMTVQqVbpsWV32/GkRH4WlZUJ9WmtrayDh4/Ru3bphbW2Nj48PZmZmunMLFCjA1q1bMTf/b2GGxOcZWvg/8fmQ0GM4bdo01Go13t7eBrWXnhQKlUkS2r179zJmzBgWL15MlSpV9I599dVXfPXVVylq50PnDR48GAsLiySPqVQqKleujKOjY7LPt7KyomHDhimKRQghRPYhiSxSfutj2bFjB8ePH2fIkCFJLsNauHBhXS9serCzs8PR0ZHg4OB0u0ZafeyEdvz48RQpUoQ2bdokedzNzQ21+sPFTRo0aPDe46VLlyZ//vzvPedDPQfZoWdBCCFE6kgiS0L5rcuXL3P27FlTh5KlbdiwAYD69esne07z5s3T7fqvXr3iyZMnlC1bVjcO18XFBT8/P7p3746joyPXrl0DEoYzjBo1ivr169O0aVOuXr1KZGQkS5cupWrVqhw4cID+/fuTK1cu6tevz82bN40a68dIaK9du0ZgYOB7vx/lypWjUKFCaDQapk+fzpgxY+jatSstWrTg6tWrqbpeVFQUgwcPZty4cXTp0oVmzZpx7969d86bNm0a9vb2VKxYkSNHjry3zWfPnuHu7k7//v2pVKkSo0aNIjY2NlVxCSGEyLwkkRUfzfXr1wHImzfvR7+2Vqtl/PjxaDQaPD09iYmJIXfu3Jw8eZJNmzbRp08fWrduja2tLStXriRfvnzMmTOHo0ePolarad++PdHR0VhbWxMYGMjy5cvp3r07q1atIjAwkG7duiU7vjMt0jOhTc33Y8KECTx//pzZs2ezceNGKleuTKNGjQgNDU3x9X744QfOnz/PDz/8wKZNm7h69So//fST3jm7du0iT548rF69GoC2bdvy6NGjZNscNWoUEyZMYNmyZezcuZP58+fzww8/pDgmIUTaGXN8bOKWHalVynTZsjpZEEF8NC9fvgTQGweb3i5evMjUqVO5desWSqWS48ePU7duXQBatGgBQOvWrXF1dcXV1RUALy8v+vXrx5UrVwBwdnYmPj6e2NhYXFxcAOjVqxdNmzYFEj5+nzZtGgEBAVSvXj1dXkdiQqs1q4VCfZa9+/ayc2d12rVrz5QpnlSrVi3Vbab0+/Hs2TNdUp/o22+/Zd68ecybNw8PD48UXa9q1arky5dP9zhfvnw8ffpU75y2bdsyaNAgAMqUKUPZsmVZvXo1Y8aMeae9P/74g3/++QdfX1/dvhYtWhAWJqXkhBAiu5BENpsLj4jV+zc9OTs7c+PGDUJCQnB2djZKm9HR0XofJZuZmelNKqpYsSKTJ09O8rnK/19B5c3V3CIjI7l16xYDBgzQS7oSJZaQsrKy0u1r0qQJ06ZNIygoKN0S2UTvS2inTvV6Z8LW+yR+D0JCQt573vHjx4mNjdV7n/LkyYOzs3OqhuN06NCBV69eMXfuXEJDQ4mIiECjSX7VmZIlS1KqVClu3bqV5PELFy6QP39+xo8fr9v35tdCCCGyvqzf5yySFK/REnj1GXcfvALg7oNXBF59RrzG+B+PJ0rsAT127Fiy58TFxaWoLa1Wy7Nnz/jqq6/IlSuXbkvpLPvkJNa6/fvvv/X2R0RE8Pr16ySfkydPHoBkZ+Wnh/+GHExEqa7Izp076NixU6qGN9SqVQs7O7v3fj8AXZtvJ7z58uXTqzzxIefPn6dZs2a4urri6emZoiENuXLlIkeOHEkei46O5vz58++MiX27l1cIIUTWJYlsNvToaSTbD97h3CX9P/jnLj1lx8E7hDyNTJfrDho0CEdHR2bOnJlkwqrRaFJct3TPnj1ERkYyceJE/vjjD902ceLENMVob29P/vz5mTp1ql6C5Ofnp1dpIT4+Xvf1o0ePUKvV1KlTJ03XTg2tNp64mFPEvZ6GJu4i7dt3YNu2X5OsBpEcS0tLRo8ezc2bN5NdKOLPP//EwcEBlUr1zsSrZ8+e0aRJkxRfb+jQodSvX59y5cql6Pz4+Hhu3bqV7ATAChUq8PDhQxYtWqTbFxMTk8HqBAuR9SmVSpQqI27K7JmaqFTKdNmyuqz/CoVOdEw8x/9+xJ6jwYS9jMHSQkXD2vnp27k0DWrlx9JCRejLGHYfDeb434+Ijon/cKPvERmZkBDHxMQACUnili1buHnzJh07dtSbsf7ixQumTJlC586d33l+eHi4XrvBwcEsWbIEZ2dnSpUqRb169XRbqVKldOe9fv1a10ZSEj/WTuyFTTR+/HhOnz5NgwYN+Pnnnxk5ciShoaG6uriQ8LF2orVr1zJw4MCPMontvwTWi5jIFbRq+Qnnzp1j+/ZtqRpWkMjd3Z0OHTrQr18/1q5dq/dR/+7du7l58yb169fnyy+/xM/Pj+fPnwMJK7fFxcXx5ZdfvtNmYs/12z3YUVFR7N+/n+vXr+Pv78+tW7cICQnh4MGDunPeXP1r6dKl1KtXT9eTn3jzkPhvs2bNqFGjBiNHjmTo0KEsXLiQdu3a6cY6CyGynxMnTvDjjz+ybds2nj17ptsfExNDlSpVPlgJRWQ+MkY2G9BqtdwKfsmZ84+Jik5IAkoXtaVmJScszBNmh5YobEOhfDn468ITrt8J4/qdMO4+fEXtynko7pwrVT19kJDoLFu2DEgou1W2bFl69OhBgwYNCAwMZOrUqXz66ac4OTlRrFgxypQpw6hRo3BwcCAmJoaNGzeyceNGAGrXrk2RIkWAhKT2woULuLm5JXvtmzdvsn79eh4/fszhw4dZtmwZ7du3x8nJSXdOeHg4c+bMAWDRokWUKVOGRo0aATB8+HDCwsJYsGABHh4e9OnT552e3j///JPnz58TEhKCtbU1P/74Y6ren9TSauOJjz2LNm4PsTEhtG/fAU9PD4Mmeb1JpVKxdetWlixZgo+PD5MnT6ZUqVLky5ePzz//nL59+wIwf/58rKysaNasGXXq1CE2NpbDhw+/87H/gQMHdCu6/fTTT1hYWOgSUS8vL/r27UubNm2YPXs2//vf/1izZo1ueMLq1avx8vKiSZMmlCxZkjx58uh+BqKjo5k1axYA69ato0aNGlStWpVt27YxZMgQVqxYQdGiRfHx8aF8+fJpek+EEJmTn58ft2/fTnLRm1mzZqVouW2R+Si06VEzKJPx9fXF19eX+Ph4rl+/TlhYGDY2NqYO6x1RUVHcvn2bYsWK6fUOfsgffz3k5r8JvZp2ucxxqZ6XvI7WyZ4f8jSSE+dCCH2Z0JNaqogN9Wq+v5h9dnHnzh2KFSvG4cOHdYmvIeLi4jAzM8PcqjdqC5dkz0uvBFaknKG/d0JkVuHh4dja2n7wb2HieXlKrECpSv5vSmpp4iN5HNQ3VX+Ljxw5gre3N/v373+n4+XEiRNcvXoVLy8vVqxYkab/u9ND4vu4qXg+rI08rCJSo+HzW48ybF5jDDK0gKy/IEKRArlQKRXUqOBI+2ZF35vEAuR1tKZ9s6JUr+CISqmgcIFcHylSkeh9QwgkiRVCCH2jRo2iXLlyDB8+nFatWnHy5EkgYaLupk2bkhwGJbIGGVqQDRQukJPPWhbH2irl326VUkGVsrkpVcQ2Vc/L6hInqaXX6lHSAyuEyGyMv4hBQltvz4+wsLBIsjrMtWvX+Oeff1i5ciWVKlVi1qxZuLq6EhQUxPz583F3dzdibOlHpTT+AgbZYWkJ6ZHNJgxNRiWJ/U9QUBAzZ84EYOHChbrlbI1BemCFEEKfs7Mztra2um369OlJnnfp0iUcHByoVKkSAF9//TUajYZ169ZRs2ZNXYlEkTVJliJECpUoUYIlS5akuERYymiIizklPbBCCPGW4OBgvXGdydXqjouL0yuJaGVlRalSpRg9erTeQi4vXrygQ4cOTJw4kW+//Tb9AhcflSSyQphQbNRGtNoYSWCFEOItNjY2KZqgVLlyZUJDQ3n69CmOjo4AqNVq/Pz8dEuJA9StW5c5c+ZIib4sRhJZIUxAqVRSunRZypYtIwmsECJTU6oTFjIwGkXq2ipbtiytWrVi8+bNDB48mNDQUOLi4ujZsyeqN8buqlQqnJycMuzs/fRYwCA7jJGVRFYIE1AqlVy7dsXUYQghRJbg7++Pm5sbr1+/Jjg4mLVr1+olsSLrkkRWCCGEEJmao6Mja9asee85siBC1iSJrECr1aZ65S6RdhqNRm9J2LRSKrPvGuVCCCGyJ/mrl41pNBpmzZqFg4MDs2fPNmpSJT6sfPmKmJmZGW0rX76iqV+SECIbSqwja8wtO1KrlOmyZXXSI4v+ErXZxaNHj+jVqxcHDx7ExcWFsWPHsn//fvz9/cmXL5+pw8sWSpcuxY2btylYaQwKheH/cWu18dy/MIsyZUobMTohhBAi45NEloQlaocNG6Zb7zir27NnD3379kWj0bB48WJcXFw4ceIEEydOpEqVKqxcuZKWLVum6RonTpxgwYIFrFu3jvz581OrVi2srKy4ffs29vb29OrVix49ehjpFWVOU6Z4snPnDpRKMxwKtzG4nWd3d6GJj8bT0yNN8WzYsAGFQkHXrl3T1E5K3Llzh2LFilGjRg0cHR25f/8+Fy9epH79+lhZWXHr1i1u3ryJVqvVPefly5fMmDGDCxcuYGVlRUhICDVq1GDy5MnY2dm993qfffYZmzdvTudXJYQQ4mPL+n3OQic6OprRo0fTunVrSpcuzebNm3FxcQHAxcWFTZs2Ubp0aVq1asWYMWOIiYkx+FouLi5MmjQJAC8vL7Zv38769es5efIkLVu2pHfv3nTt2lUvUXmf4OBgQkNDDY4nI6pWrRrt2rXnyc1laDVxBrWh1cTx9OYvtG/fIc0lvBYvXoyfn5/Bz79w4UKqznd3d+evv/5i7969jB49GoBffvmFffv2cf36dbp06aI798GDB9SuXRt7e3t27NjBhg0b+P3337GwsKBWrVrcu3cv2escO3aMLVu2cOLECcNemBBCiAxLEtls4vr169StW5f58+czduxYfH19yZ07t945jo6O+Pr6MmbMGH766Sfq1q3LjRs3DL6mtbX1O/uUSiXffPMN3t7ebNq0iR9//DFFbXl7e2e5RBYSemUjw+/y4t4+g57//N5eIsPvprk39vr16wQEBPD777/z77//GtTG2LFjU3yuhYUF/fr1S/a4QqFg+PDhQMJY7s8//5xChQoxZswY3TkqlQpvb29sbW354osvkh3jvWzZMnLkyJGmJF0IkTwZI2sciXVkjb1ldVn/FWZzWq2WlStXUr16dZ4/f87q1avp3bt3srPblUolffr0YdWqVTx79oxq1arh7++f4p7TlBo5ciROTk7MmTPng2OT/f39Wbx4sVGvn1GkpVfWmL2xS5cuZd26dSgUCpYtW5bq50+dOpV9+1KejOfPn59SpUq995yGDRsCsH37dk6cOEH//v3fOUehUNC7d29OnDjBjh073jn+7NkzXWH0jRs38vLlyxTHKIQQIuOTRDYLCw8Pp2fPnvTt25dmzZqxceNGypcvn6LnVqhQgY0bN9K0aVP69OlDz549jZoEWFhY0KRJEx4+fMi5c+c4ePAg3bp1w93dnWrVqjF//nwg4ePqLVu2ADBx4kS+++47AOLj45k5cyZubm7Url2bTp068eDBAyIiIli4cCEVK1Zk165dNGvWjMKFC/P8+XOjxW5shvbKGqs3NiYmhlu3btGyZUvatm3L8uXLdb2bWq0WPz8/cubMSd++fQE4f/48zZs315VsO3LkCIcOHQJg8ODBzJs3D0gYyuLu7s7YsWNp27Ytn332GQ8ePEh1fIljW2vVqpXk8UaNGgHofk7etHLlSvr378/gwYOJiIhg3bp1qb6+EEKIjEsS2Sxs4cKFrF27lunTpzNt2rQkP+p/H2tra7y9vfn+++9Zu3YtCxcuNGp8RYoUARI+1u7QoQP9+vVj+vTpDBkyhG+++YaXL19SqVIlRo4cCSQML/Dy8tJ93aJFC+bNm8exY8e4efMmvXv3JioqCktLSy5dusS6desYNWoUjRo1SvVr/5gM6ZU1Zm/sli1bdBO8Bg8ezL1799i7dy+Q0OM5YMAAqlevrju/cuXKdOvWTfe4UaNG9OnTB4BFixbh5uYGQJ8+fShUqBCzZs1i165dALRo0YK4uNT1PF+6dAmAAgUKJHk8cX/ieW/6448/aNKkCVWrVqVOnToyvEAIIbIYSWSzsMSJXIUKFUpTO4nPT2zPWBJ79CwsLOjatSs1atQAIF++fGg0Gl68eJHk86Kjo/n555/Zu3cvM2bMYO7cuVSpUgW1Wo29vb3uI+muXbvSunVr/P39sbS0NGrsxpbaXllj9cYC7Nixg86dOwPg6upKsWLFWLp0qd45bw9F+dDCCxcuXGDDhg26diGhR/3SpUsfXH3nbZGRkQCYm5sneTyxYsHbnxgcOXKEpk2b6h4PHjyYs2fPcv78+VRdXwjxfgqVAoVKacQtey7Qk1D3VWXkLeuneVJ+KwtzcXEhb968HDhwgKpVqxrczoEDB8iXL5/RE9m7d+8CULx4cZYvX87JkyfZuXMnYWFhAMlO3gkKCiIsLIxx48YluSJZYpKVmUqpJfbK/n50GfaFXFEok//VNGZv7LVr17hy5QoDBw7U7bOzs2PXrl2EhISQN29eg9o9fPgwoP89SLzZOHv2rK4HNyUcHR25ceMGL1++TLLMVlRUlO68N61YsYKoqCj++usvIGEIhaWlJUuXLtUNXRFCCJG5Zf1UPRtTqVR07tyZ33//3eDJWlqtlkOHDtG5c2ejLn8aGxvL4cOHKViwIFWqVMHNzY2tW7cydepUPv/88/c+Nzo6mqioKC5fvqy3/9mzZ0aflPYxpbRX1pi9sUuXLmXLli2sWLFCt23bto34+HhWrFhhcLuJ34eQkBDdPqVSiZOTE2ZmZqlqK3FYw/Xr15M8fvv2bQDq1Kmj2/f06VPMzMxYv3697nWtXbuWHj16sGbNGl3yK4QQQp+3tzcKhQKFQkGVKlU+uN/UJJHN4rp06cL9+/ffSfpS6vLly9y/f1+vpqcx+Pr68ujRIyZPnszhw4f56aef8PT0RJVE2ZW3e11LlSqFmZkZHh76idzSpUuT7KHNLFIyVtaYvbFRUVHcvHmTEiVK6O0vXLgwDRo0YNmyZbqE1NzcnNevX+vOSewtT/z37fe9du3aQMLH+7rYtVqeP39OkyZNUhVn9+7dgYRPBpJy9OhRFAqFXjmvFStW8MUXX7xzbs+ePXnx4kWSE8OEECK7i46O5u7duxw4cIADBw7oJtsmtz8jkEQ2i2vYsCG5c+fm4MGDBj3/wIED5M6dmwYNGqT6uYljG9/2yy+/MHbsWIYPH85XX32l6x3z9/fn/PnzLF++HEgYZxkYGEiOHDkAuHr1Kjt37sTa2pqvv/6aLVu20Lp1axYtWkT//v1xcnIC/kuuoqOjUx2zqX2oV9aYvbErV66kXr16SR5r27YtN27cYM+ePQCUKFGCY8eO8ffff/Prr7/y66+/AgmJakREhO57dOXKFXbu3EndunVp3rw58+bN031/d+7cSbVq1WjT5t1VzBKT5DeT5UQuLi706tWLhQsXEhERoXcsJiaG+fPnM3ToUF0PQUxMDP7+/jRu3Pidtho0aICNjY2usoIQQoj/+Pv7U7x4cVxcXGjWrJmuTGJy+zMCSWSzOLVaTYcOHThw4ECqP3bXarUcPHiQjh07olanbjj1iRMndBUGvv/+e7p3787AgQNp3rw5e/bsYc+ePfz0009AwgSjtm3bMm7cOH744QfGjx+Pg4MDGzdupEKFClStWpU2bdrQu3dvYmNjUSqVTJ8+nREjRnDy5EmmTp1KmTJl6N+/P48ePdItsjBz5kzOnTuXqrhN7X29ssbsjV2/fj0TJkxg27ZtHD9+XO/YpUuXdAns4MGD2bBhA99++y0ODg40a9aMW7du0aVLF92KWmZmZjRv3pzatWvj6uqKvb09kLDkbeXKlWncuDHDhg1j79697N69+50hKlu3btXVrv3++++TXIFr6dKlfPLJJ3Ts2FE3tjo4OJjOnTvzySef4OPjA8C9e/fo1asXFy9eZM6cOe8kvgsXLuTVq1ecPXuWQYMG6doSQhhOqTTyggjK7LkggjIdFkNQpnKy17p165g4cSL58uVj1apVH9yfESi0mXlQoZGFh4dja2tLWFgYNjY2pg7nHVFRUdy+fZtixYqlahb+7t27adOmDVu2bKF06dIpft61a9f47LPP2L17N61atTIkZGGAgIAAqlevTpHqU3Ao/F/v5bO7u7h7zpNz586lOZHNrH777TeGDBlCaGgosbGxbN++nRYtWqTrNQ39vRMis0rp38LE84rV+hWlOofRrq+Ji+D22U4Z9m+xsSW+j4dqlCSnkVc1exUfT5O/bxIcHKz3XlpYWGBhYZHkc8LCwvDx8cHLy4udO3fqPkVLbr+pSY8sCeM1y5cvn2zB9cyuadOm2NjYpHp4wcGDB7G1tdUrYSTSX1K9ssbsjc3M2rRpw5EjRyhQoABRUVHcunXL1CEJIUSG5+zsjK2trW6bPn16sufa2tri6enJpEmT9IZhJbff1CSRBYYNG8bly5c5e/asqUNJFxYWFrRr186gRLZdu3bJ1u8U6eftsbLGHBub2RUvXpwzZ84wcOBAxowZo1tVTAghRNKCg4MJCwvTbe7u7h98zrBhwwgODk7xflOROrLZxGeffcaaNWvYt28fDg4OHzz/2bNn3Lx5k9mzZ3+E6MTb3qwra1ewufTGvsXGxoYlS5YwatQoli1bxrlz56hVq5ZuMQwhxMej+P+xrcai1WbPMbJqpdLoCxio/3/0qI2NTaqHaSiVSr1VHT+031Qkkc0mEifhjBkzJsXPsbe3T/fxhyJ5U6Z4srN6dW6fGfv/vbHbTB1ShlO2bFlmzZpl6jCEECLTe/r0KXv37qVbt24olUp8fHyYNm1asvszCklkswkrKytu3rzJ8+fPU/wcBwcHrKys0jEq8T6JvbI7d+6Q3lghhBDp6uXLl3h4eODt7U39+vVxc3OjWLFi3L59O8n9GYUkstmIg4NDioYViIxj6lQvLl68iJfXFFOHIoQQIgsrVqwYQUFBKd6fUUgiK0QGVqVKFYKCbmbqFcuEEFmbUq1EqTbe2E5tNp2Hnlj71ahtZoMKq9nzp0WITESSWCGEECJpksgKkcHJmiVCCCFE0iSRzcbCwsIYM2YMTnnyMmbMGMLCwkwdknhLYGAgxYuXIDAw0NShCCGEEBmOJLLZUHx8PEuXLqVEyVIs8F2Ic8lPmb/gZ0qULIWfnx/x8fGmDlH8v8mTv+POndt8950shCCEyJiU/19H1phbdqRWKdNly+qy/isUeo4dO0b1GjUZNGgQziU/ZYTnPjr3nYnblP04l/yUgQMHUr1GTY4dO2bqULO9gIAAdu7cAZRlx47tBAQEmDokIYQQIkORRDab+Pfff+na9QsaNmzIi5daBo3bSJd+s7CxzweAjX0+uvSbxaBxG3nxUkvDhg3p2vUL/v33X4Oud/z4cf73v/+hUCgoV64c/fr1o2fPnlSrVo2uXbty7tw53blnzpzBwcGBe/fuGXStJ0+e8P3331O4cGHu3LljUBsZkYeHJ2p1HqAParUTnp7pW4Jrw4YNbNy4MV2vkejmzZtMmzYNhUKBnZ0dLVq0oFatWnz66ads2rTpo8QghBAi85NENouLiIjAw8ODMmXKsv/gETr3ncmAsRtxLp50cX3n4tUYMHYjnfvOZP/BI5QpUxYPDw8iIiJSdd1PP/2UyZMnAzB69GiWL1/O6tWrOXLkCCEhIdSrV0837jN//vy0bNkSOzs7g1+nhYVFhlr7Oa0Se2Pj4poAauLimqR7r+zixYvx8/Mz+PkXLlxI8bklS5Zk0qRJODk50bZtW/bv38+ZM2d0NzqrVq0yOA4hhBDZhySyWdzIkSP5/vsZ1GnSj+Ge+6lWtxNK5fu/7Uqlkmp1OzHccx91Gvfl++9nMHLkyFRfO0eOHO/ss7W1Zc6cObx+/Zq5c+cC4OzszNq1a8mZM2eqrwHg5OSU5Va9+q83tur/76mWrr2y169fJyAggN9//93gXvixY8em+jnW1ta6rxUKBdOmTUOtVuPt7W1QDEKIj0+pUhp9y44S68gae8vqsv4rzOYePnxIyQoNaN5xFBaW7yaW72NhmZPmnUZTskIDHj58aLSYypcvDySs62wsH0rOMxP93tjESQ+qdO2VXbp0KevWrUOhULBs2bJUP3/q1Kns27cvzXHY2dnh6OiYpXrXhRBCpJ+s89dfZBrXrl0DoF27drx48YJZs2ZRrFgx7ty5Q0xMDKtXr+aTTz5hxYoV/Pjjjzg6OlKhQgW9nsL4+HgmTpzIoEGD6N+/P3PmzHnnOps3b2bUqFG4urpSp04dTp48iUajYceOHbi6uuLl5cXo0aOxtbXlyJEjH+vlf9C7vbGJ0qdXNiYmhlu3btGyZUvatm3L8uXL0Wg0QEINWz8/P3LmzEnfvn0BOH/+PM2bN9ct1HDkyBEOHToEwODBg5k3bx4A0dHRuLu7M3bsWNq2bctnn33GgwcP3hvLq1evePLkCWXLliUmJoY1a9bg4uKCn58f3bt3x9HRUffzs3jxYkaNGkX9+vVp2rQpV69eJTIykqVLl1K1alUOHDhA//79yZUrF/Xr1+fmzZtGfd+EEEKYniSy4qN6+vQpY8aM4fvvv2fQoEHExsYSHx+vm6QVGxtL6dKlOX36NFu2bKFatWqcPn2aZ8+eMXPmTF07Y8eO5cWLFyxZsoRly5aRP39+vescPXqUBw8eMGfOHPbt20elSpVo164dL1++JE+ePBw7dow9e/bQpEkTPvvsM5ycnD7m25CspHtjE6VPr+yWLVvo2rUrkJCI3rt3j7179wIJH/cPGDCA6tWr686vXLky3bp10z1u1KgRffr0AWDRokW4ubkB0KdPHwoVKsSsWbPYtWsXAC1atCAuLi7JOLRaLePHj0ej0eDp6UlMTAy5c+fm5MmTbNq0iT59+tC6dWtsbW1ZuXIl+fLlY86cORw9ehS1Wk379u2Jjo7G2tqawMBAli9fTvfu3Vm1ahWBgYF069ZNFpcQQogsRm3qAETW99NPP3Hq1CmePn3K/v37ef36Nf/++y8NGzbExcWFWrVq6c7NkSMHNWvWBKBTp040adIEgPr163Pjxg0Abt++zbx58/QWCejUqRNLlizRPfby8qJq1arMmDEDACsrK6pWrcrdu3f55JNPcHJy4pNPPqFNmza0adMm3d+DlErsjY2Lq5rMGdVQqw/h6TmF7du3GeWaO3bswN/fHwBXV1eKFSvG0qVLad26te6ct4dufGgox4ULF9iwYQM+Pj66fRMnTqR69eqsWbNGl/gCXLx4kalTp3Lr1i2USiXHjx+nbt26QELiC9C6dWtcXV1xdXUFEr6//fr148qVK0DCOOv4+HhiY2NxcXEBoFevXjRt2hQANzc3pk2bRkBAgF5SLoQQInOTRFakuxEjRjBgwAAAnj9/zujRo1mxYgW9evUiKCgI1VvFrxOTpDeTpRw5cvDkyRMA9u7di0ajoWjRorrjlpaWem1cuHABb29vPvnkkyRjUiqV2Nrapvm1GdN/dWP/x7u9sYkSe2U3EBAQkOZJbteuXePKlSsMHDhQt8/Ozo5du3YREhJC3rx5DWr38OHDAHrvcZUqVVCr1Zw9e1Yvka1YsaKuwsXbEn8G3mwnMjKSW7duMWDAAPLly/fOcxJ7962srHT7mjRpwrRp0wgKCpJEVggjUyqNu4iBVpM9F0RQpcMCBqps8CmUDC0AfH19KV++vF7PoEgfDg4O+Pn5UaBAAW7dumXQhK9Xr14B8OLFi2TPiY6O5u+//9bbp9FoeP78eaqv97EkPzb2bcYbK7t06VK2bNnCihUrdNu2bduIj49nxYoVBreb+BF+SEiIbp9SqcTJyQkzM7M0xRwdHQ3wzvc3IiKC169fJ/mcPHnyAAll2oQQQmQdksgCw4YN4/Lly5w9e9bUoWQLKpUKBwcHrK2tDeoVLVOmDAAHDx5851jiJKUKFSowe/ZsXr58qTu2YcMGXRKc0bx/bOzbjDNWNioqips3b1KiRAm9/YULF6ZBgwYsW7ZMl5Cam5vrJYmJ73Piv4kTvxLVrl0bQG8SnVar5fnz57rhIoayt7cnf/78TJ06ldjYWN1+Pz8/vTjeXGr50aNHqNVq6tSpk6ZrCyGEyFgkkRXpJrlFFNatW8elS5cYNWoUZmZmuoQj8d/E5CQxSUqUeLxVq1aUKVOGCRMmcOrUKWJiYnSTk06ePMnz588ZP348d+7c4ZNPPmHevHlMnjyZo0ePUrhwYV3biT17GUHKe2MTpb1XduXKldSrVy/JY23btuXGjRvs2bMHgBIlSnDs2DH+/vtvfv31V3799VcgIVGNiIjQ1Qy+cuUKO3fupG7dujRv3px58+YRFRUFwM6dO6lWrZremOTXr18TGRmZbIyJPwNvf6/Gjx/P6dOnadCgAT///DMjR44kNDRUb4jJmws0rF27loEDBxo8VEIIkTmcOHGCH3/8kW3btvHs2TN2795NyZIlcXBwYPjw4clONhWZlySyIl0cP34cLy8vAKZPn07Hjh3p1asXTZo0Yc6cOcydO5cpU6YQHBzM0qVLgYRJYffv3+f7778HEhLewMBADhw4wNGjRwkMDGTz5s2YmZmxc+dOSpcuTcOGDWnUqBEFChSgbNmyhIeHY2lpSfv27Vm0aBGvXr3Cw8ODe/fu8eOPPxIfH8/8+fO5f/8+a9euZceOHSZ7jxKlrjc2Udp6ZdevX8+ECRPYtm0bx48f1zt26dIlXQI7ePBgNmzYwLfffouDgwPNmjXj1q1bdOnShVq1anHv3j3MzMxo3rw5tWvXxtXVFXt7eyChB7xy5co0btyYYcOGsXfvXnbv3o1SqdQtUfv48WMOHz7MsmXLdGOgE4WHh+t+hhYtWqTXuzt8+HC8vLy4desWHh4eqFQqJk6cqPf8P//8k++++46vvvoKa2tr3QIcQgjjSljEQGXEzbDUxM/Pj99++43Ro0fTsWNHtFota9asYd26dcyfP5/ly5dn6P8HVCpVumxZnUIr9Wh0wsPDsbW1JSwsDBsbG1OH846oqChu375NsWLF3pnclJxBgwaxfPlKXJp9SYNWX2FhmfLVs6KjXnF0zyJOHlxOv3599KoCCONp374De/acIi5uFClPZAHiUat/pHVrF6NVMMgK7ty5Q7FixTh8+DCNGjVKc3uG/N4JkZml9G9h4nkVXQ+hMjNsZcakxMe+4uK+Jqn6W3zkyBG8vb3Zv3+/bojRqVOnqFKlim7i57hx47h48SK//fab0WI1hsT38XyzauRSGzfxfBkXT+WDARk2rzEGqVqQxfn4+FCgQAFmzPiBwNNbadphNFXqdHxv+SSNRkPg6W0c3Dab6NcvmTjR3aDlR8WHpaxSQXKMW8FACCEykvDwcL3HFhYWyU7YHDVqFPXq1WP48OEEBQXx3Xff6cr4JSpYsCChoaHpFa4wERlakMXlyJEDT09Prl27imvzxmxdMQ6/mZ8TfCvpj6PvBgXgN/Nztq4YR8sWTbh+/Rqenp66MZDCuFI/NvZt6bPaV2aWOAbuzYlgQojMx9nZGVtbW902ffr0JM+7du0a//zzDwMHDmTBggU0adIEV1fXd4YrnT17lq+++upjhC4+Iklks4kiRYqwYcN6jh07hoOtiiU/dGXzL2MIf/EIgPAXj9j8yxiWzuyKg62KY8eOsWHDet3kKGF8ho2NfVv6rPaVWQUFBelWgFu4cKFuOVshRPpRqpVG3wCCg4MJCwvTbe7u7kle/9KlSzg4OFCpUiUAvv76azQajW5SKiQspGNvb5+h60irlQl1ZI26fWDxmqxAhhZkM/Xr1+fvv86yfPlyxrtPYJ5HC8pXa8nlgL3Y2OTCz8+Pvn37ZosB4qbm4eGJQmGGVhsHpKX0mwaFwsyoq31lViVKlGDJkiUynluILMDGxiZF4zrj4uL0yu1ZWVlRqlQpnj17BiQMl1u4cKHeMuci65BENhtSqVQMGDCAzz//nGnTprFipT8jhg9j0qRJGW61q6zs2rXraLWxwOY0t6XVwtWr0vsohMh+KleuTGhoKE+fPsXR0REAtVpNhQoVAJg7dy7ffPONTNbMoiSRzcZsbW2ZNWsWs2bNMnUo2dKVK5feqZWbFu+bwCeEEFlV2bJladWqFZs3b2bw4MGEhoYSFxdHmzZtmDNnDmXKlCEmJoZbt25x5MgRGjRoQMmSJU0ddrYWGRnJpUuXKFOmTJqrKUgiK4SJKJVKST6FEJleYv1XY9FqUt+Wv78/bm5uvH79muDgYNauXYuvry+jR4/WO69cuXJ8+eWXBsUVHBzMqVOnqFq1KqVKlTKojfdRqRSoDKyhm2ybRuwsSYvatWtja2vLxIkTyZ07Ny1atODx48fkyJGD9evX07p1a4PblkRWCCGEEJmao6Mja9as0dtXrlw5RowYYXCbefLkoUiRIrpPLdu2bcvr169RKpUsWbKEfv36pSnm7OTmzZv89ddfODo6Ur16dUJCQrCzs2Pw4MF89913kshmN7KGhRAfj/y+CZE9mZmZsXfvXmJjY6lSpQqRkZE4OzszceJEfH19JZFNhcaNG1O8eHH+97//cevWLZRKJRs3bqRZs2ZcuXIlTW1LIpuJmJmZAQljSxJXKhFCpK/IyEjgv98/IUT2UKdOHezs7GjRogVPnjzBwsKCbdu2Ua1atQyxvHlm8vDhQ2rUqEFAQAAKhYJx48bRrFkzTp06xb59+9LUtiSymYhKpcLOzo7Hjx8DYG1trVuKTwhhXFqtlsjISB4/foydnZ2UpBMiGUqVEqURx3ZqNRlj7kBYWBgFChTQLawwe/ZsqlWrxtatW9OcfCUlsfarUdvMIO+ln58fQ4YMwdnZmZ49ezJt2jS2b9/OokWLqFOnTpralkQ2k8mXLx+ALpkVQqQvOzs73e+dECL7WLVqFe7u7ty5c4eePXsycOBAtm/fzq5du+jZs6epw8tUypcvz9GjR/X2dejQgQ4dOqS5bUlkMxmFQkH+/PnJkyePLMEpRDozMzOTnlghsqkCBQqwcuVKAF69egVA69atjZJ8ZTdarZYFCxbg5+dH3rx52b9/P1evXmXPnj2MHDkyTW1LIptJqVQq+QMrhBBCpJOoqCgmTpyIn58fFStW5Pjx4wQHB7NixQomTpyIhYWFqUPMNCZPnsz3338PQI4cOYCE+r+nTp1i4sSJeHt7G9x2xhg8IYQQQgiRgXzzzTfMnz+fnDlzYm5uDkDx4sWpUKFCmsp6ZUcBAQFcvXqVqKgovTGxGo2GZcuWpaltSWSFEEIIYTDF/y+IYKxNkUE+bXz69CkvXrzg/v37VK1aVbf/0aNHbN6c9qXF36ZUKVEZeTPmJLy0sLCwwMnJCXNzc90k9T179jBhwgQiIiLS1LYMLRBCCCGEeEtkZCT//vsv5cuXR6FQ8OjRI3799VcmTZqEWi3pU2qULl2aAgUKULx4cUJCQli8eDFRUVFotVo6d+6cprblOyGEEEII8ZYmTZpQsWJFrKysiIuLY968eUDCxCVDl7nNrry9vXn69CnLly/XW2SmUaNGLFy4ME1tZ4w+ZyN7/vw5w4YNY/Xq1aYORQghhBCZ0JgxY/Dy8kKlUhEbG4tWq0WtVtO3b19dUitSRqVS4efnx507d9i8eTObNm3i4sWLHDp0CCcnpzS1nSV7ZKOiooiMjCQuLs7UoQghhBBZmlKZMLbVaO3FZ4wxsgCTJk1izJgxXL58Ga1WS8mSJbG1tU2Xa2XlBRESOTs74+zsrLdv+/btaSppliUT2QIFClC4cGFThyGEEEKITM7S0pLq1avr7fP19WXYsGEmiihzKF68+AfP0Wg0PHz4kOjoaIOvkyUTWUCWbhVCCCFEqqSmPrsksu93586dFJ2X1nwtyyayQgghhBCp8eZEpPfJyp1l3t7eTJo0CYDKlSsTGBhIREQEY8eOxdbWloiICGbNmvXBBSFat25N586d33tzoNFo0lzKLFMmsl5eXly+fPmd/UOGDKFhw4YmiEgIIYTInpRGrldqytqnffr0oVevXh9MvhKXrjWm9FixU6VJWWKeKDo6mrt373LgwAEAihQpAiTkV506daJTp074+/vj7u7OnDlz3tvWL7/8Qp48eT54zdatW6cqxrdlykT2u+++M3UIQgghhMhiFixYoFtC9X1q1679EaL5+Pz9/SlevDguLi5YW1sD8ODBAzZt2sSSJUsAaNWqFYMHD2bKlCnkypUr2bbeTmIfPHjA2rVruXXrFra2tjRt2pRmzZqRN2/eNMWcKRPZlEjpxwNCCCGEEMA7Sey5c+f45Zdf9JKv3r17pyjZzYzWrVvHsWPH8Pb2xtfXl169enHkyBEcHR2xtLQEwMnJCQsLC86cOUPTpk1T1O6hQ4fo0KEDkZGRun0zZ86kcePGbN++PU3vp0kT2aioKBYvXsy6des4derUO8cPHTrEokWLyJMnD2ZmZsyaNStFq2ncvXuXs2fPEhwcTJs2bdJco0wIIYQQ2cv69evp2bMnWq1W1zm2ceNGfHx8OHToUJp7Ej+m8PBwvccWFhZJjnE9dOgQYWFh+Pj40KdPHxwcHLh//z4ODg565+XMmZMHDx6k+PojRowgMjKS0qVLkydPHjQaDaGhofzxxx+MGTMmTYsimCyRjYuLY926dSxZsiTJdXYDAwPp3r07Fy9exNHRkREjRjB27Fh8fHw+2HbhwoXZvXv3B8+Ljo7WK/nw9jdaCCGEEO+nVCtRqo1YRzaD1D6dOHEiVlZW1KtXTy/5+uuvv3Bzc2P9+vVGvZ5amQ51ZOMT2nu7dquHhweenp5JPsfW1hZPT080Gg3z5s2jRYsWut7YRDExMZiZmaU4jjt37nD69Glq1qypt//Zs2d06dIlxe0kxWSJrFqtpl+/fly7di3JH4YJEybQrFkzHB0dAejevTv16tXDzc2NokWLGiWG6dOnM2XKFKO0JYQQQois4/nz51y8eFE34SlRXFwcbdu2NVFUhgkODsbGxkb3+EMVByChvNimTZsoUKAAYWFhesdevXpFgQIFUnz9Tp06kT9//nf2586dmzJlyqS4naSYfIzs21k+JPSM7t+/nx9++EG3r2rVqmi1WjZv3syYMWOMcm13d3dGjRqld92371qEEEIIkf306tVLb0xnIpVKlamGFQDY2NjoJbIpoVQqqV69Oo0bN2bQoEHExMRgbm6uG1LwoQlvX375pe7r169f4+rqqvccrVZLUFAQtWrVSlVcbzN5IpuUgIAA4uLiyJ07t26fpaUlNjY2BAQEGO06yY0REUIIIUT206RJE93XMTExNGvWTK/HUKvV8u+//zJgwABThJeunj59yt69e+nWrRtKpRIfHx+mTZtG/vz5admyJUePHqV58+bs37+foUOHJtkR+aYVK1agUCjQarW6f98unapQKOjcuXOa4s6Qiezjx48B3hlcnCtXLp4+fWqKkIQQQgiRhKxUR/bIkSPv7Hv48OE7+5LqqU0rlUqJysivPTXtvXz5Eg8PD7y9valfvz5ubm4UK1YMgEWLFjF+/HhOnz7N8+fPmTFjxgfbK1myJC4uLh9cPOLmzZspjjEpGTKRTXzRVlZWevvj4+NTNbhYCCGEECKlPvnkE1q0aPHB5Csr5iLFihUjKCgoyWOOjo74+fmlqr0tW7ZQqVIlY4T2XhkykU0cEJzU4OL0KKXl6+uLr68v8fHxRm9bCCGEEJnDmjVrdL2QIm1SksTevn2bgICANA0vyJCJbLly5TAzM9MNMYCEbvzw8PB0WU1j2LBhDBs2jPDwcGxtbY3evhBCCCEyvpQksZcuXeLo0aMMHTr0I0SUNdy9e5fBgwcTFBREXFycri7v69ev0Wq1WS+RdXBwoHXr1pw6dYohQ4YAcOHCBczNzWnXrp2JoxNCCCFEIqVKhVJlxDqyRmwrLQIDA+nWrZsu+XqTjY2N0RNZtSod6siacLzxmwYMGMDBgweTPJbWHnCTJ7KxsbHv/IAATJo0iY4dOxIZGYm1tTUrV67Ezc2NQoUKmSBKIYQQQmQnQ4YM4erVq0keM1Y9++zi/PnzzJkzBzs7O5YvX07//v3RaDRs3LiRefPmpaltkyayW7ZsYceOHTx8+JC5c+fSvXt38uTJA0DNmjVZsGAB/fv3x9HREQcHB7y8vEwZrhBCCCGyiXv37rF161bs7OyYNWsWY8eOBWDZsmV4e3ubOLrMxdXVlW+++QZIKGt2+/ZtPDw8+Pfff1myZAmzZs0yuG2FNnGggtCNkQ0LC0t14WAhhBAiK0jp38LE8+r3v4jaPJfRrh8X85I/llU0+d/iL7/8kl9++YWXL1+yd+9e9u7di4+PD56enoSHh6d6Fn9ydO93r6bYmBu3fzE8Jg7bVb+b/L0cMGAAr1+/5tChQ/z555+0a9eOx48f6+J69uyZwW1njMETJubr60v58uXTvLqEEEIIIbIGS0tL6tWrR548eahUqRKXL1/G3t6eefPmsWnTJlOHl6l888037N69m8ePHxMbG8uKFSuIi4sjPj4+zSuqmnyMbEYgVQuEEEJkBhqNBo1GY7T2lEolSmXa+rTUqoTNaDLGXC/c3d1p2LAhSqUSS0tL/P39ad68OXfv3qVGjRpGv55WpUKrMm5aplWZ7kP3Jk2aYGZmRps2bRgxYgS3bt3iyZMnlC5dGoArV65w8uRJGjZsmKbrSCIrhBBCZBIVK1TgSjITkAxRrmxZLl+5YrT2MrvixYtjb29Pnz59GDFiBDdu3CAiIkL3sfzVq1e5fPkyFStWNHGkGd/Jkyc5dOgQdevWBcDe3h57e3vd8fz586d5eVqQRFYIIYTINEqXLs2dW0F836U16jT0pMZpNLhv3k2ZMmWMGF3m9/z5c/bt20epUqUAUKlUemNLLS0tqV69uqnCy1RcXV11Sez7nD59mjp16hh8HUlkhRBCiEzCw9OT7Tt2YKFW0bV2VYPb2XD6H6JiY/nOw8N4wWUBzZs31yWx73Pw4EGaNWv2ESLKvFQqFcHBwbyvpkBcXByLFy+WRFYIIYTIDqpVq0aH9u35cf8fdK5RCbUBiwfExcfz4/5jdOzQgWrVqqU5JrVSi5kxx2IqTTeuMzw8nD/++OODyddPP/1k9ERWo1ajURs3LdNoTPde/vrrr2zbti1F5/7yyy8GX0cSWRKqFvj6+hIfH2/qUIQQQoj38vD0pHr16mz9+4JBvbJb/rrArcdP2ZwFe2NPnDjByZMnKVGiBPXr18fS0pKxY8dia2tLREQEs2bNwsLCItnnHzhwINkVqETqpaTCq0KhSNM1JJFFqhYIIYTIPNLSK2vs3tiMxM/Pj9u3b+stVtC7d286depEp06d8Pf3x93dnTlz5ry3nY+RfGUHlSpV+uBkrri4ODZv3pym60giK4QQQmQyhvbKZtXe2CNHjrBhwwb279+v2/fgwQM2bdrEkiVLAGjVqhWDBw9mypQp5MqV9AIOdevWZdCgQe+9VlxcHMuWLTNe8FlU2bJl8UjBz1laJxxKIiuEEEJkMob0yqZXb6xanbAZi9aAUX6jRo2iXr16DB8+nKCgIL777jtu376No6MjlpaWADg5OWFhYcGZM2do2rRpku3kz5+fPn36fPB6dnZ2qQ/yA7QqM7QqMyO3adTmUuXs2bPEx8ej+sDP5v/+9780XUdW9hJCCCEyIQ9PT4JCnrD17wspOj+xNzazVCoIDw/X26Kjo5M879q1a/zzzz8MHDiQBQsW0KRJE1xdXbl//z4ODg565+bMmZMHDx4ke80TJ07w6tWrD8bWpUuX1L2YbOjOnTvUr1+fX3/99b3nqdN4FySJrBBCCJEJvdkrG/eBycqZcWyss7Mztra2um369OlJnnfp0iUcHByoVKkSAF9//TUajQatVqvrjU0UExODmVnyvZ6PHj2iatWqzJ0712ivI7u6ffs269atS5dV0N4kQwuEEEKITCqlY2Uz49jY4OBgvcUIkqs2EBcXp1d1yMrKilKlShEbG0tYWJjeua9evaJAgQLJXtOYy/9md0WKFPko15FEVgghhMikUjJWNr17Y81URq4j+/9t2djY6CWyyalcuTKhoaE8ffoUR0dHIOHj6kKFCnHv3j1iYmIwNzfXDSmoXbu28WI1Iq1KjdbIdWS18aarI/uxyNACEurIli9fnlq1apk6FCGEECJVPjRWNrONjU2tsmXL0qpVK10Zp9DQUOLi4ujZsyctW7bk6NGjAOzfv5+hQ4e+M9xAZG7SI4vUkRVCCJF5va9XNjOOjTWEv78/bm5uvH79muDgYNauXYtKpWLRokWMHz+e06dP8/z5c2bMmGHqUIWRSSIrhBBCZHLJjZXNjGNjDeHo6MiaNWuS3O/n52f064WEhJA3b16jt5tVabVaFixYgJ+fH3nz5mX//v1cvXqVPXv2MHLkyDS1LYmsEEIIkckl1Sv7sXpj1aqEzVhMWfvU39//g+doNBq2bt3Kjh07jHptjUqFRmXctEyjyhiT1yZPnsz3338PQI4cOYCEISGnTp1i4sSJequxpZYkskIIIUQW8HavbHbpjTWmvn37yvKz6SAgIICrV69StGhRxo0bp9uv0WhYtmyZJLJCCCFEdvdmr2yHahWzxdhYY1MqlRQoUOC9q1FpNBoePXr0EaPK/CwsLHBycsLc3Fx3o7Bnzx4mTJhAREREmtqWRFYIIYTIIhJ7Zfv4rZPeWANs3ryZjh07fvC8rVu3pn8wWUjp0qUpUKAAxYsXJyQkhMWLFxMVFYVWq6Vz585palsSWSGEECKLSOyV3b5jh/TGGiAlSSyAk5NT+gaSxXh7e/P06VOWL1+OVvtfbdtGjRqxcOHCNLUtiawQQgiRhUzx8uLChQt4TpnyUa6nNvKCCFpjLq6QSk2aNPngORqNhkuXLvHkyROjXlurUqM18mQvbQaZ7KVSqfDz88PDw4OzZ8+i1WopV64c5cuXT3PbksiSsCCCr6+v3hJ3QgghRGZUpUoVbgYFyaQlAxw5ciRF58l7mzrdunVj3bp1ODs74+zsrHcsNDSUyZMnc/fuXbp168b//ve/VLUtiSyyIIIQQoisRRItw9SqVQtXV9cPTvbau3fvR4wq89uzZw+9e/dm165dODg44OnpSc+ePQHo3bs3v/32G2XLlmXWrFnExsbSq1evFLctiawQQgghBLBu3TqKFy/+wfP69OnzEaLJOsLDw1m9ejWQ0APbt29fihcvjouLC3/88QeQMIGuePHiDBw4UBJZIYQQQnwcxl4QQWPCBRFSksReunSJo0ePMnToUKNeW6s2Q6s2M26b8aYbb/ymkiVLMnv2bEqXLo1Wq+XcuXOsXr0aFxcXwsPDAShatChmZmbY2dmlqm2DEtmrV6+yfPlyjh49ys2bN3n58iU2NjaUKVOGpk2b0rdvX4oVK2ZI00IIIUSGo9Fo0GiMN3FGqVSiVCqN1p4wvsDAQLp160ZQUBBxcXF6x2xsbIyeyGZljRo1on379rrHZcqU4ezZs0DC8rUKhQK1OiElTe18pVQlsuHh4bi5ubFq1Sq0Wq1eCYVnz55x4sQJTp48yfTp0xkyZAgzZ87EwsIiVQEJIYQQGU358hW5du2K0dorU6YcV69eNlp7wviGDBnC1atXkzxWtGjRjxtMJhcYGIiLiwslS5YkLi6Of/75B2tra3bv3q075/79++TLl4/g4OBUtZ3iRPbff/+ladOm3Lp1izJlylCpUiXy589Prly5UKvVxMbGEh4ezsOHD7l06RLz58/n+PHj7N+/HwcHh1QFJYQQQmQkpUuX4sbN2xSsNAaFwvDPvrXaeO5fmEWZMqWNGJ1ID/fu3WPr1q3Y2dkxa9Ysxo4dC5DmJVWzI29vb9q0acOpU6cAyJ8/P1u3bsXV1RWA+vXr8+mnn6JWq2nXrl2q2k5RIhsREUHr1q1p3749Q4cOpWTJkh98zs2bN/Hx8aFTp04cOXJEZlAKIYTItKZM8WTnzh0olWY4FG5jcDvP7u5CEx+Np2fWWXFLrQK1EWfcaOI+fM7H0KxZMzp27MjLly/p27cvq1atwsfHhx07duDl5YWfn59Rr6dRqdEYuY6sJoPUkW3WrBknT55k/fr1WFhYMGjQIJydnTl37hzHjx+nRYsWbN++nYCAACZOnJiqtlP0js2aNYvFixdTr169FDdcsmRJfH192bx5M4sXL2bw4MGpCkwIIYTIKKpVq0a7du35/egy7Au5olCmPuHQauJ4evMX2reXFbcyA0tLS+rVq8fff/9NQEAAc+bMwd7eHoCcOXMaPZHNyo4fP869e/eYOXOm3v7cuXPrxs5+8cUXfPHFF6luO0UjzVu3bp2qJPZNn332GbVq1TLouUIIIURGMWWKJ5Hhd3lxb59Bz39+by+R4XezVG9sVubu7s6DBw9QKpVYWlri7++Ps7MzWq2WGjVqmDq8TKV169Z0796dv//+2+htp+iWskqVKuzfvx+AvHnzUqVKFd2xU6dOsWzZMp48eULNmjUZOXIkOXLk0Ht+Rv+Gy8peQgghPiQtvbLSG5v5ODs7c+PGDSIiIrCxsQESqjZdvnyZihUrmji6zKV58+aEhoamSz6Yoh7Z1atX06pVK3bs2KGXpP788898+umn/PLLL+zYsYPvvvuO6tWr8/LlS6MHmp6GDRvG5cuXdaUghBBCiKQY2iublXtjzVRao28ZhUql0iWxkDDcoHr16pw/f97o19Kq1GjVRt6MPObWUP7+/lStWpVdu3YRGhqqd+ynn35KU9spSmRXrlzJL7/8woIFC3QTvc6cOcM333yjK8PVsWNHfv75Z8qUKcPUqVPTFJQQQgiRESX2yj65uQxtCmclSW9s5nTv3j2GDx9O69atadq0KU2aNKFJkyY0bNiQli1bmjq8dBUTE0OVKlU4cuSIbp+3tzcKhQKFQqH3yXxK5MqVCx8fHzp06EDu3LlRqVS6beTIkWmKNUWpeq5cufSWY4uJiaFv377ExcWhUCgYPHgwvr6+AAwaNIiuXbumKSghhBAio5oyxZOd1avz4t6+FFUw+K83dlv6ByeMpkOHDvzzzz96NfMTZfVKTLNmzeLOnTu6x9HR0dy9e5cDBw4AUKRIkVS1l9R7mCit72WKEtk///yT4sWL61ZfePToEVFRUSgUCnLmzMnu3bv1lnULCQmhePHi3Lp1K03BCSGEEBlNasbKSm9s5nXlyhW6detGiRIl9FZhi42NZefOnSaMLH2dOHGC/Pnz6yo0QMLQgOLFi+Pi4oK1tXWq2/z8888ZPHjwO6vZxcbGsmrVqjTFm6JEtkePHvz8888AnD17lvr16wMJS+wdPHjwnaoETZs25ffff09TYEIIIURGldJe2ezQG6tWJWzGojFiW2nRsmVLVq5ciUr1bkA9evQw+vW0KpXRx7RqVambxB4REcGmTZvw8fHBy8tLt3/dunUcO3YMb29vfH196dWrV6ra9ff3T3al1wYNGqSqrbel6B3LmTMn/fv3p3z58vzwww/ExsaiUChwd3d/J4m9cOECDx48SFNQQgghREaWkl5Z6Y3N3KZPn86wYcPo3r273v74+HhWrFjBypUrTRRZ6oWHh+s9trCwSDKx/OGHH3B3d39n/6FDhwgLC8PHx4c+ffrg4OBAmzYpXxgkuST20qVLHD16lKFDh6a4rbelKJGdPHkyNWrUYPny5bp9HTp0YMqUKbrHoaGh/Prrr7i7u9O5c2eDAxJCCCEygw/1ymaH3tisbM2aNSxdupSlS5cmeTwzJbLOzs56jz08PPD09NTbt3fvXmrWrEmePHmSbMPW1hZPT080Gg3z5s1LVSIbGBhIt27dCAoKIi5Of5KkjY1N+ieyuXLlIiAggMWLF3Pnzh0++eQTunXrpjdA99ixY8TExDBlyhQaN25scEBCCCFEZvC+Xlnpjc385s2bl+wkpcw22Ss4OFivjFhSPaQ//vgjAQEBuscvXrygQ4cOTJw4kW+//Va3f9iwYWzatClV1x8yZAhXr15N8ljRokVT1dbbUpTInjt3jurVqzNq1Khkz0lcYiwpZ86coXbt2qmPTgghhMjAkuuVld7YzK9AgQJs376dUqVK6SWuGo2GhQsXmjCy1LOxsdFLZJOydu1aoqOjdY/r1q3LnDlzcHV11TtPqVRSvXr1VF3/3r17bN26FTs7O2bNmsXYsWMBWLZsGd7e3qlq620pqiO7fft2Tp06ZdAFNm/erJfhCyGEEFlFUnVls1tvrNrIiyGoM8iCCN26dSM8PPyd3ldDErmU0KjM0mVLKScnJwoVKqTbVCoVTk5OxMTEsHr1auLj49Fqtfj4+DBt2rRUvbZmzZrRsWNHatSoQd++fVm1ahXVq1fHyclJb1KZIVLUIzt27Fjq1KnDF198wVdffUXevHk/+JxLly7x448/EhQUpFdQVwghhMhK3u6Vld7YrOHgwYP8+OOP7yyrGh8fz8WLF3n27JmJIvu4Xr58iYeHB97e3tSvXx83NzeKFSuWqjYsLS2pV68ef//9NwEBAcyZM0dX3itnzpz4+fkZHF+KqxZs27aNZs2aMXXqVCpVqkTZsmXJly8fOXPmRKVSERcXR3h4OA8ePCAwMJCgoCBq1KjB3r17M91YEiGEECKl3hwra1ewebbqjc3K/vzzT4AkO+OyQ17z5oIIQUFBaWrL3d2dhg0bolQqsbS0xN/fn+bNm3P37t13bhRSK8UFy0qVKsXff//NkCFD2LJlC//880+S30itVotarcbNzY3p06cnW3JBCCGEyCoSe2VvnxkrvbFZRI0aNWjVqtU7dWTj4+PZu3eviaLKnJydnblx4wYRERG6sbpXr17l8uXLVKxYMU1tp6ryrqOjI5s2bSIgIICVK1dy7Ngxbt26RWRkJLa2tpQtW5ZmzZrRt2/fVC9fZkq+vr74+voSH5+6wsFCCCEE/Ncru3PnjmzXG6tWJ2zGEm/cNQEMtm3bNgoWLJjksSFDhhj9elq1Gq0x30hAq844eY1KpdIlsQcPHsTOzo6CBQtiZpbycbxJMegdq1atWpb6JR02bBjDhg0jPDwcW1tbU4cjhBAiE5o61YuLFy/i5TXlwyeLDO/NJPb69evs2bMHOzs7Pv/8c/Lnz2/CyDK/ChUq8MsvvzBz5kxev35NTEyMwW2lqGqBEEIIId6vSpUqBAXdpEqVKqYORRhoypQpNGjQgC5durBr1y4A1q9fT6VKlRg1ahRffvkl1atX5/nz5yaONHPLnz8/EydO5PDhw2kebyyJrBBCCGEk2WESUFZWpkwZbG1tWb58OW3btuXBgwcMHDiQ2NhYLC0t8fDwoF69enh4eJg61CyhevXqaV5EK4OMRBFCCCFEZmSmTKj/aiwapenqyP7222+sW7eOnDlzAuDl5UVERAQKhYI1a9bQsWNHAHr37m30a2tVarQqI4+RVZlujKxWq03RjV1ah2lIj6wQQgghBKBWq3VJ7IMHD1ixYgUKhYJPP/1Ul8QCunNE8rZu3Zqi8zQaTZquY1Dqf+fOnTSvjSuEEEIIkZGEhYXpvp40aRIxMTEoFAo8PT11+zUaDU+ePDFBdJmLj48PYWFhqN9TieH169ccPHgwTdcxKJGtWLEif/75J1WrVk3TxYUQQgghMopChQrRuXNn1Go1W7ZsQaFQ0Lp1a5o0aaI7x8PDQ/KfFDhx4gQnT55M9+sYNLQgMjKSvn370rVrV3bu3IlWmzHWRRZCCCHEx6VWGX8zhLe3NwqFAoVCoascceXKFYYNG4aPjw9Dhw7ln3/+eW8b06ZN49WrV2zevBmtVssnn3yCv78/sbGx/Pbbb7Ru3Rpvb+90qVqgVanQqNVG3bQqA99MY70mrfaDW1oZ1CPbtWtX1q9fT1RUFL/++is9e/akdOnS9O/fn0KFCqU5KCGEEEKIlIqOjubu3bscOHAAQLcoU69evdi+fTsFCxbk7t27uLq6cuXKlWTbsbGxYf/+/dy8eZPXr19TqVIlAEJDQ8mZMyfjxo1j3Lhx6f+CsoA2bdrwzTffvHdoQWxsLPPmzUvTdQxKZNevXw+ApaUl3bp1o3PnzowbN45ixYrRqlUrBg0aRJs2baQMiRBCCCHSnb+/P8WLF8fFxQVra2vd/itXrvDy5UsArKys9MbAvk/JkiX1HtvZ2dGwYUPjBZwNjBo1Ks2ltVLCoKEF/v7+ADx//pxp06ZRpEgR5s+fT3x8PLt27aJbt2507dqVmTNnEh4ebtSAhRBCCCHetG7dOiZOnEi+fPlYtWqVbv9nn33GgAEDePnyJatXr2b+/PkmjDJ7SWkS26xZszRdx6BEdtCgQbRr1w5nZ2c8PDx4/PgxWq2WPHny4OXlxb///sumTZto27Yto0aN4vDhw2kKUgghhBAZk8rI42MTh3WGh4frbdHR0cnGcOjQIZ49e8aoUaPo06cPv/32GwC+vr6YmZlRq1YtcubMSZcuXT7GW2IQrcosXbaszqChBTExMezevVs3SLds2bKMGjWK3r17Y25urjvPycmJOnXq8NVXX3H9+nXjRCyEEEKILM/Z2VnvsYeHh14ZrLfZ2tri6emJRqNh3rx5tGnThqioKHr06MGDBw/45ptvKFasWJp7AEXGYvASElqtlk8//ZRx48bRtm3bJM/5+uuv2bx5M/b29gYHKIQQQojsJzg4GBsbG91jCwuLFD1v2LBhbNq0CYCePXuyfv167OzsUCgUdOvWjTt37pAjR45UxfL7779z//79dFnRS6SNQUMLlEolmzZt4o8//kg2iQXo0qULFSpUYPbs2QYHKIQQQojsx8bGRm9LaSKrVCqpXr06T58+JTAwEDs7OyBhgQMbG5v3Vi1IzuzZs+nXr1+qnyfe9fvvv+vmWhmDQYns6dOndeNMIiIidPtjY2P1zuvatSvnz5+nb9++hkcohBBCCJGMp0+fsnr1auLj49Fqtfj4+DBt2jQcHBywtLTk/v37unNz585N6dKlTRitMPZNgUFDC2rUqMG8efP44YcfsLa25ubNm0DCYOu7d+8ycOBAowUohBBCiIzLTAVmKuMtjBSfyhr+L1++xMPDA29vb+rXr4+bmxvFihUDYNu2bXh5eVGjRg1CQkKYNWuW3nCFjESrUqNVGTziM9k2szqDXuG8efMYOXIkAEWLFtXtd3V1Zf369SxdulSSWSGEEEKku2LFihEUFJTksSpVqrB48eI0X0NWMM24DBpasGzZMpYtW8aVK1feWcmrYMGCzJkzxyjBCSGEEEKY2pgxY/jll19MHUaWYOybAoN6ZK2trXXjG95ceiw8PJzJkydz584dowT3sfj6+uLr60t8fLypQxFCCCFEBiMlu4xnzJgxdOvWzWjtGZTIWllZ0aNHD9q3b8+TJ0/w8fHhxo0brFu3jvDwcEqVKmW0AD+GYcOGMWzYMMLDw7G1tTV1OEIIIUSmoVYnbMZsLzvSqNVojPzijd2eMRj7psCgVzhjxgwaNWrE+vXrgYTsGv7rLnZzczNSeEIIIYQQQiTNoDGyderUYd++fZQrVw6tVqvbChQogK+vL0OGDDF2nEIIIYQQQugxuM+5QYMGXLx4kTt37vDw4UPy5MlD0aJFUalSWTdDCCGEECIDunHjBqdPn+bhw4coFAoKFChA3bp1deW9hOmlefBE0aJF9UpwAVy4cIFKlSqltWkhhBBCZHBmKq2R68iavtTVnj17mDx5MgEBAUked3Fx4fvvv6d+/fpGu6ZWpUqHOrIZp3MxvW4KDH7Hjhw5QkBAAJGRkXqz/WNiYti+fTsXLlxIU2BCCCGEEB+TVqtl6NChLF68mHz58tGwYUOcnJywtLREo9EQFRXF48ePuXbtGo0bN2bChAl4eXmZOuwMLb1vCgxKZL/77ju8vb0NuqAQQgghREY0fPhwYmNjOXfuHFWrVn3vuQEBAcyZMwdvb28mTpz4cQLMRD7WTYFBiexPP/303oK2CoXCkGaFEEIIIUzixIkT1K5dm969e6fo/GrVqrFq1Spmz57N7du3ZdzsWz7WTYHBdWTnzJlDw4YN9RZEAIiOjub77783pFkhhBBCZDIqJaiNOBRTZVA9pbSrUqUKLi4uqX7emDFjeP36dZqvr1WZoVWZpbkd/TbjjNpeSn3MmwKDEtm+fftSsWJFSpQokeTxCRMmGNKsEEIIIYRJ5MiRI9ljz58/Z9u2bURGRtKiRQtKly6td9zKyiq9w8tUPuZNgUGJrEKhoHPnznz55ZdJ9shu27aNS5cuGdK0EEIIIUSGERwcTK1atXjy5AlarRZzc3PWr19Px44dTR1ahvUxbwoMXtlLoVDIhC8hhBBCZGkLFy6kdevWFChQAKVSyZMnT5g5c6YksgZIj5sCg8tvyWQvIYQQQqhVxh0ja8y2UmvGjBmMHz9eb5+5uTlfffUVefLkAeDZs2fMnj3b6NfWqNRo1MatI6sxcl3atEqPmwKDXmHPnj2ZNGkSFhYW7xyLiYlhxowZBgckhBBCCGEKt2/fpmHDhqxatYrChQsDCeM969atq9dJN3DgQFOFmGl8rJsCgxLZpUuXJpnEJvr5558NDkgIIYQQwhQWL17M9u3badKkCR4eHvTq1YtOnTqxfPlyFi9eTFRUFK1atWLy5MmmDjXD+1g3BQYlsolJ7JMnT9izZw8hISE4OzvTsGFD8ufP/94kVwghhBAio+rQoQN16tThyy+/ZOfOnSxZsoQ+ffrQp08fU4eWqXysmwKDB0/Mnj2bSZMmERsbq9tnaWmJu7s7kyZNSlNQQgghhBCmki9fPnbv3s38+fOpVasWCxcupFmzZqYOK9P5GDcFBpUd3rBhA99++y0xMTFotVrd9vr1azw8PFiyZInRAhRCCCFExmWm0hp9yyiGDx/O9u3b+fbbb3FzcyM6OjrdrqVVqdNlM7XEm4L69etTq1YtDh48aNT2DUpk58yZQ//+/Vm7di27du3it99+Y+vWrfj5+dGzZ08WLFhg1CCFEEIIIdJbTEwMkyZNonPnzqxbtw6A8uXLc/r0aczMzKhVqxaBgYEmjjJzSq+bAoNSdZVKxdKlS5M89uWXX1KrVq00BSWEEEII8bF98803LFq0CIDt27djZ2dHq1atMDMzY/bs2Rw6dIjOnTvz1Vdf8e2335o42vQTExNDrVq1mDdvHo0aNSIiIoKxY8dia2tLREQEs2bN+uB8qJiYGLy8vLh8+TKff/453bp1090UuLu7U6tWLVatWkWVKlXSFKtBPbIhISHs37//nWxao9Fw9OhRnj9/nqaghBBCCCE+tkePHvHrr79y8OBB1q5dy4kTJ/SON2nShL/++otz586ZKMKPY9asWdy5c0f3eMiQITRv3pzp06dTs2ZN3N3dP9jGN998w/fff8+2bdvo2bMne/bsAdDdFMydO5fOnTszc+bMNMVqUI9ss2bNaNWqFQDW1tZYWFgQHx9PeHg4AP369UtTUEIIIYTIHNTqhM2Y7ZmKUqnEzMwMpVKJRqPRm9CeyN7envXr1xv92lq1Cq2RX7zWgNUlTpw4Qf78+bG3twfgwYMHbNq0STf/qVWrVgwePJgpU6aQK1euZNtJvCnIlSsXT5484cSJE7rcEf67KRgyZEiqY3yTQT2yM2bMoHLlymi1WiIiInj+/DlhYWFotVrKlCnD9OnT0xRUWnz77bfY29vj4uLCv//+a7I4hBBCCJG55M2bl3bt2tG0aVN69uyZ7YZKRkREsGnTJr788kvdviNHjuDo6IilpSUATk5OWFhYcObMmfe29bFuCgxK/e3t7Tl9+jS+vr5s27aNhw8fkidPHtq1a8fw4cOxtrZOU1CGOnbsGPXq1WPKlCn069ePUaNGsWXLFpPEIoQQQojMxcfHh9y5cxMYGEjbtm3p0qWLqUMyisRPzBNZWFgkOcb1hx9+eGfYwP3793FwcNDblzNnTh48ePDeaybeFCTauHFjasNOkRQlspGRke8kp+bm5owcOZKRI0em6PyPoXDhwjRo0ACA8ePH061bt48egxBCCCEyJ3Nzc7y8vEwdhtE5OzvrPfbw8MDT01Nv3969e6lZs6Zu+dhECoVC1xubKCYmBjMzs/de82PdFKQokW3cuDGnT59OcaNNmjTh1KlTBgdlqKJFi+q+joiIoGbNmh89BiGEECI7URu59musierI/v777zg6OqZ6Fv2+ffsoUKAAlSpVStP1NSozNKr3J4eGtAkQHByMjY2Nbn9SvbE//vgjAQEBuscvXrygQ4cOjB49mrCwML1zX716RYECBd577Y91U5CiRDYwMJBVq1ZRpEiRD57777//Zogaa7t27WLs2LGmDkMIIYQQmUDjxo3p3Lkzffv2pWPHjh88PzY2lqVLl3L27FmWL1+e/gGmgY2NjV4im5S1a9fqVaOqW7cuc+bMoXbt2sycOZOYmBjMzc11Qwpq166dbFsf86YgRYlsTEwMffv2TVUw6SWxJtnbhgwZQsOGDQG4d+8etra2VK5c+WOHJ4QQQohMSKlUsmjRIpo1a8aIESNo3LgxpUqVwtHRESsrK90Kpo8fP+by5cscOHCAqlWrsnPnTlOHbhROTk56j1UqFU5OThQpUoSWLVty9OhRmjdvzv79+xk6dOg7ww3e9DFvClI12UurTVl3v0KhSFUQqfHdd9+993hcXBy//PILEydOTLcYhBBCCJH15MuXj9OnTzNu3DiWLFlCXFzcOzmNVqslR44cjBs3Dnd3d1Sq1Je4ymwWLVrE+PHjOX36NM+fP2fGjBnvPf9j3hSkOJHNkSMHuXPnfu85Wq2W58+fExERkepAjMXHx4evv/4alUrFnTt3iI2NpVSpUiaLRwghhMjK1KqEzZjtmVKOHDlYsGABEydOZMuWLZw9e5aQkBCUSiWFChXCxcWFTp06YWtra9TralVqtCoj15FNQ3tvLojg6OiIn59fqp7/sW4KUvQKfX19Wbx4McWLF2f48OE0btw42XNfvnxJyZIlP9hmVFQUixcvZt26dUlODDt06BCLFi0iT548mJmZMWvWLNQfKBTs7e2Nl5cXU6ZMAUCtVvP48eMPxiKEEEII8ab8+fPz9ddfmzqMTO1j3BQotCkdL0BCnVZfX19u3LjB4MGD6dWrF1ZWVu+c5+HhoUsmkxIXF8eqVauYPXs2ERERelk/JEwuc3V15eLFizg6OjJixAhUKhU+Pj4pf2UGCA8Px9bWlrCwsA8OihZCCCGyopT+LUw8b+Xms1hb5zTa9SMjX9Hns1rZ5m9x4vt4fuMqchm5dOnLyEgqd+2Vpd/LVK3s1aBBAzZs2MDu3bt59OgRtWrVYvTo0dy6dUvvvPclsZDQU9qvXz+9QrlvmjBhAs2aNcPR0RGA7t27M3/+/HcS3rSKjo4mPDxcbxNCCCGEEJmDQUvU5suXj++++47AwEBq1KhBzZo1ad++PQcOHEhVO0nNeAsPD2f//v1Ur15dt69q1apotVo2b95sSLjJmj59Ora2trrt7YLBQgghhHg/M2VCHVmjbUrT1JE1Na1KjVZt5M3IY24zIoMSWYBHjx7h5eXF6NGjCQ0N5bfffqNly5aULVuWBQsWGBxQQEAAcXFxehPLLC0tsbGx0SvUawzu7u6EhYXptuDgYKO2L4QQQojM6e7du6YOQaRAqhPZ06dP06NHD4oWLcq0adN4/PgxCoUCrVaLUqmkUqVKer2pqZU4OevtdX1z5crF06dPDW43KRYWFroiwSkpFiyEEEKI7KF9+/bs27fP1GFkCel5U5CiRDYuLo41a9bwySef4OLiwvr164mJiUGr1aLVarG1tWXMmDEEBQWxadMmXFxcDA4osTTD25PI4uPjP7iurxBCCCGyJ29vbxQKBQqF4p0VpU6cOMGPP/7Itm3bePbsWYraK1euHMHBwYwYMQIPDw/Onz+fHmFnC+l5U5CiwROFCxcmJCQE0F8UoUyZMowYMYI+ffpgbaSZdvnz5wdIcl3ft1edEEIIIYSIjo7m7t27urk6RYoU0R3z8/Pj9u3beHt7p6rNRYsW6cpCvXr1itWrVzNkyBA6duxIt27dKFSokPFeQBb35k2Bvb09Xbp0MdrqqylKZB89eqQbPgDQokULvvnmG1q2bJnk+Z06deLXX381KKBy5cphZmamV/81MjKS8PDw967rmxa+vr74+voSHx+fLu0LIcTHotFoqFi+PKVLl8ZjyhSqVatm6pBEFqdWJ2zGbC+1/P39KV68OC4uLnoda0eOHGHDhg3s378/1W0mlsW6ePEiS5YsYfXq1YSFhXHq1Cnc3d3p3Lkz7dq144svvsDc3Dz1Qb9Fo1KjMfLkLGO3Z6j0vClI8RhZa2trBg8ezJUrV9i7d2+ySezp06fZu3evwQE5ODjQunVrvUUSLly4gLm5ebLlutJq2LBhXL58mbNnz6ZL+0II8bFoNBquXLvGvt2/Ub16dTq2b2/0ibJCfAxvl8eMjo5O9tx169YxceJE8uXLx6pVq3T7R40aRbly5Rg+fDitWrXi5MmTKb5+27ZtqVWrFlWqVMHX15fQ0FAsLCzo1asXx44dY+PGjVSsWJHJkyezZ8+eNL3WrC6xvOnFixeZMGECEyZM4NSpU4wfP56iRYvStWtXVq1aRUxMTKrbTnGqni9fPi5fvsyQIUN0+7Rard5yY1qtlqtXr6Y4kNjYWOLi4t7ZP2nSJDp27EhkZCTW1tasXLkSNzc36cYXQogUci+RH3OlgsWHf6f6zp10aNdOemhFpvJ2SUwPDw88PT2TPPfQoUOEhYXh4+NDnz59cHBwoGTJkvzzzz+sXLmSSpUqMWvWLFxdXQkKCkrRUMULFy7ovi5fvjyDBg2id+/e2NnZ6fbny5cPGxsbvv76a4KCggx6ndlB27ZtMTc359y5c0BCvmhpaUnXrl0ZNGgQLi4uBAQEMHnyZBo1akSrVq1S3HaKEtkCBQpw9erVFK2BGxYWRokSJT543pYtW9ixYwcPHz5k7ty5dO/enTx58gBQs2ZNFixYQP/+/XF0dMTBwQEvL6+UhCqEEAJQKRS0z2tP6zx27H4cKgmtyHSCg4P1qglZWFi893xbW1s8PT3RaDTMmzePwYMH4+DgQKVKlQD4+uuvmTJlCr/++iuDBg364PUVCgWfffYZI0aM4NNPP03ynBUrVjB58mTdNUTS0vOmIEWJ7KRJk1KUxELCD9KHVvYC6NKlC126dEn2eMeOHenYsWOKrimEECJpakloRTpTqUCdshQhxe0BBpfFHDZsGJs2bSIuLk5v7ouVlRWlSpVKcdUCPz8/+vXr995zRo4cSZkyZahXr16q43xbwiIGxq3OpDXm4OU0SM+bghSNkR08eHCqGh02bFiqzjc1X19fypcvT61atUwdihBCpIvEhHZ79eJML1uIwMO/yxhakSUplUqqV69O5cqVCQ0N1atBr1arqVChQora6dOnDytXruTw4cO6fa9evWLjxo26x5aWlnTu3Fn3ibJImp+fHxs2bEg2iYWEm4LNmzenepVYg1f2ykpkspcQIruQhFZkNU+fPmX16tXEx8ej1Wrx8fFh2rRplC1bllatWumWtw8NDSUuLo42bdqkqN3Ro0fTr18/vvrqK92+nDlzcu3aNfz9/dPltWRV6XlTIImsEEJkQ5LQiqzi5cuXeHh4ULFiRb766it69OhBsWLFgISyXH/88Qc+Pj54eXmxdu3aFA+V3LZtGz169GDu3Ll6+52cnFJdkza7S8+bgowxeEIIIYRJyBhakVZmKi1mKu2HT0xFe6lRrFixZCcHOTo6smbNGoPiqFGjhl4pL4Bjx44xdepUXrx4YVCb76VSozV23dcMUkc28aagW7duevsTbwp69+5tcNsZ4xUKIYQwqfcltFOmTn1nyU8hsjq1Wk25cuWoWrUq8fHxnD9/nhs3bgDQsGFDE0eXuaTnTYEkskKYyPXr12nQoAHHjh2jdOnSpg5HCOC/hLalky1ul+6yfedOLly8yM2gIL264UJkdT/99BOtWrViw4YNevuLFCnCwoULTRRV5pSeNwWSyAphImvXriUkJIR169bh4eFh6nCEACBOq+W3kFAW33/Gv69e07F9ezy9vCSJFdlOnjx5+Ouvv9i+fTunTp0iOjqaypUr07179w/WtBX60vOmQBJZEspv+fr66tWbEyK9bdm0UfevJLLC1JJKYH/19JQxsuKD1EauI2vMttJKoVC8U9f+wYMHqFQq8ubNa9RraVRqNEYe02rs9gyVnjcFGeMVmtiwYcMYNmwY4eHh2NramjockQ1cu3aNi5ev0LNCcVZfusz169dleIEwCUlghUjexo0bCQoKIi4uDq02YRLaixcvOHPmDMePHzdxdJlLet0USCIrhAls2bKFHBbmzGxUg603gtmyZQvu7u6mDktkI5LACvF+kydP5vvvv0/ymLW19UeOJvNLr5sCSWSF+MiuX7+Ol6cnbYoXwMHKgpbFCrBl0yZJZMVHIQmsECmzZMkSKlWqhL29PTdv3qRkyZIABAUFyXCwVErPmwJJZIVIB1FRUZw7d0531/mmBQsWEB0bS6dSzgB0LOVM711/snPnThwcHN45X6FQUL16dSwtLdM9bpF1SQIr0ouZ0sh1ZJXGaystqlWrxt69ewEYM2YMvXr1okqVKsycOZPcuXMb/XpalRqt2rhpmdHr0hooPW8KMsYrFCKLWbp0KSNGjEj2uLVaRcviBQFoVbwgOS3Mad++fbLn//TTTwwfPtzocYqsTxJYIQzj5OTEgQMH+P333xk8eDANGzbkiy++YM+ePahUKr2xnuL90vOmQBJZIdLBwIEDuX79OgsWLKCikz3zmtYit9V/MzMdLC3IZW4GQC5zMy592Y4XUTG6409fR+N28AyXnoYyfPhwBg4c+NFfg8jc4rVatj96IQmsEAZq3Lgxrq6uKBQK2rVrh5ubG+PHjwfAzs7OtMFlMul5UyCJLFJ+SxifpaUl8+fPp3nz5nzZty+9d5/gl5af0LBwviTPz5vDirw5rAA4cvcRX+49RbTKjB07dtCuXbuPGbrIIqYHPSQqXiMJrBAG+vLLLwG4desWn3zyCZ9++ik5c+Zk79699OnTx8TRZS7peVMgiSxSfkukn/bt2xN44QI9e3Sn5abfGVenApNcKqNWKt85NzZew7ST55l5+hKNGjZg1eo1FCxY0ARRi8xMqVRSrkwZypQpw3eSwAphsJcvX9KqVSvy58+v2zd06FCGDh1qwqgyp/S8KZBEVggjSm6S1xSvqSxdupQfVq9GC0ypV/Wd5049cZ7ZZy4xcOBAevTowb///kvu3LllkpdIFaVSyeWrV00dhshGVGow5hylDDI/iQoVKvDo0SMCAwMpV65cul9Pq1KjVZkZvc2MID1vCjLGKxQii/jQJC+AIjY5kt5vmwONVsuSJUtYsmQJIJO8hBDCVJycnMiZMyeFCxc2dSiZXnreFLz7+aYQwmADBw7k66+/BkBt7kyuPBOxzTcd23zTsbLphFKhoH3JhLJbETFxrL18i4iYOADal3RGgQKlyg5AJnkJIYQJbdiwgWrVqhEbG/vOsUOHDpkgoszLycmJkiVLpstNgfTICmFEb07y6tOnHxGhi7C0HYSZZTk0Mdf5tGBeHK0tCXz8nG47jnMrNIzidpdY1/5TquRx4NNCTpwJecHmX2WSlxBCmNKgQYN4+fIlefPmpVy5ctjb26NQKAC4ePEijx8/NnGEmceGDRvw8PBI9qagSZMmBrctiawQ6aB9+/ZcvHiebt178MexGVjkciUm+gpdytTA99xVxh0JQKkuQE7H/twL38inq/fyQ6PqdCldhFMPn1GvXj1TvwQhhEgRM5WRF0QwYltpceTIEd3X58+f1zuWmNAak0atRmPkBRGM3Z6h0vOmIGO8QiGyoIIFC3L40O/88MMPTJw4CdCy8uItAkKeYZGzBdZ2X6BQmBEbdZW4mHuMPvQXNfLlJi4+nh07dkh5FyGEMKEqVarQvn17lG9VmYmNjWXfvn0miipzSs+bAklkhUhHKpWKAQMGMHnSJDRauPA0mpyOozC3qvrfOWZ5USqV+Pv7883/TxTbsnmzJLJCCGFCW7dupVixYkkeGzx48EeOJnNLz5sCSWSRBRFE+tq2bRtaLZhblMY699coFFZERxzH3KomCqUF5lY1eB26ksjISAIvXKBXjx5cvHjR1GELIUS2llwSC/Dq1auPGEnml543BZLIIgsiiPS1adNmzKzKkCO3O/Gxd4kKm0FM1ANiLXdiaTsEtXkRzK3KsnHTZgYOHMjBQ4eIiIgwddhCCJEialXCZsz2MoLEIv5vi4+P5/jx49y8edOo10uoI2vctCyj1JFNz5uCjPEKhciinj9/zuHDh7HI1Z3oVweICt9AhQrlmT59CePHT+DyZS8sbb5AZV6Dw4fW8eLFC+zt7cmZM6epQxdCiGxtxYoVKBQKvQVuEh+nx2SvrCw9bwokkRUiHe3YsYP4+DhiX/9BbPRt3Nzc+OGHH7CwsKBp06aMHz+eefPmYWZRjPj4OJnkJYQQGUTRokWpV68eKpV+F/GBAwekskwqpedNgSSyQqSjTZs2A5DTOpxVW3bRpk0b3TFLS0vmzp1Ls2bN6N27Ly+iE86XRFYIIUxv9+7dlC1b9p399+7dY/r06SaIKPNKz5sCSWSFSEcXL16kUeMmrF2zWm+N6Te1bduWixfP071HT5nkJYQQGcSZM2c4c+bMO/uDg4NZs2YNvr6+JogqfZ04cYL+/fvz8OFD+vTpw7x583THvL29mTRpEgCVK1cmMDAwxe2m502BJLJCpKNLly6SI0eOD350UqBAAQ4f+l0meQkhRAbRt2/fZP/vLlWq1EeOJv29evWKw4cPc/z4cU6ePEnHjh1p164dzZo1Izo6mrt373LgwAEAihQpkqq20/OmQBJZIdJRaiZtKRQKmeQlhBAZhFKppECBArqPwxUKBRYWFhQvXjxLDi1Qq9VMmDABhUJBmzZtqFatmu61+/v7U7x4cVxcXLC2tk512+l5UyCJrBBCCCHEW3bu3EmrVq1MHcZHY2lpqfs6IiKCSpUq0ahRIwDWrVvHsWPH8Pb2xtfXl169eqWq7fS8KZBEVgghhBDiLa1atSIqKgqVSoWZmRkAkZGRREZG4ujoaOLoUic8PFzvsYWFBRYWFkmee+LECcaPH0/+/Pl5/fo11tbWHDp0iLCwMHx8fOjTpw8ODg56k5c/JD1vCpQfPkUIIYQQInv57bffyJ07N40bN9bts7a2ZuLEidy4ccOEkaWes7Mztra2uu19vaDFixenX79+/P7774wZM0a339bWFk9PTyZNmqQ3CSwlEm8KYmNjdfsiIyN5+vRp6l/MWySRJWGJ2vLly1OrVi1ThyKEEEKIDODbb78lJiaGcuXK6e3/9NNPGT58uImiMkxwcDBhYWG6zd3dPdlz8+XLR79+/Zg9ezZHjx595/iwYcMIDg5O1fXT86ZAElkSvimXL1/m7Nmzpg5FCCGEEBlA8eLFiYiIYOnSpbp9cXFxbNiwgT///NOEkaWejY2N3pbcsII31axZk4IFC76zX6lUUr169VRdPz1vCmSMrBBCCCHEW8LDw5k7dy5VqlQhPj6e8+fPs2LFCm7cuJHq8lOZQVRUFJcuXaJGjRpAQu1XNzc3nj59yt69e+nWrRtKpRIfHx+mTZuWqraLFy9OQEAA5ubmun3GuimQRFYIIYQQ4i3u7u506NCBuLg43b7EJVYnTpxoqrDSzbVr12jdujUlS5bExcWF2rVr06ZNG27fvo2Hhwfe3t7Ur18fNzc3ihUrlqq20/OmQBJZIYQQQoi3tGzZkuPHjzNt2jROnTpFdHQ0lStXxt3dnZYtW5o6PKOrUqUKISEh7+wvVqwYQUFBaWo7PW8KJJEVQgghhEhCzZo12bZtm6nDyPTS86ZAJnsJIYQQQrwlJCSEfv36MXPmTN2+V69e4eHhQXx8vAkjy5wSbwoePXrEixcvOHr0qFF6tiWRFUIIIUSm5+3tjUKhQKFQUKVKFb1jMTExVKlShSNHjqS4vYEDB7Jy5UpWr16t25czZ07y5cuXJcfIpqf0vCmQRFYIIYQQmVp0dDR3797lwIEDHDhwgM2bN+sdnzVrFnfu3ElVm3fu3GHp/7V352FRlvsbwO9h2AVG2QRiEXdwR/CHmuGSS3gwU9MWPepJ06QwFS3cQAUstYNLZCnHXDDcWsTylLhyTuqRk4QmKeCCKGDgwrAkMMz8/vDM5CTgADPzzsD9ua65YN71y/hecr8Pz/s8W7fi8OHDasuLioqwffv2JlbcsujypoB9ZImIiMio7dy5E+3bt8eAAQNgbW2ttu706dNwdXVFmzZtGnRMDw8PjB49Gi4uLgCAwsJCbNmyBdHR0bCystJa7S2B8qZg5MiRasuVNwUffPBBo4/NFlkiHZDL5ejSxQdjxryI9PR0ocshImrWkpKSsGTJEri4uGDXrl2q5eXl5di/fz/+9re/NfiYPXr0gLu7O1xdXeHs7IxnnnkGK1asgEwmw0svvaTN8ps95U2Bu7s7gEc3BStXrkR0dDR+//33Jh2bLbJEOiCXy5GVdRnZ2ddw6FAyQkLGYMWKKPTp00fo0oiIjIJUKlV7b2FhUeeMVMePH0dJSQni4uIwdepU2NvbY/To0fjwww/rnY61PtHR0aisrMTmzZtRVVWlWj5x4kRs2rSpUcdsqZQ3BU5OTqipqcHdu3cBPBqCq6k3BQyyRDpkZjkREJni+x++x6FDfgy0REQa8vDwUHsfGRmJqKioOreXSCSIioqCXC7Hhg0bIBaL4e/vD2dn50ad39TUFHFxcYiIiMD58+dRWVmJHj16oH379o06Xkumy5sCkUI5Ii1BKpVCIpGgpKQEdnZ2QpdDRkwmk8HMzAzmVn+FqcUAKBQ1qKlOg0L2PaqrChloichgafq7ULndmTNnYGNjo7Xzl5WVoX///sjLy1M7f30tso+7c+cOBg8eDHd3d7WuXffv34eNjQ2WLFmCRYsWNanGzz77DLNmzWrSMZR09TkCf3yWhpJrfvvtN63fFLCPLID4+Hj4+voiICBA6FKomRKJxDA1D4Sp1TKYW0/D9z+cg5+fH/vQEhHVwc7OTu2lSYgFABMTE/j5+eGLL77Azz//rHq5ubkhISEBs2fPbnRN9+/fx7JlyzBv3rxGH6Mlc3Z2xqhRo/Diiy+qQuxnn33WpGMyyAIIDQ1FZmYm0tLShC6FmjkGWiIi7SouLkZiYiJqamqgUCgQFxeH6OhoODk5wd3dXfUSi8VwcnJqVMvkpUuXMGvWLHh4eCA2NhaVlZU6+ElaFm3dFDDIEgmAgZaISDtKS0sRGRmJ7t27Y9asWXj99dfh7e2tlWMnJyfj+eefR8+ePZGQkICKigqwR2bTaPumgA97EQlIGWgVZgEQmabxoTAiogby9vbG1atXn7qdphMiSKVS/OMf/0B8fDyuX78OAKrwOmjQIMyePZsNDo2QnJyMjRs34sSJEwD++ExFIlGTjssgS2QAGGiJiISVm5uLNWvWYNeuXSgvL1cFLQsLC0yaNAkVFRXYt28fAMDf31/IUo2GPm4KGGSJDEh9gXbVqpVPzB9ORETa4ezsjB49esDNzQ1ZWVnw9PTEW2+9hRkzZsDBwQFz5sxRbdupUycBKzV8+rwpYB9ZIgP0Rx/aJTAx7Y5Dh5IxduxL7JtFRKQjVlZWmD17Ni5fvoxvv/0WAwcORHl5Oaqrq4Uuzeg8flOgUCjg6emJ1atX49atW9i+fTscHR1V2zb1poBBlsgAKRQ1kFWdhez3aMhlv2DMmBfxzTdfN7kvERERPV1wcDB2796NV155BatWrcKMGTNQVFSkWn/48GEBqzN8+rwpYNcCIgPyx8QJ/0R11R2MGfMioqIi2UeWiEgAvr6+iI+Px927d/HZZ59h0qRJ6NevHw4dOoTg4GChyzMKwcHBCA4ORmZmJlatWoXKykqUlJSo1h8+fLhJnyWDLJEBYIAlIjJcDg4OWLx4MaqqqrB161acP39e6JKMjq5uChhkiQTEAEtEZDzMzc0RGhoKa2troUsxWtq+KWCQJRIAAywRkfGaPn260CUYPW3dFDDIEukRAywREdEfmnpTwCBLpAcMsERERNrHIEukU3LIqs4ywBIREekAgyyRDlU/3AeFoooBloiISAcYZIl0wMTEBJ07d0XXrl0YYA2EQqHghBJERM0MZ/Yi0gETExNcufIrDh78hiFWYHK5HGvXroW9vT3WrVsHuVwudElERKQlDLJE1GwVFhZi5MiRWLRoEXx9fbFw4UKMGjUKhYWFQpdGRERawCBLRM3SP//5T/Tq1Qs///wzPvvsM9UrPT0dvXr1wvfffy90iURE1EQMsgDi4+Ph6+uLgIAAoUshoiaqrKzEggULEBwcjM6dO+PAgQMYMGAAAGDAgAHYv38/OnfujBdeeAHh4eGoqqoSuGIiImosBlkAoaGhyMzMRFpamtClEFETZGVloX///ti0aRMWLlyI+Ph4ODg4qG3j6OiI+Ph4hIeHY+PGjejfvz+ys7MFqpiIiJqCQZaIjJ5CocCOHTvg5+eHe/fuITExEX/9619hYlL7f3EmJiaYOnUqdu3ahbt376JPnz7YuXMnFAqFnisnIqKmYJAlIoNTUlKC8PBwODm3RXh4OEpKSurcViqVYvLkyZg2bRqef/557Nu3D76+vhqdp1u3bti3bx+GDRuGqVOnYvLkySgtLdXWj0FERDrGIEtEBqOmpgZbt25Fh46d8HH8Znh0HIhNH3+CDh07ISEhATU1NU/ss3nzZnzxxRdYvXo1oqOjYW1t3aBzWltbIyYmBrGxsfjiiy+wefNmbf04RESkYwyyRGQQUlNT4dfXH2+++SY8Og5EWNQPGDdtDeauOAKPjgMxc+ZM+PX1R2pqqtp+yge53N3dm3R+5f7K4xERkeFjkCVqgQypL2hubi4mTpyEoKAg3C9V4M339mH89LWwa+MCALBr44Lx09fizff24X6pAkFBQZg4cRJyc3MBPAqebdu2RUpKSpPqSElJgYuLC4MsEZERYZAl0oAhBb+mMKRZrsrLyxEZGYkuXbriyNGTGDdtDWYs3AeP9rXPhObRvg9mLNyHcdPW4MjRk+jSpSsiIyPx8OFDjBs3DseOHWv0v5NCocDx48cxbty4Oh8QIyIiw8P/sanFaGzIycjIQIf27ZGRkaHlivTL0Ga5mjdvHmJjP8D/DZ2Od6KOoE//l54aIk1MTNCn/0t4J+oH/N+QaYiN/QDz5s3D+PHjcfv2bWRmZjaqlszMTNy+fRvjx49v1P5ERCQMBllqETIyMtC+fYdGhdHly5bh+o0biFy+XAeV6YchznJVUFCAjt2ew/Cx82Fh2apB+1pY2mD4SwvQsdtzKCgoQFBQEBwcHHD06NFG1ZKSkgIHBwc899xzjdqfiIiEwSBLLcKyZctx48Z1LF8e2aD90tPTkXzoELoCOJicjPT0dN0UqCMtZZYrU1NTvPjii0hJSWlwy7tCocDRo0cxduxYmJqa6qhCIiLSBQZZavbS09Nx6FAygK5ITj7YoDAaFRkJZ1NTTAXgZGqKFVFRuipT61raLFfjx49Hbm5ug+vPyspCbm4uuxUQERkhBllq9iIjo2Bq6gxgKkxNnRAVtUKj/ZStsUNlMpgCGCqTGUWrbEud5WrYsGGws7NrcPeCo0ePQiKRYNiwYTqqjIjIOJw+fRo+Pj5o3bo15s6dq1peXl6OOXPmICIiAmFhYaisrBSwSnUMstSsKVtjZbKhAEwhkw3VuFVW2Rrb+3/v+8DwW2Vb8ixXFhYWCAkJaVSQDQkJgbm5uY4qIyIyfGVlZThx4gR+/PFH7N69G5988onq/9O33noLw4cPx+rVq+Hv74+IiAiBq/0DO4RRs6ZsjZXJev9vSR+Ymh5HVNQKHDz4TZ37KVtjXwEg/t8yMR61yu79X6tsnz61DxMlpMdnufrLX/7S4P2Vs1wFBgZi8eLF6NWrFxYtWqSDSnVjwoQJ2L17N3744QfY29s/dfu7d+8iJycH69at00N1RESGy9TUFIsXL4ZIJMLo0aPRp08fiMVi5OfnY//+/diyZQsA4IUXXsDs2bOxYsUK2NraClw1gyw1Y3/0jVWPo49aZffWG0ZVrbEymdryPgCO/69V9puDB3VZfqO09FmuRo4ciTZt2iA8PFzjfdq0aYMRI0bosCoiIsNnaWmp+r68vBw9evTA4MGDkZSUBEdHR9V6JycnWFhY4Ny5cwbRJYtBlpqtJ1tjlepvla2tNVbJ0FtlH5/lqnfv3o0+jrHOcmVlZYWcnBzcu3dP433s7e1hZWWlw6qIiIQllUrV3ltYWMDCwqLWbU+fPo33338frq6u+P3333H79u0n/sJlY2OD/Px8ndXbEOwjS82Set/YJ+NofX1l/9w39s8Mua+sWCxu8bNc2dvbo2PHjhq/NOmCQERkzDw8PCCRSFSv1atX17lt+/btMX36dBw7dgzh4eEQiURqrbUAUFVVBTMzM12XrRHj+y1FpIE/RiroXccWfWodweDxkQr+HH+VlK2yhjqCgbHMcuXq6oqcS6lI+fojVD4sa9C+lQ/LcOTrdci5lApXV1cdVUhE1Dzk5eWhpKRE9arvYS0XFxdMnz4d69atw6lTp+Dm5oaSkhK1bcrKyuDm5qbrsjXCIEvNTv2tsUq1t8o+rTVWyZBbZY1llqu4uDgsWRKB/5zYjk1RI5F+5ivI5fJ695HL5Ug/8xU2Ro7AuRM7sGRJBOLi4nRaJxGRsbOzs1N71dWt4HH+/v545plnMGTIENy6dUs1YY6yS0G/fv10WrOmGGSp2Xl6a6ySequsJq2xSobcKmsss1y1atUKUVFRuHLlMkYOH4Kvtr+HhDUvI+9a7Z/nzavpSFjzMr7a/h5GjRiKrKwriIqKQqtWDZveloiInvTw4UP89NNPqveHDx/G3Llz4erqilGjRuHUqVMAgCNHjmDOnDlPdDcQCoMsNSuatcYqqbfKatoaq2TIrbLGNMuVl5cX9u7dg9TUVNhLxNjy4UQc2BYO6f1CAID0fiEObAvH1jUTYS8RIzU1FXv37oGnp6feaiQiau6uXLmC4OBgDBw4EAsXLoS3tzdGjx4NAPj000+xd+9eREdH48KFC4iJiRG42j80u1ELIiMjsWPHDnh6euLrr79+YkpOat7qHqmgLo9GMJg3bx5OnTpV60gFdTHkEQwen+Wqc+fOGu8n5CxXgwYNwk//TcPnn3+O9yMWY0PkCPj2GYXM9O9hZ2eLhIQETJs2DWKxpv9CRNSSxMTEYOnSpQCAnj17IiMjA4cPH0ZYWBju3buH119/HXFxcTr/a5Ox6tWrF+7cuVPrOkdHRyQkJOi5Is00qxbZjIwMvP7668jOzoZIJMKuXbuELon0qGGtsUqPWmVPnToFJ7FY49ZYJUNtlTXWWa7EYjFmzJiBqznZCHsnFLeu/oiwd0KRk52FN954gyGWiGpVWVmJmzdvIiUlBSkpKThw4ACKi4uxe/duJCUlYdOmTfj888+xfv16oUslLWtWtyW9evVSfd+3b1907NhRwGpI3xreGqvkDAAYVlOjcfxVMuRWWWOe5UoikWDt2rVYu3at0KUQkRHYuXMn2rdvjwEDBsDa2hoAcPbsWSQkJMDKygoBAQG4cOECTpw40aAJU8jwNasgq1RaWgqxWNyoKTrJONU+i5emjsEeIvRG48ZdNdTZvjjLFREZs4YM4p+UlITU1FTExMQgPj4eU6ZMQWBgoNo2zzzzDB48eKCrckkgzS7IPnjwAPPnz8fOnTvRs2dPTJkyReiSSA8a3xp7G0AmRqDh8VfJUFtlOcsVERkzDw8PtfeRkZGIqqMb1/Hjx1FSUoK4uDhMnToV9vb2qgeVlNLS0jBv3jxdlUsCMbogu3LlyloHen/rrbcQFBSE1q1bY9u2bejfvz/i4uIYZFuA9PR0/HLknwi0GozbVfdxvdKxAXsfgSkAGYC0JtQgB2AmEhlcq6y9vT1nriIio5SXlwc7OzvV+6eNfSqRSBAVFQW5XI4NGzaoBdnr16+jTZs28PPz01m9JAyjC7LLly/XaLuXX34ZW7du1XE1ZAgiI6MwvLUtJjpcwb5iKbb85qXxviLchAzAAW0UolDgyuXL2jgSEVGLpxy8v6FCQ0Oxf/9+1Xu5XI7NmzdjzZo12iyPDITRBdn6PHz4EABgaWmJ7OxsTJo0SeCKSB+uXMmCq0I5I9QVAP/ReN/aesV26tQFmZm/NKoWE5NmNRAIEZHRMTExUWt5Xb9+Pd59912DGcCftEuw37oPHz7Ehg0bnuiMrXT8+HFMnDgRb7/9NubNmweZTPbUYx44cAC+vr5YsmQJTp8+zb4wLcSvv17C/AXzAQDzF8xHdXV1k16XL2fC1NS0US8GWSIi/SouLkZiYiJqamqgUCgQFxeH6OhoAMDf//53dOnSBVVVVbh27Rq2bduGnJwcgSsmbRKkRVYmkyEpKQlbtmxBeXn5E+szMjLw2muv4ZdffoGjoyPCwsKwcOHCp86pPnnyZEyePFlXZZOBMjExUQVIExMTDnZNRNSClJaWIjIyEjExMRg0aBDmzp0Lb29vbNy4EQsWLFDb1sfHB3/7298EqpR0QZDf+Kamppg+fTquXLmCPXv2PLF+8eLFeP755+Ho+Oihnddeew3PPvss5s6di3bt2mmtjsrKSlRWVqre/3moDyIiIjJs3t7euHr16hPLw8LCEBYWJkBFpE+C/h20tv4qUqkUR44cUevf0rt3bygUChw4oJVHclRWr14NiUSiev15qA8iIiIiMlwG16EvPT0dMpkMDg4OqmWWlpaws7NDenq6Vs8VERGBkpIS1SsvL0+rx69LZVHtcxnraj8iIiKi5sjgguxvv/0GAE+MfWlra4vi4mKtnsvCwkI1vEdjh/loqKLjKTg9chBubPkY8qoqjfaRV1Xh+mebcHrEIBSdOKrjComIiIiMg8EFWZFIBABPzC5UU1MDMzMzIUrSqqJjP0BeWYmrG9bi3IRgPPip/mH47/90Dv8Z/wKubVwHeVUlio59r6dKdedeSSVu3C7FvZLKp2+sod/zctW+EhERUfNncEHW1dUVAFBSUqK2vKysDE5OTkKUpFU+0WvR7cMNMLN3QPnVbPz01wn4dfl7qP7T/M/VDx7g1+Xv4fxfX0bFtRyYOTii24cb4LNqrTCFa9HV3BKcOJuPq7klT9/4KZSt1UVHfwAAFB39oUGt3URERGS8DC7I+vj4wMzMTNXFAAAqKioglUrRr18/nZwzPj4evr6+CAgI0MnxHycSieDyl7Hof+g43Ca8CgDI/3IPzowZhsJvv4FCoUDht1/jTMhQ5H/5aEQHtwmvon/yMbj8ZayqxZrUW6sfp2lrNxERERk3gwuy9vb2CA4OxtmzZ1XLLl68CHNzc4SEhOjknKGhocjMzERamv6Cj1nr1vBZ8QH67jyAVh06ofpuMS69NxfHu7fDpffeRfW9u2jVoRP67jwAnxUfwKx1a73VZuhqba1esxFDf7nxqLXbwbHe1m4iIiJqHgQNstXV1bXO2LV06VIcO3YMFRUVAIAdO3Zg7ty5cHd313eJOte6bwD6HTiMDnMXqi3v8O4i9DtwGK376r6V2FjU2Vp96DhcRr/4R2t38jH11u6QoSj89msoFLVNSEtERETGSrAg++WXXyI5ORkFBQVYv369WlcCf39/fPzxx3jjjTfwzjvvwN7eHh988IFQpeqcibk52r35NpyeHwkAcHp+JNrNDIWJubnAlRmWX5curL21WiJR2+6J1u57d3HpvXfx67KFdRyZiIiIjJFgc3mOHz8e48ePr3P92LFjMXbsWP0VZACsPLzUvpI6p2EjceefyfB+ay48p858atBXtnbf3L4F1z/dCKdho/RUKREREekDJ6Uno+E0dDgG/PAvWDi11XgfZWu360svN2g/IiIiMnwG97CXEJo6akFlVbVe92vJGhtGGWKJiIiaHwZZNG3UgqK7pTjz3xzcyCuCXK7Zw0RyuQI38opwJi0HxXdLG3xOYyctr1b7SkRERNQYDLJNVHRXCrlcgWu5RUj7+RoelFTUu/2DknKcS7+Ka7lFkCsUKGpBQbZGrkDG5bu4mV8GALiZX4aMy3dRo+ENABEREdHj2Ee2iXw6ucG+tQ2yrxeivKIS5y/egGvb1ujYri3MzMSq7aqra5Bz4w4K7jwAAJiZidHJ2wVtnewEqly/CosrcPr8HZSUqs+4df5SMa7dlGKAX1u0dbQWqDoiIiIyRgyyTSQSieDiLIFDGxtcvXEH+XceoODOAxTfK1UF1TtFUmRfL0R1dQ0AwK1ta3T4U9BtriqravDfi0XIuvFoOlpLCzH+r5czvN1tcS2vFOcu/IYHpVU4fCoPndtJ4N/DCRbmzf9zISIioqZjkNUSMzMxunZyg4tza1y5WoDyikpkZt1GZtZt1TatrC3QpYMrWkuaf8ujQqFQBdWHlY8C/J+DagdPO7i7tFIF3awbJbhZUIZ+PZ3R3sOW0/ESERFRvRhk8WjUgvj4eNTU1DT5WK0l1gjo3R43bxfjWm6Ranl7L2d4PuMAE5O6w5nrmPGQ9PKDtZd3k+sQ2r9/KkROrhQA0NrWvM6uAxbmYgzs64KOXnY4ff4OHpRWITWtAAW/leNZf1d9l01ERERGhA97oWmjFtTGxESEdh5OcHKwBQA4OdiinYdjvSEWAGw6d4Xz8Bdg07mrVuoQkpebLcQmIvTt5ogxz7d7av/Xto7WGPN8O/h1c4TYRARPN1s9VUpERETGii2yOmRlaa72tSXxdLPBhFHtYW2l+SUmNhGhV1cHdPKSNGg/IiIiapnYIks609gwyhBLREREmmCQJSIiIiKjxCBLREREREaJQZaIiIiIjBKDLBEREREZJQZZPBpH1tfXFwEBAUKXQkREREQaYpCF9seRJSIiIiLd4zhHOuTiLIGdrRWsrVreOLJEREREusYgq0M2rSxh08pS6DKIiIiImiV2LSAiIiIio8QgS0RERERGiUGWiIiIiHD48GF07NgR9vb2eOeddyCTyVTrZs6cCZFIBJFIhDFjxghYpTr2kSUiIiJq4YqLi7F7924kJSUhKysLs2bNgpeXF8LDw1FYWAhra2ukpKQAALp06SJwtX9gkCUiIiJq4XJycpCQkAArKysEBATgwoULOHHiBMLDw7Fp0yb069cPQUFBMDMzE7pUNexaAE6IQERERC1bYGAgrKysVO+feeYZuLu7o7q6Gl9//TWmTJkCd3d3HDlyRMAqn8QgC06IQERERM2XVCpVe1VWVj51n7S0NMyaNQtmZmbIzMxEQUEBxo0bh9GjRyMjI0MPVWuGQZaIiIioGfPw8IBEIlG9Vq9eXe/2169fR5s2beDn56da1rZtW2zevBmvvvoq4uPjdV2yxthHloiIiKgZy8vLg52dneq9hYVFndvK5XJs3rwZa9asqXV9aGgooqKitF1io7FFloiIiIxeTEyManioXr16AQDKy8sxZ84cREREICwsTKM/qTdHdnZ2aq/6guz69evx7rvvwtKy9plJTUxM1FpqhcYgS0REREatsrISN2/eREpKClJSUnDgwAEAwFtvvYXhw4dj9erV8Pf3R0REhMCVGra///3v6NKlC6qqqnDt2jVs27YN2dnZ+OqrrwAA1dXV2LlzJxYuXChwpX9g1wIiIiIyajt37kT79u0xYMAAWFtbAwDy8/Oxf/9+bNmyBQDwwgsvYPbs2VixYgVsbW2FLNcgbdy4EQsWLFBb5uPjg27duiE0NBSxsbHo378/Fi1ahNatWwtTZC0YZImIiMjgSKVStfcWFhZ1/kk8KSkJqampiImJQXx8PKZMmYKTJ0/C0dFR9SdyJycnWFhY4Ny5cxg2bJjO6zc2YWFhCAsLq3VdQUGBnqvRHLsWEBERkcFpyJP2x48fx927dzF//nxMnToV3333HW7fvg17e3u17WxsbJCfn6/r0kmP2CJLRGTgSkpKsGrVKuzatQtTpkzBsmXLIJFIhC6LSKca8qQ9AEgkEkRFRUEul2PDhg0YMWLEEw8sVVVVGdzMVNQ0bJEFZ/YiIsNUU1ODrVu3olOnTti8eTMCAwPxySefoFOnTkhISEBNTY3QJRLpTEOetH9caGgo8vLy4ObmhpKSErV1ZWVlcHNz00W5JBAGWXBmLyIyPKmpqejbty/efPNNBAYGIjk5GTExMTh06BACAwMxc+ZM9O3bF6mpqUKXSmRQlMNDDRkyBLdu3UJVVRUAqLoU9OvXT8jySMsYZImIDEhubi4mTZqEoKAgyOVyJCYmIjY2Fm3btgXwaHad2NhYJCYmQi6XIygoCJMmTUJubq7AlRMJo7i4GImJiaipqYFCoUBcXByio6Ph6uqKUaNG4dSpUwCAI0eOYM6cOXWOj0rGiUGWiMgAlJeXIzIyEl27dsXJkycRExODxMRE1cDuf9arVy8kJiYiJiYGJ0+eRNeuXREZGYny8nI9V04krNLSUkRGRqJ79+6YNWsWXn/9dXh7ewMAPv30U+zduxfR0dG4cOECYmJiBK6WtI0PexERGYB58+Zhx44dmDp1KmbMmKEaC7M+JiYmGDNmDIYNG4aEhAR88MEHKCgoUI2bSdQSeHt74+rVq7Wuc3R0REJCgp4rIn1ikCUiMgAFBQUYOHBgneM41qdVq1aYO3curl69atDjPRIRaRu7FhARERGRUWKQJSIiIiKjxCBLREREREaJQZaIiIiIjBKDLBEREREZJQZZIiIiIjJKDLJEREREZJQYZImIiIjIKDHIAoiPj4evry8CAgKELoWIWihXV1f8+OOP2LBhQ4OnmS0vL8f69evx448/wtXVVUcVEhEZHgZZAKGhocjMzERaWprQpRBRCxUXF4eIiAgkJiZizJgxOHjwIORyeb37yOVyHDx4ECEhIdi9ezciIiIQFxenp4qJiITHIEtEZABatWqFqKgoXL58GUOGDMHSpUsxefJkZGRk1Lr9zz//jMmTJ2Pp0qUYOnQorly5gqioKLRq1UrPlRMRCYdBlojIgHh5eWHPnj1ITU2FWCzG5MmTERERgTt37gAA7ty5g4iICEyZMgVisRipqanYs2cPPD09Ba6ciEj/TIUugIiInjRo0CD897//xeeff47FixcjJCQEw4cPR0pKCmxtbZGQkIBp06ZBLBYLXSoRkWDYIktEZKDEYjFmzJiB7OxshIaG4uzZswgNDUVWVhbeeOMNhlgiavHYIktEZOAkEgnWrl2LtWvXCl0KEZFBYZB9jEKhAABIpVKBKyEiIhKG8neg8nfi05SVlWn1/No+nrHQxc/dEj5LBtnHlJaWAgA8PDwEroSIiEhYpaWlkEgkda43NzeHi4sLhg8frvVzu7i4wNzcXOvHNUS6/ByB5v9ZihSa3nK1AHK5HPn5+bC1tYVIJNL7+QMCAgQdy1aX59fGsZtyjIbu25DtNdm2vm2kUik8PDyQl5cHOzs7jWs0FryudXecxuyn6T5Nva4BXtvGen6FQoG+ffsiKysLJib1P0rz8OFDVFVVab0Gc3NzWFpaav24hkpXnyPQ/D9Ltsg+xsTEBO7u7oKdXywWC/qfvS7Pr41jN+UYDd23Idtrsq0m29jZ2TXLX/a8rnV3nMbsp+k+2rquAV7bxnh+c3Pzp4ZYALC0tGzWIUlf+Dk2HkctMCChoaHN9vzaOHZTjtHQfRuyvSbbCv1vKyShf3ZDv66bcpzG7KfpPryun07on98Yrm0iXWPXAiKBSaVSSCQSlJSUNMtWK2q5eG0Tka6xRZZIYBYWFoiMjISFhYXQpRBpFa9tItI1tsgSERERkVFiiywRERERGSUGWSIiIiIySgyyRAbu3r17CA0NRWJiotClEGnNokWL0KZNGwwYMAC5ublCl0NERopBlsjAPXz4EBUVFZDJZEKXQqQVqampePbZZ5Gfnw9PT0/Mnz9f6JKIyEgxyBIZODc3N3h6egpdBpHWeHp6YsyYMbCyssL777+PzMxMoUsiIiPFIEtkBISYMplIV9q1a6f6vry8HP7+/sIVQ0RGjUGWiIgE8+2332LhwoVCl0FERopBloiIBHHr1i1IJBL07NlT6FKIyEgxyBIRkd7JZDJs27aNrbFE1CQMskRGgBPwUXMTFxeHt99+G2KxGDdu3EB2drbQJRGREWKQJdKDhw8fYsOGDQgMDKx1/fHjxzFx4kS8/fbbmDdvntpQWzdv3kRaWhpSU1NRVFSkr5KJnqqx13VMTAyWLl0KT09P2NjYoHfv3vDy8tJn6UTUTIgUbOoh0imZTIZdu3Zh3bp1KC8vx40bN9TWZ2RkYOTIkfjll1/g6OiIsLAwiMVixMXFCVMwkQZ4XRORIWCQJdKT999/H3v27HniF/7o0aPRpk0b1cxdZ8+exbPPPoucnBy1YYqIDBGvayISErsWEOmJpaXlE8ukUimOHDkCPz8/1bLevXtDoVDgwIED+iyPqFF4XRORkBhkiQSUnp4OmUwGBwcH1TJLS0vY2dkhPT1dwMqIGo/XNRHpC4MskYB+++03AIC9vb3acltbWxQXFwtRElGT8bomIn1hkCUSkHLqWSsrK7XlNTU1MDMzE6IkoibjdU1E+sIgSyQgV1dXAEBJSYna8rKyMjg5OQlRElGT8bomIn1hkCUSkI+PD8zMzFR/igWAiooKSKVS9OvXT8DKiBqP1zUR6QuDLJGA7O3tERwcjLNnz6qWXbx4Eebm5ggJCRGwMqLG43VNRPrCIEukJ9XV1WozdiktXboUx44dQ0VFBQBgx44dmDt3Ltzd3fVdIlGD8bomIiFxQgQiPfjyyy8RFRWFzMxMfPTRR3jttdfg7OysWv/NN99g7969cHR0hEQiwcqVK2FiwvtMMmy8rolIaAyyRERERGSUeGtMREREREaJQZaIiIiIjBKDLBEREREZJQZZIiIiIjJKDLJEBAA4efIkRCIRzMzM0LNnTwwePBgikUj1CgwMxIABA2BjYwORSITt27cDAOLj42FnZ4fJkycL+wP8SU5ODhYsWIC7d+/Wu11cXBy+/PJLPVVFRETaxCBLRCpOTk745ZdfcOHCBZw8eVJt3Z49e3D69Glcu3YNPXv2VC3/9NNPUVpait27d+PevXt6rrh2ycnJmDBhAhYtWgQHB4d6t503bx6OHj2KN998E3K5XE8VEhGRNjDIEpHKqlWr0KVLl3q3cXZ2xpo1a1TvlyxZgq5du2LRokWwt7fXdYlP9e9//xsTJkxAXFwc2rZtq9E+H330Eb777juEh4fruDoiItImjiNLRACAW7duwcrKSq0FUyQSqb6/fv062rVrBwCQyWTIzs6Gj4+Pvsus1++//46uXbuiVatWyMzMbNC+S5YsQWxsLI4dO4ahQ4fqqEIiItImtsgSEQDA3d39qX+GVzI1NYWPjw9efvllVR9aZcitrKzE9OnTVcvfe+89LFiwAG5ubrCyssLIkSNRWFiIL774Ar1794alpSV69+6Nn3/+We0cVVVVWLJkCXr27Im+ffsiODgYOTk59db16aef4ubNmxgxYoTa8oqKCsyYMQM9e/ZEhw4dIBKJMGrUKLVtQkJCAAAREREafQZERCQ8BlkiarT9+/ejR48easssLCzUwuDu3bvxyiuv4Mcff0RNTQ2OHDkCf39/VFdX49y5c/D19UVGRgbmzJmj2kcul2PcuHH48MMPkZSUhNOnTyM7OxtDhgxBWVlZnfUoH0Dr2rWr2vJVq1bhH//4B5KSkpCTk4OlS5c+sW/37t0BAOfOncOlS5ca/FkQEZH+McgSUZPU1i/W3Nxc9f0bb7yBgIAAeHt7w9nZGQDQoUMHTJ06Febm5ujWrRsA4MKFC6p9vvrqK3z33Xfo0KEDunXrBgsLC/j7++PWrVtITEystY4HDx7g4sWLAAAXFxe1df/6178APHqwq7i4GCtXroS/v7/aNjY2NrC1tQUAnDp1qkGfARERCYNBloh06vF+tqampk8sE4vFAIDy8nLVskOHDgF41G938ODBGDx4MC5evAgvLy8UFRXVep7r169D2eXfxsZGbV3fvn0BACkpKejWrRuSk5MRHR39xDGUQfZpXRiIiMgwmApdABHRnxUUFAB4FHL/PAxYXSoqKlTfK8Ox0ooVK5CWloYzZ86gqKgIY8eORUxMDBYvXqy2nTJol5aWNqF6IiLSF7bIEpHBUXZBKC0tRWFhoUb7SCQS1fcymUxtXevWrXHq1ClERESoQu6yZctw69Ytte2qq6sBAHZ2do2unYiI9IdBlohq9eeR+fQ5Ut+AAQNU33/yySeq76urq3H48OFa9+nQoYOqRVUqlaqti46OhkgkQmxsLI4ePQpzc3PI5fInQrJyv6eNpUtERIaBQZaIanX16lW199evX691u/v376u+1tTUAHj04JWScorY6upqVVAsLi5WrX+8z6tyv2nTpsHLywsA8OGHH2Ljxo1IS0vDokWLEBgYWGsdVlZWGDhwIAAgPz9fbV1OTg5mzZqFyspKBAUFwdPTE15eXujdu7dqm9LSUlU/3SFDhtR6DiIiMiwMskT0hClTpsDPz09tWUhICIYNG6a2bPz48arRBqRSKXx8fCCVSjFmzBjVNlu2bMH27dsxatQoVei9dOkSXn31VaxcuVKthfW5554DAFhbW+PkyZMYO3YsLCwssHz5cqxevRrvvvtuvbOHzZw5EwCQkZHxxLpt27apwquLiwu+/fZbVQuusiYACAoKQqdOnZ7+IRERkeA4sxcRNRtyuRz9+vVDXl4e8vPzn3joqz7Lli1DbGwszpw5g379+umwSiIi0ha2yBJRs2FiYoKkpCRUVVVh165dGu9XWlqKhIQEREdHM8QSERkRtsgSUbNz/vx5TJ8+HXv27IGPj0+921ZVVWHKlCno3r07li1bpqcKiYhIGxhkiahZun//Pj7++GPMnj0bTk5OdW73ySefwM/Pr86HyIiIyHAxyBIRERGRUWIfWSIiIiIySgyyRERERGSUGGSJiIiIyCgxyBIRERGRUWKQJSIiIiKjxCBLREREREaJQZaIiIiIjBKDLBEREREZpf8HHHey+DvbnEYAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 700x500 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.colors as mcolors\n",
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "\n",
    "# Sample data for small and large tables\n",
    "methods = ['Off-Prep', 'ICL-Prep', 'Dater', 'Binder',\n",
    "           'ReAcTab', 'CoTable', 'AutoTQA', 'AutoPrep']\n",
    "\n",
    "# Data for small tables\n",
    "time_small = np.array([over_head['small_table']['time'][method] for method in methods])  # Time values\n",
    "money_small = np.array([over_head['small_table']['money'][method] for method in methods])  # Money values\n",
    "accuracy_small = np.array([over_head['small_table']['accuracy'][method] for method in methods])  # Accuracy values\n",
    "\n",
    "# Data for large tables\n",
    "time_large = np.array([over_head['large_table']['time'][method] for method in methods])  # Time values\n",
    "money_large = np.array([over_head['large_table']['money'][method] for method in methods])  # Money values\n",
    "accuracy_large = np.array([over_head['large_table']['accuracy'][method] for method in methods])  # Accuracy values\n",
    "\n",
    "# Marker styles for different models\n",
    "marker_styles = {\n",
    "    'Off-Prep': '1',\n",
    "    'ICL-Prep': '2',\n",
    "    'Dater': 'p',\n",
    "    'Binder': 'h',\n",
    "    'ReAcTab': '*',\n",
    "    'CoTable': '>',\n",
    "    'AutoTQA': 'v',\n",
    "    'AutoPrep': '^'\n",
    "}\n",
    "marker_styles = [marker_styles[method] for method in methods]\n",
    "\n",
    "# Create a custom colormap from gray to dark blue\n",
    "colors = ['#D3D3D3', '#D3D3D3', '#4169E1', '#00008B']  # Light gray to royal blue to dark blue\n",
    "n_bins = 100\n",
    "custom_cmap = mcolors.LinearSegmentedColormap.from_list('gray_to_darkblue', colors, N=n_bins)\n",
    "\n",
    "# Create a custom colormap from gray to dark red\n",
    "colors_red = ['#D3D3D3', '#D3D3D3', '#FF6347', '#8B0000']  # Light gray to tomato red to dark red\n",
    "n_bins = 100\n",
    "custom_cmap_red = mcolors.LinearSegmentedColormap.from_list('gray_to_darkred', colors_red, N=n_bins)\n",
    "\n",
    "# Create a figure and axis\n",
    "fig, ax = plt.subplots(figsize=(7, 5))  # Explicitly create a figure and axis\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "# Normalize accuracy values for color mapping\n",
    "norm_small = mcolors.Normalize(vmin=min(accuracy_small), vmax=max(accuracy_small))\n",
    "norm_large = mcolors.Normalize(vmin=min(accuracy_large), vmax=max(accuracy_large))\n",
    "\n",
    "# Unified marker size\n",
    "marker_size = 200\n",
    "\n",
    "# Scatter plot for small tables\n",
    "scatter_small = []\n",
    "for i, method in enumerate(methods):\n",
    "    scatter_small.append(ax.scatter(time_small[i], money_small[i],\n",
    "                                    marker=marker_styles[i],\n",
    "                                    color=custom_cmap(norm_small(accuracy_small[i])),\n",
    "                                    s=marker_size,\n",
    "                                    edgecolors='black',\n",
    "                                    label=f'{method} (Small)'))\n",
    "\n",
    "# Scatter plot for large tables\n",
    "scatter_large = []\n",
    "for i, method in enumerate(methods):\n",
    "    scatter_large.append(ax.scatter(time_large[i], money_large[i],\n",
    "                                    marker=marker_styles[i],\n",
    "                                    color=custom_cmap_red(norm_large(accuracy_large[i])),\n",
    "                                    s=marker_size,\n",
    "                                    edgecolors='black',\n",
    "                                    label=f'{method} (Small)'))\n",
    "\n",
    "# Add color bars using make_axes_locatable\n",
    "divider = make_axes_locatable(ax)\n",
    "cax_small = divider.append_axes(\"right\", size=\"5%\", pad=0.1)  # Left color bar\n",
    "cax_large = divider.append_axes(\"right\", size=\"5%\", pad=0.6)  # Right color bar\n",
    "\n",
    "# Create color bars\n",
    "cbar_small = fig.colorbar(plt.cm.ScalarMappable(norm=norm_small, cmap=custom_cmap), cax=cax_small)\n",
    "cbar_small.set_label('Accuracy (%) - Small Tables', fontsize=12, labelpad=5, fontname='Times New Roman', fontweight='bold')\n",
    "cbar_small.ax.tick_params(labelsize=10)\n",
    "# cbar_small.ax.yaxis.set_ticks_position('left')  # Place ticks on the left side\n",
    "\n",
    "cbar_large = fig.colorbar(plt.cm.ScalarMappable(norm=norm_large, cmap=custom_cmap_red), cax=cax_large)\n",
    "cbar_large.set_label('Accuracy (%) - Large Tables', fontsize=12, labelpad=5, fontname='Times New Roman', fontweight='bold')\n",
    "cbar_large.ax.tick_params(labelsize=10)\n",
    "\n",
    "# Set plot limits\n",
    "ax.set_xlim(0, 400)\n",
    "ax.set_ylim(0, 1.5)\n",
    "\n",
    "# Set labels and title\n",
    "ax.set_xlabel('Time (s)', fontsize=14, labelpad=0, fontname='Times New Roman', fontweight='bold')\n",
    "ax.set_ylabel('Money ($)', fontsize=14, labelpad=0, fontname='Times New Roman', fontweight='bold')\n",
    "\n",
    "# Set tick fonts\n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "for tick in ax.get_xticklabels() + ax.get_yticklabels():\n",
    "    tick.set_fontname('Times New Roman')\n",
    "\n",
    "# Remove grid lines\n",
    "ax.grid(False)\n",
    "\n",
    "# Add legend\n",
    "handles = scatter_small\n",
    "labels = [f'{method}' for method in methods]\n",
    "ax.legend(handles, labels, loc='upper right', bbox_to_anchor=(0.6, 1), fontsize=12, handletextpad=0.5, columnspacing=0.5, borderpad=0.5, handlelength=1.5, labelspacing=0.5, ncol=2)\n",
    "\n",
    "# Adjust layout and save plot\n",
    "plt.tight_layout()\n",
    "plt.savefig('./figure/time_money_acc_scatter_combined_left_right_colorbars.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "batcher",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

